A computer algebra package for bivariate asymptotics with explicit error terms

Making use of a newly developed package in the computer mathematics system SageMath, we show how to perform a full asymptotic analysis of certain types of sums that occur frequently in combinatorics, including explicit error bounds. We present two applications of the general approach to illustrate its use: the first concerns a classical problem due to Ramanujan, while the second one concerns a question of B\'ona and DeJonge on 132-avoiding permutations with a unique longest increasing subsequence that can be translated into an inequality for a certain binomial sum.

==> anc/2024-bona-dejonge.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />
<meta name="viewport" content="width=device-width, initial-scale=1.0">

<title>bona-dejonge</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>




<style type="text/css">
    pre { line-height: 125%; }
td.linenos .normal { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
span.linenos { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
td.linenos .special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
span.linenos.special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
.highlight .hll { background-color: var(--jp-cell-editor-active-background) }
.highlight { background: var(--jp-cell-editor-background); color: var(--jp-mirror-editor-variable-color) }
.highlight .c { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment */
.highlight .err { color: var(--jp-mirror-editor-error-color) } /* Error */
.highlight .k { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword */
.highlight .o { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator */
.highlight .p { color: var(--jp-mirror-editor-punctuation-color) } /* Punctuation */
.highlight .ch { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Multiline */
.highlight .cp { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Preproc */
.highlight .cpf { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Single */
.highlight .cs { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Special */
.highlight .kc { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Pseudo */
.highlight .kr { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Type */
.highlight .m { color: var(--jp-mirror-editor-number-color) } /* Literal.Number */
.highlight .s { color: var(--jp-mirror-editor-string-color) } /* Literal.String */
.highlight .ow { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator.Word */
.highlight .pm { color: var(--jp-mirror-editor-punctuation-color) } /* Punctuation.Marker */
.highlight .w { color: var(--jp-mirror-editor-variable-color) } /* Text.Whitespace */
.highlight .mb { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Bin */
.highlight .mf { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Float */
.highlight .mh { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Hex */
.highlight .mi { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer */
.highlight .mo { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Oct */
.highlight .sa { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Affix */
.highlight .sb { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Backtick */
.highlight .sc { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Char */
.highlight .dl { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Delimiter */
.highlight .sd { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Doc */
.highlight .s2 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Double */
.highlight .se { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Escape */
.highlight .sh { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Heredoc */
.highlight .si { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Interpol */
.highlight .sx { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Other */
.highlight .sr { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Regex */
.highlight .s1 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Single */
.highlight .ss { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Symbol */
.highlight .il { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer.Long */
  </style>



<style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
 * Mozilla scrollbar styling
 */

/* use standard opaque scrollbars for most nodes */
[data-jp-theme-scrollbars='true'] {
  scrollbar-color: rgb(var(--jp-scrollbar-thumb-color))
    var(--jp-scrollbar-background-color);
}

/* for code nodes, use a transparent style of scrollbar. These selectors
 * will match lower in the tree, and so will override the above */
[data-jp-theme-scrollbars='true'] .CodeMirror-hscrollbar,
[data-jp-theme-scrollbars='true'] .CodeMirror-vscrollbar {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
}

/* tiny scrollbar */

.jp-scrollbar-tiny {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
  scrollbar-width: thin;
}

/*
 * Webkit scrollbar styling
 */

/* use standard opaque scrollbars for most nodes */

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar,
[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-corner {
  background: var(--jp-scrollbar-background-color);
}

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-thumb {
  background: rgb(var(--jp-scrollbar-thumb-color));
  border: var(--jp-scrollbar-thumb-margin) solid transparent;
  background-clip: content-box;
  border-radius: var(--jp-scrollbar-thumb-radius);
}

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-track:horizontal {
  border-left: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
  border-right: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
}

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-track:vertical {
  border-top: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
  border-bottom: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
}

/* for code nodes, use a transparent style of scrollbar */

[data-jp-theme-scrollbars='true'] .CodeMirror-hscrollbar::-webkit-scrollbar,
[data-jp-theme-scrollbars='true'] .CodeMirror-vscrollbar::-webkit-scrollbar,
[data-jp-theme-scrollbars='true']
  .CodeMirror-hscrollbar::-webkit-scrollbar-corner,
[data-jp-theme-scrollbars='true']
  .CodeMirror-vscrollbar::-webkit-scrollbar-corner {
  background-color: transparent;
}

[data-jp-theme-scrollbars='true']
  .CodeMirror-hscrollbar::-webkit-scrollbar-thumb,
[data-jp-theme-scrollbars='true']
  .CodeMirror-vscrollbar::-webkit-scrollbar-thumb {
  background: rgba(var(--jp-scrollbar-thumb-color), 0.5);
  border: var(--jp-scrollbar-thumb-margin) solid transparent;
  background-clip: content-box;
  border-radius: var(--jp-scrollbar-thumb-radius);
}

[data-jp-theme-scrollbars='true']
  .CodeMirror-hscrollbar::-webkit-scrollbar-track:horizontal {
  border-left: var(--jp-scrollbar-endpad) solid transparent;
  border-right: var(--jp-scrollbar-endpad) solid transparent;
}

[data-jp-theme-scrollbars='true']
  .CodeMirror-vscrollbar::-webkit-scrollbar-track:vertical {
  border-top: var(--jp-scrollbar-endpad) solid transparent;
  border-bottom: var(--jp-scrollbar-endpad) solid transparent;
}

/* tiny scrollbar */

.jp-scrollbar-tiny::-webkit-scrollbar,
.jp-scrollbar-tiny::-webkit-scrollbar-corner {
  background-color: transparent;
  height: 4px;
  width: 4px;
}

.jp-scrollbar-tiny::-webkit-scrollbar-thumb {
  background: rgba(var(--jp-scrollbar-thumb-color), 0.5);
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:horizontal {
  border-left: 0px solid transparent;
  border-right: 0px solid transparent;
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:vertical {
  border-top: 0px solid transparent;
  border-bottom: 0px solid transparent;
}

/*
 * Phosphor
 */

.lm-ScrollBar[data-orientation='horizontal'] {
  min-height: 16px;
  max-height: 16px;
  min-width: 45px;
  border-top: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] {
  min-width: 16px;
  max-width: 16px;
  min-height: 45px;
  border-left: 1px solid #a0a0a0;
}

.lm-ScrollBar-button {
  background-color: #f0f0f0;
  background-position: center center;
  min-height: 15px;
  max-height: 15px;
  min-width: 15px;
  max-width: 15px;
}

.lm-ScrollBar-button:hover {
  background-color: #dadada;
}

.lm-ScrollBar-button.lm-mod-active {
  background-color: #cdcdcd;
}

.lm-ScrollBar-track {
  background: #f0f0f0;
}

.lm-ScrollBar-thumb {
  background: #cdcdcd;
}

.lm-ScrollBar-thumb:hover {
  background: #bababa;
}

.lm-ScrollBar-thumb.lm-mod-active {
  background: #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal'] .lm-ScrollBar-thumb {
  height: 100%;
  min-width: 15px;
  border-left: 1px solid #a0a0a0;
  border-right: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] .lm-ScrollBar-thumb {
  width: 100%;
  min-height: 15px;
  border-top: 1px solid #a0a0a0;
  border-bottom: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-left);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-right);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-up);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-down);
  background-size: 17px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-Widget, /* </DEPRECATED> */
.lm-Widget {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
  cursor: default;
}


/* <DEPRECATED> */ .p-Widget.p-mod-hidden, /* </DEPRECATED> */
.lm-Widget.lm-mod-hidden {
  display: none !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-CommandPalette, /* </DEPRECATED> */
.lm-CommandPalette {
  display: flex;
  flex-direction: column;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-CommandPalette-search, /* </DEPRECATED> */
.lm-CommandPalette-search {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-CommandPalette-content, /* </DEPRECATED> */
.lm-CommandPalette-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  min-height: 0;
  overflow: auto;
  list-style-type: none;
}


/* <DEPRECATED> */ .p-CommandPalette-header, /* </DEPRECATED> */
.lm-CommandPalette-header {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}


/* <DEPRECATED> */ .p-CommandPalette-item, /* </DEPRECATED> */
.lm-CommandPalette-item {
  display: flex;
  flex-direction: row;
}


/* <DEPRECATED> */ .p-CommandPalette-itemIcon, /* </DEPRECATED> */
.lm-CommandPalette-itemIcon {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-CommandPalette-itemContent, /* </DEPRECATED> */
.lm-CommandPalette-itemContent {
  flex: 1 1 auto;
  overflow: hidden;
}


/* <DEPRECATED> */ .p-CommandPalette-itemShortcut, /* </DEPRECATED> */
.lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-CommandPalette-itemLabel, /* </DEPRECATED> */
.lm-CommandPalette-itemLabel {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.lm-close-icon {
	border:1px solid transparent;
  background-color: transparent;
  position: absolute;
	z-index:1;
	right:3%;
	top: 0;
	bottom: 0;
	margin: auto;
	padding: 7px 0;
	display: none;
	vertical-align: middle;
  outline: 0;
  cursor: pointer;
}
.lm-close-icon:after {
	content: "X";
	display: block;
	width: 15px;
	height: 15px;
	text-align: center;
	color:#000;
	font-weight: normal;
	font-size: 12px;
	cursor: pointer;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-DockPanel, /* </DEPRECATED> */
.lm-DockPanel {
  z-index: 0;
}


/* <DEPRECATED> */ .p-DockPanel-widget, /* </DEPRECATED> */
.lm-DockPanel-widget {
  z-index: 0;
}


/* <DEPRECATED> */ .p-DockPanel-tabBar, /* </DEPRECATED> */
.lm-DockPanel-tabBar {
  z-index: 1;
}


/* <DEPRECATED> */ .p-DockPanel-handle, /* </DEPRECATED> */
.lm-DockPanel-handle {
  z-index: 2;
}


/* <DEPRECATED> */ .p-DockPanel-handle.p-mod-hidden, /* </DEPRECATED> */
.lm-DockPanel-handle.lm-mod-hidden {
  display: none !important;
}


/* <DEPRECATED> */ .p-DockPanel-handle:after, /* </DEPRECATED> */
.lm-DockPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='horizontal'],
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='horizontal'] {
  cursor: ew-resize;
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='vertical'],
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='vertical'] {
  cursor: ns-resize;
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='horizontal']:after,
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='horizontal']:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='vertical']:after,
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='vertical']:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}


/* <DEPRECATED> */ .p-DockPanel-overlay, /* </DEPRECATED> */
.lm-DockPanel-overlay {
  z-index: 3;
  box-sizing: border-box;
  pointer-events: none;
}


/* <DEPRECATED> */ .p-DockPanel-overlay.p-mod-hidden, /* </DEPRECATED> */
.lm-DockPanel-overlay.lm-mod-hidden {
  display: none !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-Menu, /* </DEPRECATED> */
.lm-Menu {
  z-index: 10000;
  position: absolute;
  white-space: nowrap;
  overflow-x: hidden;
  overflow-y: auto;
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-Menu-content, /* </DEPRECATED> */
.lm-Menu-content {
  margin: 0;
  padding: 0;
  display: table;
  list-style-type: none;
}


/* <DEPRECATED> */ .p-Menu-item, /* </DEPRECATED> */
.lm-Menu-item {
  display: table-row;
}


/* <DEPRECATED> */
.p-Menu-item.p-mod-hidden,
.p-Menu-item.p-mod-collapsed,
/* </DEPRECATED> */
.lm-Menu-item.lm-mod-hidden,
.lm-Menu-item.lm-mod-collapsed {
  display: none !important;
}


/* <DEPRECATED> */
.p-Menu-itemIcon,
.p-Menu-itemSubmenuIcon,
/* </DEPRECATED> */
.lm-Menu-itemIcon,
.lm-Menu-itemSubmenuIcon {
  display: table-cell;
  text-align: center;
}


/* <DEPRECATED> */ .p-Menu-itemLabel, /* </DEPRECATED> */
.lm-Menu-itemLabel {
  display: table-cell;
  text-align: left;
}


/* <DEPRECATED> */ .p-Menu-itemShortcut, /* </DEPRECATED> */
.lm-Menu-itemShortcut {
  display: table-cell;
  text-align: right;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-MenuBar, /* </DEPRECATED> */
.lm-MenuBar {
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-MenuBar-content, /* </DEPRECATED> */
.lm-MenuBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex-direction: row;
  list-style-type: none;
}


/* <DEPRECATED> */ .p--MenuBar-item, /* </DEPRECATED> */
.lm-MenuBar-item {
  box-sizing: border-box;
}


/* <DEPRECATED> */
.p-MenuBar-itemIcon,
.p-MenuBar-itemLabel,
/* </DEPRECATED> */
.lm-MenuBar-itemIcon,
.lm-MenuBar-itemLabel {
  display: inline-block;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-ScrollBar, /* </DEPRECATED> */
.lm-ScrollBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */
.p-ScrollBar[data-orientation='horizontal'],
/* </DEPRECATED> */
.lm-ScrollBar[data-orientation='horizontal'] {
  flex-direction: row;
}


/* <DEPRECATED> */
.p-ScrollBar[data-orientation='vertical'],
/* </DEPRECATED> */
.lm-ScrollBar[data-orientation='vertical'] {
  flex-direction: column;
}


/* <DEPRECATED> */ .p-ScrollBar-button, /* </DEPRECATED> */
.lm-ScrollBar-button {
  box-sizing: border-box;
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-ScrollBar-track, /* </DEPRECATED> */
.lm-ScrollBar-track {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
  flex: 1 1 auto;
}


/* <DEPRECATED> */ .p-ScrollBar-thumb, /* </DEPRECATED> */
.lm-ScrollBar-thumb {
  box-sizing: border-box;
  position: absolute;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-SplitPanel-child, /* </DEPRECATED> */
.lm-SplitPanel-child {
  z-index: 0;
}


/* <DEPRECATED> */ .p-SplitPanel-handle, /* </DEPRECATED> */
.lm-SplitPanel-handle {
  z-index: 1;
}


/* <DEPRECATED> */ .p-SplitPanel-handle.p-mod-hidden, /* </DEPRECATED> */
.lm-SplitPanel-handle.lm-mod-hidden {
  display: none !important;
}


/* <DEPRECATED> */ .p-SplitPanel-handle:after, /* </DEPRECATED> */
.lm-SplitPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='horizontal'] > .p-SplitPanel-handle,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle {
  cursor: ew-resize;
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='vertical'] > .p-SplitPanel-handle,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle {
  cursor: ns-resize;
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='horizontal'] > .p-SplitPanel-handle:after,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='vertical'] > .p-SplitPanel-handle:after,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-TabBar, /* </DEPRECATED> */
.lm-TabBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-TabBar[data-orientation='horizontal'], /* </DEPRECATED> */
.lm-TabBar[data-orientation='horizontal'] {
  flex-direction: row;
  align-items: flex-end;
}


/* <DEPRECATED> */ .p-TabBar[data-orientation='vertical'], /* </DEPRECATED> */
.lm-TabBar[data-orientation='vertical'] {
  flex-direction: column;
  align-items: flex-end;
}


/* <DEPRECATED> */ .p-TabBar-content, /* </DEPRECATED> */
.lm-TabBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex: 1 1 auto;
  list-style-type: none;
}


/* <DEPRECATED> */
.p-TabBar[data-orientation='horizontal'] > .p-TabBar-content,
/* </DEPRECATED> */
.lm-TabBar[data-orientation='horizontal'] > .lm-TabBar-content {
  flex-direction: row;
}


/* <DEPRECATED> */
.p-TabBar[data-orientation='vertical'] > .p-TabBar-content,
/* </DEPRECATED> */
.lm-TabBar[data-orientation='vertical'] > .lm-TabBar-content {
  flex-direction: column;
}


/* <DEPRECATED> */ .p-TabBar-tab, /* </DEPRECATED> */
.lm-TabBar-tab {
  display: flex;
  flex-direction: row;
  box-sizing: border-box;
  overflow: hidden;
}


/* <DEPRECATED> */
.p-TabBar-tabIcon,
.p-TabBar-tabCloseIcon,
/* </DEPRECATED> */
.lm-TabBar-tabIcon,
.lm-TabBar-tabCloseIcon {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-TabBar-tabLabel, /* </DEPRECATED> */
.lm-TabBar-tabLabel {
  flex: 1 1 auto;
  overflow: hidden;
  white-space: nowrap;
}


.lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing : border-box;
}


/* <DEPRECATED> */ .p-TabBar-tab.p-mod-hidden, /* </DEPRECATED> */
.lm-TabBar-tab.lm-mod-hidden {
  display: none !important;
}


.lm-TabBar-addButton.lm-mod-hidden {
  display: none !important;
}


/* <DEPRECATED> */ .p-TabBar.p-mod-dragging .p-TabBar-tab, /* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging .lm-TabBar-tab {
  position: relative;
}


/* <DEPRECATED> */
.p-TabBar.p-mod-dragging[data-orientation='horizontal'] .p-TabBar-tab,
/* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging[data-orientation='horizontal'] .lm-TabBar-tab {
  left: 0;
  transition: left 150ms ease;
}


/* <DEPRECATED> */
.p-TabBar.p-mod-dragging[data-orientation='vertical'] .p-TabBar-tab,
/* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging[data-orientation='vertical'] .lm-TabBar-tab {
  top: 0;
  transition: top 150ms ease;
}


/* <DEPRECATED> */
.p-TabBar.p-mod-dragging .p-TabBar-tab.p-mod-dragging,
/* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging .lm-TabBar-tab.lm-mod-dragging {
  transition: none;
}

.lm-TabBar-tabLabel .lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing : border-box;
  background: inherit;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-TabPanel-tabBar, /* </DEPRECATED> */
.lm-TabPanel-tabBar {
  z-index: 1;
}


/* <DEPRECATED> */ .p-TabPanel-stackedPanel, /* </DEPRECATED> */
.lm-TabPanel-stackedPanel {
  z-index: 0;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

@charset "UTF-8";
html{
  -webkit-box-sizing:border-box;
          box-sizing:border-box; }

*,
*::before,
*::after{
  -webkit-box-sizing:inherit;
          box-sizing:inherit; }

body{
  font-size:14px;
  font-weight:400;
  letter-spacing:0;
  line-height:1.28581;
  text-transform:none;
  color:#182026;
  font-family:-apple-system, "BlinkMacSystemFont", "Segoe UI", "Roboto", "Oxygen", "Ubuntu", "Cantarell", "Open Sans", "Helvetica Neue", "Icons16", sans-serif; }

p{
  margin-bottom:10px;
  margin-top:0; }

small{
  font-size:12px; }

strong{
  font-weight:600; }

::-moz-selection{
  background:rgba(125, 188, 255, 0.6); }

::selection{
  background:rgba(125, 188, 255, 0.6); }
.bp3-heading{
  color:#182026;
  font-weight:600;
  margin:0 0 10px;
  padding:0; }
  .bp3-dark .bp3-heading{
    color:#f5f8fa; }

h1.bp3-heading, .bp3-running-text h1{
  font-size:36px;
  line-height:40px; }

h2.bp3-heading, .bp3-running-text h2{
  font-size:28px;
  line-height:32px; }

h3.bp3-heading, .bp3-running-text h3{
  font-size:22px;
  line-height:25px; }

h4.bp3-heading, .bp3-running-text h4{
  font-size:18px;
  line-height:21px; }

h5.bp3-heading, .bp3-running-text h5{
  font-size:16px;
  line-height:19px; }

h6.bp3-heading, .bp3-running-text h6{
  font-size:14px;
  line-height:16px; }
.bp3-ui-text{
  font-size:14px;
  font-weight:400;
  letter-spacing:0;
  line-height:1.28581;
  text-transform:none; }

.bp3-monospace-text{
  font-family:monospace;
  text-transform:none; }

.bp3-text-muted{
  color:#5c7080; }
  .bp3-dark .bp3-text-muted{
    color:#a7b6c2; }

.bp3-text-disabled{
  color:rgba(92, 112, 128, 0.6); }
  .bp3-dark .bp3-text-disabled{
    color:rgba(167, 182, 194, 0.6); }

.bp3-text-overflow-ellipsis{
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal; }
.bp3-running-text{
  font-size:14px;
  line-height:1.5; }
  .bp3-running-text h1{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h1{
      color:#f5f8fa; }
  .bp3-running-text h2{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h2{
      color:#f5f8fa; }
  .bp3-running-text h3{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h3{
      color:#f5f8fa; }
  .bp3-running-text h4{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h4{
      color:#f5f8fa; }
  .bp3-running-text h5{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h5{
      color:#f5f8fa; }
  .bp3-running-text h6{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h6{
      color:#f5f8fa; }
  .bp3-running-text hr{
    border:none;
    border-bottom:1px solid rgba(16, 22, 26, 0.15);
    margin:20px 0; }
    .bp3-dark .bp3-running-text hr{
      border-color:rgba(255, 255, 255, 0.15); }
  .bp3-running-text p{
    margin:0 0 10px;
    padding:0; }

.bp3-text-large{
  font-size:16px; }

.bp3-text-small{
  font-size:12px; }
a{
  color:#106ba3;
  text-decoration:none; }
  a:hover{
    color:#106ba3;
    cursor:pointer;
    text-decoration:underline; }
  a .bp3-icon, a .bp3-icon-standard, a .bp3-icon-large{
    color:inherit; }
  a code,
  .bp3-dark a code{
    color:inherit; }
  .bp3-dark a,
  .bp3-dark a:hover{
    color:#48aff0; }
    .bp3-dark a .bp3-icon, .bp3-dark a .bp3-icon-standard, .bp3-dark a .bp3-icon-large,
    .bp3-dark a:hover .bp3-icon,
    .bp3-dark a:hover .bp3-icon-standard,
    .bp3-dark a:hover .bp3-icon-large{
      color:inherit; }
.bp3-running-text code, .bp3-code{
  font-family:monospace;
  text-transform:none;
  background:rgba(255, 255, 255, 0.7);
  border-radius:3px;
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2);
  color:#5c7080;
  font-size:smaller;
  padding:2px 5px; }
  .bp3-dark .bp3-running-text code, .bp3-running-text .bp3-dark code, .bp3-dark .bp3-code{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#a7b6c2; }
  .bp3-running-text a > code, a > .bp3-code{
    color:#137cbd; }
    .bp3-dark .bp3-running-text a > code, .bp3-running-text .bp3-dark a > code, .bp3-dark a > .bp3-code{
      color:inherit; }

.bp3-running-text pre, .bp3-code-block{
  font-family:monospace;
  text-transform:none;
  background:rgba(255, 255, 255, 0.7);
  border-radius:3px;
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
  color:#182026;
  display:block;
  font-size:13px;
  line-height:1.4;
  margin:10px 0;
  padding:13px 15px 12px;
  word-break:break-all;
  word-wrap:break-word; }
  .bp3-dark .bp3-running-text pre, .bp3-running-text .bp3-dark pre, .bp3-dark .bp3-code-block{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
  .bp3-running-text pre > code, .bp3-code-block > code{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:inherit;
    font-size:inherit;
    padding:0; }

.bp3-running-text kbd, .bp3-key{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
  color:#5c7080;
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  font-family:inherit;
  font-size:12px;
  height:24px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  line-height:24px;
  min-width:24px;
  padding:3px 6px;
  vertical-align:middle; }
  .bp3-running-text kbd .bp3-icon, .bp3-key .bp3-icon, .bp3-running-text kbd .bp3-icon-standard, .bp3-key .bp3-icon-standard, .bp3-running-text kbd .bp3-icon-large, .bp3-key .bp3-icon-large{
    margin-right:5px; }
  .bp3-dark .bp3-running-text kbd, .bp3-running-text .bp3-dark kbd, .bp3-dark .bp3-key{
    background:#394b59;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#a7b6c2; }
.bp3-running-text blockquote, .bp3-blockquote{
  border-left:solid 4px rgba(167, 182, 194, 0.5);
  margin:0 0 10px;
  padding:0 20px; }
  .bp3-dark .bp3-running-text blockquote, .bp3-running-text .bp3-dark blockquote, .bp3-dark .bp3-blockquote{
    border-color:rgba(115, 134, 148, 0.5); }
.bp3-running-text ul,
.bp3-running-text ol, .bp3-list{
  margin:10px 0;
  padding-left:30px; }
  .bp3-running-text ul li:not(:last-child), .bp3-running-text ol li:not(:last-child), .bp3-list li:not(:last-child){
    margin-bottom:5px; }
  .bp3-running-text ul ol, .bp3-running-text ol ol, .bp3-list ol,
  .bp3-running-text ul ul,
  .bp3-running-text ol ul,
  .bp3-list ul{
    margin-top:5px; }

.bp3-list-unstyled{
  list-style:none;
  margin:0;
  padding:0; }
  .bp3-list-unstyled li{
    padding:0; }
.bp3-rtl{
  text-align:right; }

.bp3-dark{
  color:#f5f8fa; }

:focus{
  outline:rgba(19, 124, 189, 0.6) auto 2px;
  outline-offset:2px;
  -moz-outline-radius:6px; }

.bp3-focus-disabled :focus{
  outline:none !important; }
  .bp3-focus-disabled :focus ~ .bp3-control-indicator{
    outline:none !important; }

.bp3-alert{
  max-width:400px;
  padding:20px; }

.bp3-alert-body{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex; }
  .bp3-alert-body .bp3-icon{
    font-size:40px;
    margin-right:20px;
    margin-top:0; }

.bp3-alert-contents{
  word-break:break-word; }

.bp3-alert-footer{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:reverse;
      -ms-flex-direction:row-reverse;
          flex-direction:row-reverse;
  margin-top:10px; }
  .bp3-alert-footer .bp3-button{
    margin-left:10px; }
.bp3-breadcrumbs{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  cursor:default;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-wrap:wrap;
      flex-wrap:wrap;
  height:30px;
  list-style:none;
  margin:0;
  padding:0; }
  .bp3-breadcrumbs > li{
    -webkit-box-align:center;
        -ms-flex-align:center;
            align-items:center;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex; }
    .bp3-breadcrumbs > li::after{
      background:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cpath fill-rule='evenodd' clip-rule='evenodd' d='M10.71 7.29l-4-4a1.003 1.003 0 00-1.42 1.42L8.59 8 5.3 11.29c-.19.18-.3.43-.3.71a1.003 1.003 0 001.71.71l4-4c.18-.18.29-.43.29-.71 0-.28-.11-.53-.29-.71z' fill='%235C7080'/%3e%3c/svg%3e");
      content:"";
      display:block;
      height:16px;
      margin:0 5px;
      width:16px; }
    .bp3-breadcrumbs > li:last-of-type::after{
      display:none; }

.bp3-breadcrumb,
.bp3-breadcrumb-current,
.bp3-breadcrumbs-collapsed{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  font-size:16px; }

.bp3-breadcrumb,
.bp3-breadcrumbs-collapsed{
  color:#5c7080; }

.bp3-breadcrumb:hover{
  text-decoration:none; }

.bp3-breadcrumb.bp3-disabled{
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-breadcrumb .bp3-icon{
  margin-right:5px; }

.bp3-breadcrumb-current{
  color:inherit;
  font-weight:600; }
  .bp3-breadcrumb-current .bp3-input{
    font-size:inherit;
    font-weight:inherit;
    vertical-align:baseline; }

.bp3-breadcrumbs-collapsed{
  background:#ced9e0;
  border:none;
  border-radius:3px;
  cursor:pointer;
  margin-right:2px;
  padding:1px 5px;
  vertical-align:text-bottom; }
  .bp3-breadcrumbs-collapsed::before{
    background:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cg fill='%235C7080'%3e%3ccircle cx='2' cy='8.03' r='2'/%3e%3ccircle cx='14' cy='8.03' r='2'/%3e%3ccircle cx='8' cy='8.03' r='2'/%3e%3c/g%3e%3c/svg%3e") center no-repeat;
    content:"";
    display:block;
    height:16px;
    width:16px; }
  .bp3-breadcrumbs-collapsed:hover{
    background:#bfccd6;
    color:#182026;
    text-decoration:none; }

.bp3-dark .bp3-breadcrumb,
.bp3-dark .bp3-breadcrumbs-collapsed{
  color:#a7b6c2; }

.bp3-dark .bp3-breadcrumbs > li::after{
  color:#a7b6c2; }

.bp3-dark .bp3-breadcrumb.bp3-disabled{
  color:rgba(167, 182, 194, 0.6); }

.bp3-dark .bp3-breadcrumb-current{
  color:#f5f8fa; }

.bp3-dark .bp3-breadcrumbs-collapsed{
  background:rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-breadcrumbs-collapsed:hover{
    background:rgba(16, 22, 26, 0.6);
    color:#f5f8fa; }
.bp3-button{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  border:none;
  border-radius:3px;
  cursor:pointer;
  font-size:14px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  padding:5px 10px;
  text-align:left;
  vertical-align:middle;
  min-height:30px;
  min-width:30px; }
  .bp3-button > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-button > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-button::before,
  .bp3-button > *{
    margin-right:7px; }
  .bp3-button:empty::before,
  .bp3-button > :last-child{
    margin-right:0; }
  .bp3-button:empty{
    padding:0 !important; }
  .bp3-button:disabled, .bp3-button.bp3-disabled{
    cursor:not-allowed; }
  .bp3-button.bp3-fill{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    width:100%; }
  .bp3-button.bp3-align-right,
  .bp3-align-right .bp3-button{
    text-align:right; }
  .bp3-button.bp3-align-left,
  .bp3-align-left .bp3-button{
    text-align:left; }
  .bp3-button:not([class*="bp3-intent-"]){
    background-color:#f5f8fa;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    color:#182026; }
    .bp3-button:not([class*="bp3-intent-"]):hover{
      background-clip:padding-box;
      background-color:#ebf1f5;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
    .bp3-button:not([class*="bp3-intent-"]):active, .bp3-button:not([class*="bp3-intent-"]).bp3-active{
      background-color:#d8e1e8;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button:not([class*="bp3-intent-"]):disabled, .bp3-button:not([class*="bp3-intent-"]).bp3-disabled{
      background-color:rgba(206, 217, 224, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed;
      outline:none; }
      .bp3-button:not([class*="bp3-intent-"]):disabled.bp3-active, .bp3-button:not([class*="bp3-intent-"]):disabled.bp3-active:hover, .bp3-button:not([class*="bp3-intent-"]).bp3-disabled.bp3-active, .bp3-button:not([class*="bp3-intent-"]).bp3-disabled.bp3-active:hover{
        background:rgba(206, 217, 224, 0.7); }
  .bp3-button.bp3-intent-primary{
    background-color:#137cbd;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-primary:hover, .bp3-button.bp3-intent-primary:active, .bp3-button.bp3-intent-primary.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-primary:hover{
      background-color:#106ba3;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-primary:active, .bp3-button.bp3-intent-primary.bp3-active{
      background-color:#0e5a8a;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-primary:disabled, .bp3-button.bp3-intent-primary.bp3-disabled{
      background-color:rgba(19, 124, 189, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button.bp3-intent-success{
    background-color:#0f9960;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-success:hover, .bp3-button.bp3-intent-success:active, .bp3-button.bp3-intent-success.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-success:hover{
      background-color:#0d8050;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-success:active, .bp3-button.bp3-intent-success.bp3-active{
      background-color:#0a6640;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-success:disabled, .bp3-button.bp3-intent-success.bp3-disabled{
      background-color:rgba(15, 153, 96, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button.bp3-intent-warning{
    background-color:#d9822b;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-warning:hover, .bp3-button.bp3-intent-warning:active, .bp3-button.bp3-intent-warning.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-warning:hover{
      background-color:#bf7326;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-warning:active, .bp3-button.bp3-intent-warning.bp3-active{
      background-color:#a66321;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-warning:disabled, .bp3-button.bp3-intent-warning.bp3-disabled{
      background-color:rgba(217, 130, 43, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button.bp3-intent-danger{
    background-color:#db3737;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-danger:hover, .bp3-button.bp3-intent-danger:active, .bp3-button.bp3-intent-danger.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-danger:hover{
      background-color:#c23030;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-danger:active, .bp3-button.bp3-intent-danger.bp3-active{
      background-color:#a82a2a;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-danger:disabled, .bp3-button.bp3-intent-danger.bp3-disabled{
      background-color:rgba(219, 55, 55, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button[class*="bp3-intent-"] .bp3-button-spinner .bp3-spinner-head{
    stroke:#ffffff; }
  .bp3-button.bp3-large,
  .bp3-large .bp3-button{
    min-height:40px;
    min-width:40px;
    font-size:16px;
    padding:5px 15px; }
    .bp3-button.bp3-large::before,
    .bp3-button.bp3-large > *,
    .bp3-large .bp3-button::before,
    .bp3-large .bp3-button > *{
      margin-right:10px; }
    .bp3-button.bp3-large:empty::before,
    .bp3-button.bp3-large > :last-child,
    .bp3-large .bp3-button:empty::before,
    .bp3-large .bp3-button > :last-child{
      margin-right:0; }
  .bp3-button.bp3-small,
  .bp3-small .bp3-button{
    min-height:24px;
    min-width:24px;
    padding:0 7px; }
  .bp3-button.bp3-loading{
    position:relative; }
    .bp3-button.bp3-loading[class*="bp3-icon-"]::before{
      visibility:hidden; }
    .bp3-button.bp3-loading .bp3-button-spinner{
      margin:0;
      position:absolute; }
    .bp3-button.bp3-loading > :not(.bp3-button-spinner){
      visibility:hidden; }
  .bp3-button[class*="bp3-icon-"]::before{
    font-family:"Icons16", sans-serif;
    font-size:16px;
    font-style:normal;
    font-weight:400;
    line-height:1;
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased;
    color:#5c7080; }
  .bp3-button .bp3-icon, .bp3-button .bp3-icon-standard, .bp3-button .bp3-icon-large{
    color:#5c7080; }
    .bp3-button .bp3-icon.bp3-align-right, .bp3-button .bp3-icon-standard.bp3-align-right, .bp3-button .bp3-icon-large.bp3-align-right{
      margin-left:7px; }
  .bp3-button .bp3-icon:first-child:last-child,
  .bp3-button .bp3-spinner + .bp3-icon:last-child{
    margin:0 -7px; }
  .bp3-dark .bp3-button:not([class*="bp3-intent-"]){
    background-color:#394b59;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):hover, .bp3-dark .bp3-button:not([class*="bp3-intent-"]):active, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-active{
      color:#f5f8fa; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):hover{
      background-color:#30404d;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):active, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-active{
      background-color:#202b33;
      background-image:none;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):disabled, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-disabled{
      background-color:rgba(57, 75, 89, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
      .bp3-dark .bp3-button:not([class*="bp3-intent-"]):disabled.bp3-active, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-disabled.bp3-active{
        background:rgba(57, 75, 89, 0.7); }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-button-spinner .bp3-spinner-head{
      background:rgba(16, 22, 26, 0.5);
      stroke:#8a9ba8; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"])[class*="bp3-icon-"]::before{
      color:#a7b6c2; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-icon, .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-icon-standard, .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-icon-large{
      color:#a7b6c2; }
  .bp3-dark .bp3-button[class*="bp3-intent-"]{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-button[class*="bp3-intent-"]:hover{
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-button[class*="bp3-intent-"]:active, .bp3-dark .bp3-button[class*="bp3-intent-"].bp3-active{
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-button[class*="bp3-intent-"]:disabled, .bp3-dark .bp3-button[class*="bp3-intent-"].bp3-disabled{
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.3); }
    .bp3-dark .bp3-button[class*="bp3-intent-"] .bp3-button-spinner .bp3-spinner-head{
      stroke:#8a9ba8; }
  .bp3-button:disabled::before,
  .bp3-button:disabled .bp3-icon, .bp3-button:disabled .bp3-icon-standard, .bp3-button:disabled .bp3-icon-large, .bp3-button.bp3-disabled::before,
  .bp3-button.bp3-disabled .bp3-icon, .bp3-button.bp3-disabled .bp3-icon-standard, .bp3-button.bp3-disabled .bp3-icon-large, .bp3-button[class*="bp3-intent-"]::before,
  .bp3-button[class*="bp3-intent-"] .bp3-icon, .bp3-button[class*="bp3-intent-"] .bp3-icon-standard, .bp3-button[class*="bp3-intent-"] .bp3-icon-large{
    color:inherit !important; }
  .bp3-button.bp3-minimal{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none; }
    .bp3-button.bp3-minimal:hover{
      background:rgba(167, 182, 194, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026;
      text-decoration:none; }
    .bp3-button.bp3-minimal:active, .bp3-button.bp3-minimal.bp3-active{
      background:rgba(115, 134, 148, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026; }
    .bp3-button.bp3-minimal:disabled, .bp3-button.bp3-minimal:disabled:hover, .bp3-button.bp3-minimal.bp3-disabled, .bp3-button.bp3-minimal.bp3-disabled:hover{
      background:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed; }
      .bp3-button.bp3-minimal:disabled.bp3-active, .bp3-button.bp3-minimal:disabled:hover.bp3-active, .bp3-button.bp3-minimal.bp3-disabled.bp3-active, .bp3-button.bp3-minimal.bp3-disabled:hover.bp3-active{
        background:rgba(115, 134, 148, 0.3); }
    .bp3-dark .bp3-button.bp3-minimal{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:inherit; }
      .bp3-dark .bp3-button.bp3-minimal:hover, .bp3-dark .bp3-button.bp3-minimal:active, .bp3-dark .bp3-button.bp3-minimal.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none; }
      .bp3-dark .bp3-button.bp3-minimal:hover{
        background:rgba(138, 155, 168, 0.15); }
      .bp3-dark .bp3-button.bp3-minimal:active, .bp3-dark .bp3-button.bp3-minimal.bp3-active{
        background:rgba(138, 155, 168, 0.3);
        color:#f5f8fa; }
      .bp3-dark .bp3-button.bp3-minimal:disabled, .bp3-dark .bp3-button.bp3-minimal:disabled:hover, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled:hover{
        background:none;
        color:rgba(167, 182, 194, 0.6);
        cursor:not-allowed; }
        .bp3-dark .bp3-button.bp3-minimal:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal:disabled:hover.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled:hover.bp3-active{
          background:rgba(138, 155, 168, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-primary{
      color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:hover, .bp3-button.bp3-minimal.bp3-intent-primary:active, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.15);
        color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:active, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:disabled, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(16, 107, 163, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-primary:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
        stroke:#106ba3; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary{
        color:#48aff0; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:hover{
          background:rgba(19, 124, 189, 0.2);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary.bp3-active{
          background:rgba(19, 124, 189, 0.3);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled{
          background:none;
          color:rgba(72, 175, 240, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled.bp3-active{
            background:rgba(19, 124, 189, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-success{
      color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:hover, .bp3-button.bp3-minimal.bp3-intent-success:active, .bp3-button.bp3-minimal.bp3-intent-success.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.15);
        color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:active, .bp3-button.bp3-minimal.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:disabled, .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(13, 128, 80, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-success:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
        stroke:#0d8050; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success{
        color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:hover{
          background:rgba(15, 153, 96, 0.2);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success.bp3-active{
          background:rgba(15, 153, 96, 0.3);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled{
          background:none;
          color:rgba(61, 204, 145, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled.bp3-active{
            background:rgba(15, 153, 96, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-warning{
      color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:hover, .bp3-button.bp3-minimal.bp3-intent-warning:active, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.15);
        color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:active, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:disabled, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(191, 115, 38, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-warning:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
        stroke:#bf7326; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning{
        color:#ffb366; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:hover{
          background:rgba(217, 130, 43, 0.2);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning.bp3-active{
          background:rgba(217, 130, 43, 0.3);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled{
          background:none;
          color:rgba(255, 179, 102, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled.bp3-active{
            background:rgba(217, 130, 43, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-danger{
      color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:hover, .bp3-button.bp3-minimal.bp3-intent-danger:active, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.15);
        color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:active, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:disabled, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(194, 48, 48, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-danger:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
        stroke:#c23030; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger{
        color:#ff7373; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:hover{
          background:rgba(219, 55, 55, 0.2);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger.bp3-active{
          background:rgba(219, 55, 55, 0.3);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled{
          background:none;
          color:rgba(255, 115, 115, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled.bp3-active{
            background:rgba(219, 55, 55, 0.3); }
  .bp3-button.bp3-outlined{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    border:1px solid rgba(24, 32, 38, 0.2);
    -webkit-box-sizing:border-box;
            box-sizing:border-box; }
    .bp3-button.bp3-outlined:hover{
      background:rgba(167, 182, 194, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026;
      text-decoration:none; }
    .bp3-button.bp3-outlined:active, .bp3-button.bp3-outlined.bp3-active{
      background:rgba(115, 134, 148, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026; }
    .bp3-button.bp3-outlined:disabled, .bp3-button.bp3-outlined:disabled:hover, .bp3-button.bp3-outlined.bp3-disabled, .bp3-button.bp3-outlined.bp3-disabled:hover{
      background:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed; }
      .bp3-button.bp3-outlined:disabled.bp3-active, .bp3-button.bp3-outlined:disabled:hover.bp3-active, .bp3-button.bp3-outlined.bp3-disabled.bp3-active, .bp3-button.bp3-outlined.bp3-disabled:hover.bp3-active{
        background:rgba(115, 134, 148, 0.3); }
    .bp3-dark .bp3-button.bp3-outlined{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:inherit; }
      .bp3-dark .bp3-button.bp3-outlined:hover, .bp3-dark .bp3-button.bp3-outlined:active, .bp3-dark .bp3-button.bp3-outlined.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none; }
      .bp3-dark .bp3-button.bp3-outlined:hover{
        background:rgba(138, 155, 168, 0.15); }
      .bp3-dark .bp3-button.bp3-outlined:active, .bp3-dark .bp3-button.bp3-outlined.bp3-active{
        background:rgba(138, 155, 168, 0.3);
        color:#f5f8fa; }
      .bp3-dark .bp3-button.bp3-outlined:disabled, .bp3-dark .bp3-button.bp3-outlined:disabled:hover, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled:hover{
        background:none;
        color:rgba(167, 182, 194, 0.6);
        cursor:not-allowed; }
        .bp3-dark .bp3-button.bp3-outlined:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined:disabled:hover.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled:hover.bp3-active{
          background:rgba(138, 155, 168, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-primary{
      color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:hover, .bp3-button.bp3-outlined.bp3-intent-primary:active, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.15);
        color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:active, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(16, 107, 163, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-primary:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
        stroke:#106ba3; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary{
        color:#48aff0; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:hover{
          background:rgba(19, 124, 189, 0.2);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-active{
          background:rgba(19, 124, 189, 0.3);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
          background:none;
          color:rgba(72, 175, 240, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled.bp3-active{
            background:rgba(19, 124, 189, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-success{
      color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:hover, .bp3-button.bp3-outlined.bp3-intent-success:active, .bp3-button.bp3-outlined.bp3-intent-success.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.15);
        color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:active, .bp3-button.bp3-outlined.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(13, 128, 80, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-success:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
        stroke:#0d8050; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success{
        color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:hover{
          background:rgba(15, 153, 96, 0.2);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-active{
          background:rgba(15, 153, 96, 0.3);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
          background:none;
          color:rgba(61, 204, 145, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled.bp3-active{
            background:rgba(15, 153, 96, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-warning{
      color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:hover, .bp3-button.bp3-outlined.bp3-intent-warning:active, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.15);
        color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:active, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(191, 115, 38, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-warning:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
        stroke:#bf7326; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning{
        color:#ffb366; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:hover{
          background:rgba(217, 130, 43, 0.2);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-active{
          background:rgba(217, 130, 43, 0.3);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
          background:none;
          color:rgba(255, 179, 102, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled.bp3-active{
            background:rgba(217, 130, 43, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-danger{
      color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:hover, .bp3-button.bp3-outlined.bp3-intent-danger:active, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.15);
        color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:active, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(194, 48, 48, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-danger:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
        stroke:#c23030; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger{
        color:#ff7373; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:hover{
          background:rgba(219, 55, 55, 0.2);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-active{
          background:rgba(219, 55, 55, 0.3);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
          background:none;
          color:rgba(255, 115, 115, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled.bp3-active{
            background:rgba(219, 55, 55, 0.3); }
    .bp3-button.bp3-outlined:disabled, .bp3-button.bp3-outlined.bp3-disabled, .bp3-button.bp3-outlined:disabled:hover, .bp3-button.bp3-outlined.bp3-disabled:hover{
      border-color:rgba(92, 112, 128, 0.1); }
    .bp3-dark .bp3-button.bp3-outlined{
      border-color:rgba(255, 255, 255, 0.4); }
      .bp3-dark .bp3-button.bp3-outlined:disabled, .bp3-dark .bp3-button.bp3-outlined:disabled:hover, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled:hover{
        border-color:rgba(255, 255, 255, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-primary{
      border-color:rgba(16, 107, 163, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
        border-color:rgba(16, 107, 163, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary{
        border-color:rgba(72, 175, 240, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
          border-color:rgba(72, 175, 240, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-success{
      border-color:rgba(13, 128, 80, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
        border-color:rgba(13, 128, 80, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success{
        border-color:rgba(61, 204, 145, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
          border-color:rgba(61, 204, 145, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-warning{
      border-color:rgba(191, 115, 38, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
        border-color:rgba(191, 115, 38, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning{
        border-color:rgba(255, 179, 102, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
          border-color:rgba(255, 179, 102, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-danger{
      border-color:rgba(194, 48, 48, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
        border-color:rgba(194, 48, 48, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger{
        border-color:rgba(255, 115, 115, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
          border-color:rgba(255, 115, 115, 0.2); }

a.bp3-button{
  text-align:center;
  text-decoration:none;
  -webkit-transition:none;
  transition:none; }
  a.bp3-button, a.bp3-button:hover, a.bp3-button:active{
    color:#182026; }
  a.bp3-button.bp3-disabled{
    color:rgba(92, 112, 128, 0.6); }

.bp3-button-text{
  -webkit-box-flex:0;
      -ms-flex:0 1 auto;
          flex:0 1 auto; }

.bp3-button.bp3-align-left .bp3-button-text, .bp3-button.bp3-align-right .bp3-button-text,
.bp3-button-group.bp3-align-left .bp3-button-text,
.bp3-button-group.bp3-align-right .bp3-button-text{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto; }
.bp3-button-group{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex; }
  .bp3-button-group .bp3-button{
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    position:relative;
    z-index:4; }
    .bp3-button-group .bp3-button:focus{
      z-index:5; }
    .bp3-button-group .bp3-button:hover{
      z-index:6; }
    .bp3-button-group .bp3-button:active, .bp3-button-group .bp3-button.bp3-active{
      z-index:7; }
    .bp3-button-group .bp3-button:disabled, .bp3-button-group .bp3-button.bp3-disabled{
      z-index:3; }
    .bp3-button-group .bp3-button[class*="bp3-intent-"]{
      z-index:9; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:focus{
        z-index:10; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:hover{
        z-index:11; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:active, .bp3-button-group .bp3-button[class*="bp3-intent-"].bp3-active{
        z-index:12; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:disabled, .bp3-button-group .bp3-button[class*="bp3-intent-"].bp3-disabled{
        z-index:8; }
  .bp3-button-group:not(.bp3-minimal) > .bp3-popover-wrapper:not(:first-child) .bp3-button,
  .bp3-button-group:not(.bp3-minimal) > .bp3-button:not(:first-child){
    border-bottom-left-radius:0;
    border-top-left-radius:0; }
  .bp3-button-group:not(.bp3-minimal) > .bp3-popover-wrapper:not(:last-child) .bp3-button,
  .bp3-button-group:not(.bp3-minimal) > .bp3-button:not(:last-child){
    border-bottom-right-radius:0;
    border-top-right-radius:0;
    margin-right:-1px; }
  .bp3-button-group.bp3-minimal .bp3-button{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none; }
    .bp3-button-group.bp3-minimal .bp3-button:hover{
      background:rgba(167, 182, 194, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026;
      text-decoration:none; }
    .bp3-button-group.bp3-minimal .bp3-button:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-active{
      background:rgba(115, 134, 148, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026; }
    .bp3-button-group.bp3-minimal .bp3-button:disabled, .bp3-button-group.bp3-minimal .bp3-button:disabled:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover{
      background:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed; }
      .bp3-button-group.bp3-minimal .bp3-button:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button:disabled:hover.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover.bp3-active{
        background:rgba(115, 134, 148, 0.3); }
    .bp3-dark .bp3-button-group.bp3-minimal .bp3-button{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:inherit; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:hover, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:hover{
        background:rgba(138, 155, 168, 0.15); }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-active{
        background:rgba(138, 155, 168, 0.3);
        color:#f5f8fa; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled:hover, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover{
        background:none;
        color:rgba(167, 182, 194, 0.6);
        cursor:not-allowed; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled:hover.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover.bp3-active{
          background:rgba(138, 155, 168, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary{
      color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.15);
        color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(16, 107, 163, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
        stroke:#106ba3; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary{
        color:#48aff0; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:hover{
          background:rgba(19, 124, 189, 0.2);
          color:#48aff0; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-active{
          background:rgba(19, 124, 189, 0.3);
          color:#48aff0; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled{
          background:none;
          color:rgba(72, 175, 240, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled.bp3-active{
            background:rgba(19, 124, 189, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success{
      color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.15);
        color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(13, 128, 80, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
        stroke:#0d8050; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success{
        color:#3dcc91; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:hover{
          background:rgba(15, 153, 96, 0.2);
          color:#3dcc91; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-active{
          background:rgba(15, 153, 96, 0.3);
          color:#3dcc91; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled{
          background:none;
          color:rgba(61, 204, 145, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled.bp3-active{
            background:rgba(15, 153, 96, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning{
      color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.15);
        color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(191, 115, 38, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
        stroke:#bf7326; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning{
        color:#ffb366; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:hover{
          background:rgba(217, 130, 43, 0.2);
          color:#ffb366; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-active{
          background:rgba(217, 130, 43, 0.3);
          color:#ffb366; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled{
          background:none;
          color:rgba(255, 179, 102, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled.bp3-active{
            background:rgba(217, 130, 43, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger{
      color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.15);
        color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(194, 48, 48, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
        stroke:#c23030; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger{
        color:#ff7373; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:hover{
          background:rgba(219, 55, 55, 0.2);
          color:#ff7373; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-active{
          background:rgba(219, 55, 55, 0.3);
          color:#ff7373; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled{
          background:none;
          color:rgba(255, 115, 115, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled.bp3-active{
            background:rgba(219, 55, 55, 0.3); }
  .bp3-button-group .bp3-popover-wrapper,
  .bp3-button-group .bp3-popover-target{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-button-group.bp3-fill{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    width:100%; }
  .bp3-button-group .bp3-button.bp3-fill,
  .bp3-button-group.bp3-fill .bp3-button:not(.bp3-fixed){
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-button-group.bp3-vertical{
    -webkit-box-align:stretch;
        -ms-flex-align:stretch;
            align-items:stretch;
    -webkit-box-orient:vertical;
    -webkit-box-direction:normal;
        -ms-flex-direction:column;
            flex-direction:column;
    vertical-align:top; }
    .bp3-button-group.bp3-vertical.bp3-fill{
      height:100%;
      width:unset; }
    .bp3-button-group.bp3-vertical .bp3-button{
      margin-right:0 !important;
      width:100%; }
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-popover-wrapper:first-child .bp3-button,
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-button:first-child{
      border-radius:3px 3px 0 0; }
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-popover-wrapper:last-child .bp3-button,
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-button:last-child{
      border-radius:0 0 3px 3px; }
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-popover-wrapper:not(:last-child) .bp3-button,
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-button:not(:last-child){
      margin-bottom:-1px; }
  .bp3-button-group.bp3-align-left .bp3-button{
    text-align:left; }
  .bp3-dark .bp3-button-group:not(.bp3-minimal) > .bp3-popover-wrapper:not(:last-child) .bp3-button,
  .bp3-dark .bp3-button-group:not(.bp3-minimal) > .bp3-button:not(:last-child){
    margin-right:1px; }
  .bp3-dark .bp3-button-group.bp3-vertical > .bp3-popover-wrapper:not(:last-child) .bp3-button,
  .bp3-dark .bp3-button-group.bp3-vertical > .bp3-button:not(:last-child){
    margin-bottom:1px; }
.bp3-callout{
  font-size:14px;
  line-height:1.5;
  background-color:rgba(138, 155, 168, 0.15);
  border-radius:3px;
  padding:10px 12px 9px;
  position:relative;
  width:100%; }
  .bp3-callout[class*="bp3-icon-"]{
    padding-left:40px; }
    .bp3-callout[class*="bp3-icon-"]::before{
      font-family:"Icons20", sans-serif;
      font-size:20px;
      font-style:normal;
      font-weight:400;
      line-height:1;
      -moz-osx-font-smoothing:grayscale;
      -webkit-font-smoothing:antialiased;
      color:#5c7080;
      left:10px;
      position:absolute;
      top:10px; }
  .bp3-callout.bp3-callout-icon{
    padding-left:40px; }
    .bp3-callout.bp3-callout-icon > .bp3-icon:first-child{
      color:#5c7080;
      left:10px;
      position:absolute;
      top:10px; }
  .bp3-callout .bp3-heading{
    line-height:20px;
    margin-bottom:5px;
    margin-top:0; }
    .bp3-callout .bp3-heading:last-child{
      margin-bottom:0; }
  .bp3-dark .bp3-callout{
    background-color:rgba(138, 155, 168, 0.2); }
    .bp3-dark .bp3-callout[class*="bp3-icon-"]::before{
      color:#a7b6c2; }
  .bp3-callout.bp3-intent-primary{
    background-color:rgba(19, 124, 189, 0.15); }
    .bp3-callout.bp3-intent-primary[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-primary > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-primary .bp3-heading{
      color:#106ba3; }
    .bp3-dark .bp3-callout.bp3-intent-primary{
      background-color:rgba(19, 124, 189, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-primary[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-primary > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-primary .bp3-heading{
        color:#48aff0; }
  .bp3-callout.bp3-intent-success{
    background-color:rgba(15, 153, 96, 0.15); }
    .bp3-callout.bp3-intent-success[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-success > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-success .bp3-heading{
      color:#0d8050; }
    .bp3-dark .bp3-callout.bp3-intent-success{
      background-color:rgba(15, 153, 96, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-success[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-success > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-success .bp3-heading{
        color:#3dcc91; }
  .bp3-callout.bp3-intent-warning{
    background-color:rgba(217, 130, 43, 0.15); }
    .bp3-callout.bp3-intent-warning[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-warning > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-warning .bp3-heading{
      color:#bf7326; }
    .bp3-dark .bp3-callout.bp3-intent-warning{
      background-color:rgba(217, 130, 43, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-warning[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-warning > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-warning .bp3-heading{
        color:#ffb366; }
  .bp3-callout.bp3-intent-danger{
    background-color:rgba(219, 55, 55, 0.15); }
    .bp3-callout.bp3-intent-danger[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-danger > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-danger .bp3-heading{
      color:#c23030; }
    .bp3-dark .bp3-callout.bp3-intent-danger{
      background-color:rgba(219, 55, 55, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-danger[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-danger > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-danger .bp3-heading{
        color:#ff7373; }
  .bp3-running-text .bp3-callout{
    margin:20px 0; }
.bp3-card{
  background-color:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
  padding:20px;
  -webkit-transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-card.bp3-dark,
  .bp3-dark .bp3-card{
    background-color:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0); }

.bp3-elevation-0{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0); }
  .bp3-elevation-0.bp3-dark,
  .bp3-dark .bp3-elevation-0{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0); }

.bp3-elevation-1{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-1.bp3-dark,
  .bp3-dark .bp3-elevation-1{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-elevation-2{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 1px 1px rgba(16, 22, 26, 0.2), 0 2px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 1px 1px rgba(16, 22, 26, 0.2), 0 2px 6px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-2.bp3-dark,
  .bp3-dark .bp3-elevation-2{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.4), 0 2px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.4), 0 2px 6px rgba(16, 22, 26, 0.4); }

.bp3-elevation-3{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-3.bp3-dark,
  .bp3-dark .bp3-elevation-3{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }

.bp3-elevation-4{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-4.bp3-dark,
  .bp3-dark .bp3-elevation-4{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4); }

.bp3-card.bp3-interactive:hover{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  cursor:pointer; }
  .bp3-card.bp3-interactive:hover.bp3-dark,
  .bp3-dark .bp3-card.bp3-interactive:hover{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }

.bp3-card.bp3-interactive:active{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
  opacity:0.9;
  -webkit-transition-duration:0;
          transition-duration:0; }
  .bp3-card.bp3-interactive:active.bp3-dark,
  .bp3-dark .bp3-card.bp3-interactive:active{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-collapse{
  height:0;
  overflow-y:hidden;
  -webkit-transition:height 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:height 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-collapse .bp3-collapse-body{
    -webkit-transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-collapse .bp3-collapse-body[aria-hidden="true"]{
      display:none; }

.bp3-context-menu .bp3-popover-target{
  display:block; }

.bp3-context-menu-popover-target{
  position:fixed; }

.bp3-divider{
  border-bottom:1px solid rgba(16, 22, 26, 0.15);
  border-right:1px solid rgba(16, 22, 26, 0.15);
  margin:5px; }
  .bp3-dark .bp3-divider{
    border-color:rgba(16, 22, 26, 0.4); }
.bp3-dialog-container{
  opacity:1;
  -webkit-transform:scale(1);
          transform:scale(1);
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  min-height:100%;
  pointer-events:none;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none;
  width:100%; }
  .bp3-dialog-container.bp3-overlay-enter > .bp3-dialog, .bp3-dialog-container.bp3-overlay-appear > .bp3-dialog{
    opacity:0;
    -webkit-transform:scale(0.5);
            transform:scale(0.5); }
  .bp3-dialog-container.bp3-overlay-enter-active > .bp3-dialog, .bp3-dialog-container.bp3-overlay-appear-active > .bp3-dialog{
    opacity:1;
    -webkit-transform:scale(1);
            transform:scale(1);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:opacity, -webkit-transform;
    transition-property:opacity, -webkit-transform;
    transition-property:opacity, transform;
    transition-property:opacity, transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-dialog-container.bp3-overlay-exit > .bp3-dialog{
    opacity:1;
    -webkit-transform:scale(1);
            transform:scale(1); }
  .bp3-dialog-container.bp3-overlay-exit-active > .bp3-dialog{
    opacity:0;
    -webkit-transform:scale(0.5);
            transform:scale(0.5);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:opacity, -webkit-transform;
    transition-property:opacity, -webkit-transform;
    transition-property:opacity, transform;
    transition-property:opacity, transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }

.bp3-dialog{
  background:#ebf1f5;
  border-radius:6px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin:30px 0;
  padding-bottom:20px;
  pointer-events:all;
  -webkit-user-select:text;
     -moz-user-select:text;
      -ms-user-select:text;
          user-select:text;
  width:500px; }
  .bp3-dialog:focus{
    outline:0; }
  .bp3-dialog.bp3-dark,
  .bp3-dark .bp3-dialog{
    background:#293742;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }

.bp3-dialog-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background:#ffffff;
  border-radius:6px 6px 0 0;
  -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
          box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  min-height:40px;
  padding-left:20px;
  padding-right:5px;
  z-index:30; }
  .bp3-dialog-header .bp3-icon-large,
  .bp3-dialog-header .bp3-icon{
    color:#5c7080;
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    margin-right:10px; }
  .bp3-dialog-header .bp3-heading{
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    line-height:inherit;
    margin:0; }
    .bp3-dialog-header .bp3-heading:last-child{
      margin-right:20px; }
  .bp3-dark .bp3-dialog-header{
    background:#30404d;
    -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.4);
            box-shadow:0 1px 0 rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-dialog-header .bp3-icon-large,
    .bp3-dark .bp3-dialog-header .bp3-icon{
      color:#a7b6c2; }

.bp3-dialog-body{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  line-height:18px;
  margin:20px; }

.bp3-dialog-footer{
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  margin:0 20px; }

.bp3-dialog-footer-actions{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:end;
      -ms-flex-pack:end;
          justify-content:flex-end; }
  .bp3-dialog-footer-actions .bp3-button{
    margin-left:10px; }
.bp3-multistep-dialog-panels{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex; }

.bp3-multistep-dialog-left-panel{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:1;
      -ms-flex:1;
          flex:1;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column; }
  .bp3-dark .bp3-multistep-dialog-left-panel{
    background:#202b33; }

.bp3-multistep-dialog-right-panel{
  background-color:#f5f8fa;
  border-left:1px solid rgba(16, 22, 26, 0.15);
  border-radius:0 0 6px 0;
  -webkit-box-flex:3;
      -ms-flex:3;
          flex:3;
  min-width:0; }
  .bp3-dark .bp3-multistep-dialog-right-panel{
    background-color:#293742;
    border-left:1px solid rgba(16, 22, 26, 0.4); }

.bp3-multistep-dialog-footer{
  background-color:#ffffff;
  border-radius:0 0 6px 0;
  border-top:1px solid rgba(16, 22, 26, 0.15);
  padding:10px; }
  .bp3-dark .bp3-multistep-dialog-footer{
    background:#30404d;
    border-top:1px solid rgba(16, 22, 26, 0.4); }

.bp3-dialog-step-container{
  background-color:#f5f8fa;
  border-bottom:1px solid rgba(16, 22, 26, 0.15); }
  .bp3-dark .bp3-dialog-step-container{
    background:#293742;
    border-bottom:1px solid rgba(16, 22, 26, 0.4); }
  .bp3-dialog-step-container.bp3-dialog-step-viewed{
    background-color:#ffffff; }
    .bp3-dark .bp3-dialog-step-container.bp3-dialog-step-viewed{
      background:#30404d; }

.bp3-dialog-step{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background-color:#f5f8fa;
  border-radius:6px;
  cursor:not-allowed;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  margin:4px;
  padding:6px 14px; }
  .bp3-dark .bp3-dialog-step{
    background:#293742; }
  .bp3-dialog-step-viewed .bp3-dialog-step{
    background-color:#ffffff;
    cursor:pointer; }
    .bp3-dark .bp3-dialog-step-viewed .bp3-dialog-step{
      background:#30404d; }
  .bp3-dialog-step:hover{
    background-color:#f5f8fa; }
    .bp3-dark .bp3-dialog-step:hover{
      background:#293742; }

.bp3-dialog-step-icon{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background-color:rgba(92, 112, 128, 0.6);
  border-radius:50%;
  color:#ffffff;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  height:25px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  width:25px; }
  .bp3-dark .bp3-dialog-step-icon{
    background-color:rgba(167, 182, 194, 0.6); }
  .bp3-active.bp3-dialog-step-viewed .bp3-dialog-step-icon{
    background-color:#2b95d6; }
  .bp3-dialog-step-viewed .bp3-dialog-step-icon{
    background-color:#8a9ba8; }

.bp3-dialog-step-title{
  color:rgba(92, 112, 128, 0.6);
  -webkit-box-flex:1;
      -ms-flex:1;
          flex:1;
  padding-left:10px; }
  .bp3-dark .bp3-dialog-step-title{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-active.bp3-dialog-step-viewed .bp3-dialog-step-title{
    color:#2b95d6; }
  .bp3-dialog-step-viewed:not(.bp3-active) .bp3-dialog-step-title{
    color:#182026; }
    .bp3-dark .bp3-dialog-step-viewed:not(.bp3-active) .bp3-dialog-step-title{
      color:#f5f8fa; }
.bp3-drawer{
  background:#ffffff;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin:0;
  padding:0; }
  .bp3-drawer:focus{
    outline:0; }
  .bp3-drawer.bp3-position-top{
    height:50%;
    left:0;
    right:0;
    top:0; }
    .bp3-drawer.bp3-position-top.bp3-overlay-enter, .bp3-drawer.bp3-position-top.bp3-overlay-appear{
      -webkit-transform:translateY(-100%);
              transform:translateY(-100%); }
    .bp3-drawer.bp3-position-top.bp3-overlay-enter-active, .bp3-drawer.bp3-position-top.bp3-overlay-appear-active{
      -webkit-transform:translateY(0);
              transform:translateY(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-top.bp3-overlay-exit{
      -webkit-transform:translateY(0);
              transform:translateY(0); }
    .bp3-drawer.bp3-position-top.bp3-overlay-exit-active{
      -webkit-transform:translateY(-100%);
              transform:translateY(-100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-position-bottom{
    bottom:0;
    height:50%;
    left:0;
    right:0; }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-enter, .bp3-drawer.bp3-position-bottom.bp3-overlay-appear{
      -webkit-transform:translateY(100%);
              transform:translateY(100%); }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-enter-active, .bp3-drawer.bp3-position-bottom.bp3-overlay-appear-active{
      -webkit-transform:translateY(0);
              transform:translateY(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-exit{
      -webkit-transform:translateY(0);
              transform:translateY(0); }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-exit-active{
      -webkit-transform:translateY(100%);
              transform:translateY(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-position-left{
    bottom:0;
    left:0;
    top:0;
    width:50%; }
    .bp3-drawer.bp3-position-left.bp3-overlay-enter, .bp3-drawer.bp3-position-left.bp3-overlay-appear{
      -webkit-transform:translateX(-100%);
              transform:translateX(-100%); }
    .bp3-drawer.bp3-position-left.bp3-overlay-enter-active, .bp3-drawer.bp3-position-left.bp3-overlay-appear-active{
      -webkit-transform:translateX(0);
              transform:translateX(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-left.bp3-overlay-exit{
      -webkit-transform:translateX(0);
              transform:translateX(0); }
    .bp3-drawer.bp3-position-left.bp3-overlay-exit-active{
      -webkit-transform:translateX(-100%);
              transform:translateX(-100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-position-right{
    bottom:0;
    right:0;
    top:0;
    width:50%; }
    .bp3-drawer.bp3-position-right.bp3-overlay-enter, .bp3-drawer.bp3-position-right.bp3-overlay-appear{
      -webkit-transform:translateX(100%);
              transform:translateX(100%); }
    .bp3-drawer.bp3-position-right.bp3-overlay-enter-active, .bp3-drawer.bp3-position-right.bp3-overlay-appear-active{
      -webkit-transform:translateX(0);
              transform:translateX(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-right.bp3-overlay-exit{
      -webkit-transform:translateX(0);
              transform:translateX(0); }
    .bp3-drawer.bp3-position-right.bp3-overlay-exit-active{
      -webkit-transform:translateX(100%);
              transform:translateX(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
  .bp3-position-right):not(.bp3-vertical){
    bottom:0;
    right:0;
    top:0;
    width:50%; }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-enter, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-appear{
      -webkit-transform:translateX(100%);
              transform:translateX(100%); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-enter-active, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-appear-active{
      -webkit-transform:translateX(0);
              transform:translateX(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-exit{
      -webkit-transform:translateX(0);
              transform:translateX(0); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-exit-active{
      -webkit-transform:translateX(100%);
              transform:translateX(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
  .bp3-position-right).bp3-vertical{
    bottom:0;
    height:50%;
    left:0;
    right:0; }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-enter, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-appear{
      -webkit-transform:translateY(100%);
              transform:translateY(100%); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-enter-active, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-appear-active{
      -webkit-transform:translateY(0);
              transform:translateY(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-exit{
      -webkit-transform:translateY(0);
              transform:translateY(0); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-exit-active{
      -webkit-transform:translateY(100%);
              transform:translateY(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-dark,
  .bp3-dark .bp3-drawer{
    background:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }

.bp3-drawer-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  border-radius:0;
  -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
          box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  min-height:40px;
  padding:5px;
  padding-left:20px;
  position:relative; }
  .bp3-drawer-header .bp3-icon-large,
  .bp3-drawer-header .bp3-icon{
    color:#5c7080;
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    margin-right:10px; }
  .bp3-drawer-header .bp3-heading{
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    line-height:inherit;
    margin:0; }
    .bp3-drawer-header .bp3-heading:last-child{
      margin-right:20px; }
  .bp3-dark .bp3-drawer-header{
    -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.4);
            box-shadow:0 1px 0 rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-drawer-header .bp3-icon-large,
    .bp3-dark .bp3-drawer-header .bp3-icon{
      color:#a7b6c2; }

.bp3-drawer-body{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  line-height:18px;
  overflow:auto; }

.bp3-drawer-footer{
  -webkit-box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
          box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  padding:10px 20px;
  position:relative; }
  .bp3-dark .bp3-drawer-footer{
    -webkit-box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.4); }
.bp3-editable-text{
  cursor:text;
  display:inline-block;
  max-width:100%;
  position:relative;
  vertical-align:top;
  white-space:nowrap; }
  .bp3-editable-text::before{
    bottom:-3px;
    left:-3px;
    position:absolute;
    right:-3px;
    top:-3px;
    border-radius:3px;
    content:"";
    -webkit-transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-editable-text:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15); }
  .bp3-editable-text.bp3-editable-text-editing::before{
    background-color:#ffffff;
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-disabled::before{
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-editable-text.bp3-intent-primary .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-primary .bp3-editable-text-content{
    color:#137cbd; }
  .bp3-editable-text.bp3-intent-primary:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(19, 124, 189, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(19, 124, 189, 0.4); }
  .bp3-editable-text.bp3-intent-primary.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-intent-success .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-success .bp3-editable-text-content{
    color:#0f9960; }
  .bp3-editable-text.bp3-intent-success:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px rgba(15, 153, 96, 0.4);
            box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px rgba(15, 153, 96, 0.4); }
  .bp3-editable-text.bp3-intent-success.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-intent-warning .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-warning .bp3-editable-text-content{
    color:#d9822b; }
  .bp3-editable-text.bp3-intent-warning:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px rgba(217, 130, 43, 0.4);
            box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px rgba(217, 130, 43, 0.4); }
  .bp3-editable-text.bp3-intent-warning.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-intent-danger .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-danger .bp3-editable-text-content{
    color:#db3737; }
  .bp3-editable-text.bp3-intent-danger:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px rgba(219, 55, 55, 0.4);
            box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px rgba(219, 55, 55, 0.4); }
  .bp3-editable-text.bp3-intent-danger.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-editable-text:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(255, 255, 255, 0.15);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(255, 255, 255, 0.15); }
  .bp3-dark .bp3-editable-text.bp3-editable-text-editing::before{
    background-color:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-disabled::before{
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-dark .bp3-editable-text.bp3-intent-primary .bp3-editable-text-content{
    color:#48aff0; }
  .bp3-dark .bp3-editable-text.bp3-intent-primary:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(72, 175, 240, 0), 0 0 0 0 rgba(72, 175, 240, 0), inset 0 0 0 1px rgba(72, 175, 240, 0.4);
            box-shadow:0 0 0 0 rgba(72, 175, 240, 0), 0 0 0 0 rgba(72, 175, 240, 0), inset 0 0 0 1px rgba(72, 175, 240, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-primary.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #48aff0, 0 0 0 3px rgba(72, 175, 240, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #48aff0, 0 0 0 3px rgba(72, 175, 240, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-success .bp3-editable-text-content{
    color:#3dcc91; }
  .bp3-dark .bp3-editable-text.bp3-intent-success:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(61, 204, 145, 0), 0 0 0 0 rgba(61, 204, 145, 0), inset 0 0 0 1px rgba(61, 204, 145, 0.4);
            box-shadow:0 0 0 0 rgba(61, 204, 145, 0), 0 0 0 0 rgba(61, 204, 145, 0), inset 0 0 0 1px rgba(61, 204, 145, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-success.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #3dcc91, 0 0 0 3px rgba(61, 204, 145, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #3dcc91, 0 0 0 3px rgba(61, 204, 145, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-warning .bp3-editable-text-content{
    color:#ffb366; }
  .bp3-dark .bp3-editable-text.bp3-intent-warning:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(255, 179, 102, 0), 0 0 0 0 rgba(255, 179, 102, 0), inset 0 0 0 1px rgba(255, 179, 102, 0.4);
            box-shadow:0 0 0 0 rgba(255, 179, 102, 0), 0 0 0 0 rgba(255, 179, 102, 0), inset 0 0 0 1px rgba(255, 179, 102, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-warning.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #ffb366, 0 0 0 3px rgba(255, 179, 102, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #ffb366, 0 0 0 3px rgba(255, 179, 102, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-danger .bp3-editable-text-content{
    color:#ff7373; }
  .bp3-dark .bp3-editable-text.bp3-intent-danger:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(255, 115, 115, 0), 0 0 0 0 rgba(255, 115, 115, 0), inset 0 0 0 1px rgba(255, 115, 115, 0.4);
            box-shadow:0 0 0 0 rgba(255, 115, 115, 0), 0 0 0 0 rgba(255, 115, 115, 0), inset 0 0 0 1px rgba(255, 115, 115, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-danger.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #ff7373, 0 0 0 3px rgba(255, 115, 115, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #ff7373, 0 0 0 3px rgba(255, 115, 115, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-editable-text-input,
.bp3-editable-text-content{
  color:inherit;
  display:inherit;
  font:inherit;
  letter-spacing:inherit;
  max-width:inherit;
  min-width:inherit;
  position:relative;
  resize:none;
  text-transform:inherit;
  vertical-align:top; }

.bp3-editable-text-input{
  background:none;
  border:none;
  -webkit-box-shadow:none;
          box-shadow:none;
  padding:0;
  white-space:pre-wrap;
  width:100%; }
  .bp3-editable-text-input::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input:focus{
    outline:none; }
  .bp3-editable-text-input::-ms-clear{
    display:none; }

.bp3-editable-text-content{
  overflow:hidden;
  padding-right:2px;
  text-overflow:ellipsis;
  white-space:pre; }
  .bp3-editable-text-editing > .bp3-editable-text-content{
    left:0;
    position:absolute;
    visibility:hidden; }
  .bp3-editable-text-placeholder > .bp3-editable-text-content{
    color:rgba(92, 112, 128, 0.6); }
    .bp3-dark .bp3-editable-text-placeholder > .bp3-editable-text-content{
      color:rgba(167, 182, 194, 0.6); }

.bp3-editable-text.bp3-multiline{
  display:block; }
  .bp3-editable-text.bp3-multiline .bp3-editable-text-content{
    overflow:auto;
    white-space:pre-wrap;
    word-wrap:break-word; }
.bp3-divider{
  border-bottom:1px solid rgba(16, 22, 26, 0.15);
  border-right:1px solid rgba(16, 22, 26, 0.15);
  margin:5px; }
  .bp3-dark .bp3-divider{
    border-color:rgba(16, 22, 26, 0.4); }
.bp3-control-group{
  -webkit-transform:translateZ(0);
          transform:translateZ(0);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:stretch;
      -ms-flex-align:stretch;
          align-items:stretch; }
  .bp3-control-group > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-control-group > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-control-group .bp3-button,
  .bp3-control-group .bp3-html-select,
  .bp3-control-group .bp3-input,
  .bp3-control-group .bp3-select{
    position:relative; }
  .bp3-control-group .bp3-input{
    border-radius:inherit;
    z-index:2; }
    .bp3-control-group .bp3-input:focus{
      border-radius:3px;
      z-index:14; }
    .bp3-control-group .bp3-input[class*="bp3-intent"]{
      z-index:13; }
      .bp3-control-group .bp3-input[class*="bp3-intent"]:focus{
        z-index:15; }
    .bp3-control-group .bp3-input[readonly], .bp3-control-group .bp3-input:disabled, .bp3-control-group .bp3-input.bp3-disabled{
      z-index:1; }
  .bp3-control-group .bp3-input-group[class*="bp3-intent"] .bp3-input{
    z-index:13; }
    .bp3-control-group .bp3-input-group[class*="bp3-intent"] .bp3-input:focus{
      z-index:15; }
  .bp3-control-group .bp3-button,
  .bp3-control-group .bp3-html-select select,
  .bp3-control-group .bp3-select select{
    -webkit-transform:translateZ(0);
            transform:translateZ(0);
    border-radius:inherit;
    z-index:4; }
    .bp3-control-group .bp3-button:focus,
    .bp3-control-group .bp3-html-select select:focus,
    .bp3-control-group .bp3-select select:focus{
      z-index:5; }
    .bp3-control-group .bp3-button:hover,
    .bp3-control-group .bp3-html-select select:hover,
    .bp3-control-group .bp3-select select:hover{
      z-index:6; }
    .bp3-control-group .bp3-button:active,
    .bp3-control-group .bp3-html-select select:active,
    .bp3-control-group .bp3-select select:active{
      z-index:7; }
    .bp3-control-group .bp3-button[readonly], .bp3-control-group .bp3-button:disabled, .bp3-control-group .bp3-button.bp3-disabled,
    .bp3-control-group .bp3-html-select select[readonly],
    .bp3-control-group .bp3-html-select select:disabled,
    .bp3-control-group .bp3-html-select select.bp3-disabled,
    .bp3-control-group .bp3-select select[readonly],
    .bp3-control-group .bp3-select select:disabled,
    .bp3-control-group .bp3-select select.bp3-disabled{
      z-index:3; }
    .bp3-control-group .bp3-button[class*="bp3-intent"],
    .bp3-control-group .bp3-html-select select[class*="bp3-intent"],
    .bp3-control-group .bp3-select select[class*="bp3-intent"]{
      z-index:9; }
      .bp3-control-group .bp3-button[class*="bp3-intent"]:focus,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:focus,
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:focus{
        z-index:10; }
      .bp3-control-group .bp3-button[class*="bp3-intent"]:hover,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:hover,
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:hover{
        z-index:11; }
      .bp3-control-group .bp3-button[class*="bp3-intent"]:active,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:active,
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:active{
        z-index:12; }
      .bp3-control-group .bp3-button[class*="bp3-intent"][readonly], .bp3-control-group .bp3-button[class*="bp3-intent"]:disabled, .bp3-control-group .bp3-button[class*="bp3-intent"].bp3-disabled,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"][readonly],
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:disabled,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"].bp3-disabled,
      .bp3-control-group .bp3-select select[class*="bp3-intent"][readonly],
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:disabled,
      .bp3-control-group .bp3-select select[class*="bp3-intent"].bp3-disabled{
        z-index:8; }
  .bp3-control-group .bp3-input-group > .bp3-icon,
  .bp3-control-group .bp3-input-group > .bp3-button,
  .bp3-control-group .bp3-input-group > .bp3-input-left-container,
  .bp3-control-group .bp3-input-group > .bp3-input-action{
    z-index:16; }
  .bp3-control-group .bp3-select::after,
  .bp3-control-group .bp3-html-select::after,
  .bp3-control-group .bp3-select > .bp3-icon,
  .bp3-control-group .bp3-html-select > .bp3-icon{
    z-index:17; }
  .bp3-control-group .bp3-select:focus-within{
    z-index:5; }
  .bp3-control-group:not(.bp3-vertical) > *:not(.bp3-divider){
    margin-right:-1px; }
  .bp3-control-group:not(.bp3-vertical) > .bp3-divider:not(:first-child){
    margin-left:6px; }
  .bp3-dark .bp3-control-group:not(.bp3-vertical) > *:not(.bp3-divider){
    margin-right:0; }
  .bp3-dark .bp3-control-group:not(.bp3-vertical) > .bp3-button + .bp3-button{
    margin-left:1px; }
  .bp3-control-group .bp3-popover-wrapper,
  .bp3-control-group .bp3-popover-target{
    border-radius:inherit; }
  .bp3-control-group > :first-child{
    border-radius:3px 0 0 3px; }
  .bp3-control-group > :last-child{
    border-radius:0 3px 3px 0;
    margin-right:0; }
  .bp3-control-group > :only-child{
    border-radius:3px;
    margin-right:0; }
  .bp3-control-group .bp3-input-group .bp3-button{
    border-radius:3px; }
  .bp3-control-group .bp3-numeric-input:not(:first-child) .bp3-input-group{
    border-bottom-left-radius:0;
    border-top-left-radius:0; }
  .bp3-control-group.bp3-fill{
    width:100%; }
  .bp3-control-group > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-control-group.bp3-fill > *:not(.bp3-fixed){
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-control-group.bp3-vertical{
    -webkit-box-orient:vertical;
    -webkit-box-direction:normal;
        -ms-flex-direction:column;
            flex-direction:column; }
    .bp3-control-group.bp3-vertical > *{
      margin-top:-1px; }
    .bp3-control-group.bp3-vertical > :first-child{
      border-radius:3px 3px 0 0;
      margin-top:0; }
    .bp3-control-group.bp3-vertical > :last-child{
      border-radius:0 0 3px 3px; }
.bp3-control{
  cursor:pointer;
  display:block;
  margin-bottom:10px;
  position:relative;
  text-transform:none; }
  .bp3-control input:checked ~ .bp3-control-indicator{
    background-color:#137cbd;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
  .bp3-control:hover input:checked ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
  .bp3-control input:not(:disabled):active:checked ~ .bp3-control-indicator{
    background:#0e5a8a;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-control input:disabled:checked ~ .bp3-control-indicator{
    background:rgba(19, 124, 189, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-dark .bp3-control input:checked ~ .bp3-control-indicator{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control:hover input:checked ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control input:not(:disabled):active:checked ~ .bp3-control-indicator{
    background-color:#0e5a8a;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-control input:disabled:checked ~ .bp3-control-indicator{
    background:rgba(14, 90, 138, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-control:not(.bp3-align-right){
    padding-left:26px; }
    .bp3-control:not(.bp3-align-right) .bp3-control-indicator{
      margin-left:-26px; }
  .bp3-control.bp3-align-right{
    padding-right:26px; }
    .bp3-control.bp3-align-right .bp3-control-indicator{
      margin-right:-26px; }
  .bp3-control.bp3-disabled{
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
  .bp3-control.bp3-inline{
    display:inline-block;
    margin-right:20px; }
  .bp3-control input{
    left:0;
    opacity:0;
    position:absolute;
    top:0;
    z-index:-1; }
  .bp3-control .bp3-control-indicator{
    background-clip:padding-box;
    background-color:#f5f8fa;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
    border:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    cursor:pointer;
    display:inline-block;
    font-size:16px;
    height:1em;
    margin-right:10px;
    margin-top:-3px;
    position:relative;
    -webkit-user-select:none;
       -moz-user-select:none;
        -ms-user-select:none;
            user-select:none;
    vertical-align:middle;
    width:1em; }
    .bp3-control .bp3-control-indicator::before{
      content:"";
      display:block;
      height:1em;
      width:1em; }
  .bp3-control:hover .bp3-control-indicator{
    background-color:#ebf1f5; }
  .bp3-control input:not(:disabled):active ~ .bp3-control-indicator{
    background:#d8e1e8;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-control input:disabled ~ .bp3-control-indicator{
    background:rgba(206, 217, 224, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none;
    cursor:not-allowed; }
  .bp3-control input:focus ~ .bp3-control-indicator{
    outline:rgba(19, 124, 189, 0.6) auto 2px;
    outline-offset:2px;
    -moz-outline-radius:6px; }
  .bp3-control.bp3-align-right .bp3-control-indicator{
    float:right;
    margin-left:10px;
    margin-top:1px; }
  .bp3-control.bp3-large{
    font-size:16px; }
    .bp3-control.bp3-large:not(.bp3-align-right){
      padding-left:30px; }
      .bp3-control.bp3-large:not(.bp3-align-right) .bp3-control-indicator{
        margin-left:-30px; }
    .bp3-control.bp3-large.bp3-align-right{
      padding-right:30px; }
      .bp3-control.bp3-large.bp3-align-right .bp3-control-indicator{
        margin-right:-30px; }
    .bp3-control.bp3-large .bp3-control-indicator{
      font-size:20px; }
    .bp3-control.bp3-large.bp3-align-right .bp3-control-indicator{
      margin-top:0; }
  .bp3-control.bp3-checkbox input:indeterminate ~ .bp3-control-indicator{
    background-color:#137cbd;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
  .bp3-control.bp3-checkbox:hover input:indeterminate ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
  .bp3-control.bp3-checkbox input:not(:disabled):active:indeterminate ~ .bp3-control-indicator{
    background:#0e5a8a;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-control.bp3-checkbox input:disabled:indeterminate ~ .bp3-control-indicator{
    background:rgba(19, 124, 189, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-dark .bp3-control.bp3-checkbox input:indeterminate ~ .bp3-control-indicator{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-checkbox:hover input:indeterminate ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-checkbox input:not(:disabled):active:indeterminate ~ .bp3-control-indicator{
    background-color:#0e5a8a;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-control.bp3-checkbox input:disabled:indeterminate ~ .bp3-control-indicator{
    background:rgba(14, 90, 138, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-control.bp3-checkbox .bp3-control-indicator{
    border-radius:3px; }
  .bp3-control.bp3-checkbox input:checked ~ .bp3-control-indicator::before{
    background-image:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cpath fill-rule='evenodd' clip-rule='evenodd' d='M12 5c-.28 0-.53.11-.71.29L7 9.59l-2.29-2.3a1.003 1.003 0 00-1.42 1.42l3 3c.18.18.43.29.71.29s.53-.11.71-.29l5-5A1.003 1.003 0 0012 5z' fill='white'/%3e%3c/svg%3e"); }
  .bp3-control.bp3-checkbox input:indeterminate ~ .bp3-control-indicator::before{
    background-image:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cpath fill-rule='evenodd' clip-rule='evenodd' d='M11 7H5c-.55 0-1 .45-1 1s.45 1 1 1h6c.55 0 1-.45 1-1s-.45-1-1-1z' fill='white'/%3e%3c/svg%3e"); }
  .bp3-control.bp3-radio .bp3-control-indicator{
    border-radius:50%; }
  .bp3-control.bp3-radio input:checked ~ .bp3-control-indicator::before{
    background-image:radial-gradient(#ffffff, #ffffff 28%, transparent 32%); }
  .bp3-control.bp3-radio input:checked:disabled ~ .bp3-control-indicator::before{
    opacity:0.5; }
  .bp3-control.bp3-radio input:focus ~ .bp3-control-indicator{
    -moz-outline-radius:16px; }
  .bp3-control.bp3-switch input ~ .bp3-control-indicator{
    background:rgba(167, 182, 194, 0.5); }
  .bp3-control.bp3-switch:hover input ~ .bp3-control-indicator{
    background:rgba(115, 134, 148, 0.5); }
  .bp3-control.bp3-switch input:not(:disabled):active ~ .bp3-control-indicator{
    background:rgba(92, 112, 128, 0.5); }
  .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator{
    background:rgba(206, 217, 224, 0.5); }
    .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator::before{
      background:rgba(255, 255, 255, 0.8); }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator{
    background:#137cbd; }
  .bp3-control.bp3-switch:hover input:checked ~ .bp3-control-indicator{
    background:#106ba3; }
  .bp3-control.bp3-switch input:checked:not(:disabled):active ~ .bp3-control-indicator{
    background:#0e5a8a; }
  .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator{
    background:rgba(19, 124, 189, 0.5); }
    .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator::before{
      background:rgba(255, 255, 255, 0.8); }
  .bp3-control.bp3-switch:not(.bp3-align-right){
    padding-left:38px; }
    .bp3-control.bp3-switch:not(.bp3-align-right) .bp3-control-indicator{
      margin-left:-38px; }
  .bp3-control.bp3-switch.bp3-align-right{
    padding-right:38px; }
    .bp3-control.bp3-switch.bp3-align-right .bp3-control-indicator{
      margin-right:-38px; }
  .bp3-control.bp3-switch .bp3-control-indicator{
    border:none;
    border-radius:1.75em;
    -webkit-box-shadow:none !important;
            box-shadow:none !important;
    min-width:1.75em;
    -webkit-transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    width:auto; }
    .bp3-control.bp3-switch .bp3-control-indicator::before{
      background:#ffffff;
      border-radius:50%;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
      height:calc(1em - 4px);
      left:0;
      margin:2px;
      position:absolute;
      -webkit-transition:left 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
      transition:left 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
      width:calc(1em - 4px); }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator::before{
    left:calc(100% - 1em); }
  .bp3-control.bp3-switch.bp3-large:not(.bp3-align-right){
    padding-left:45px; }
    .bp3-control.bp3-switch.bp3-large:not(.bp3-align-right) .bp3-control-indicator{
      margin-left:-45px; }
  .bp3-control.bp3-switch.bp3-large.bp3-align-right{
    padding-right:45px; }
    .bp3-control.bp3-switch.bp3-large.bp3-align-right .bp3-control-indicator{
      margin-right:-45px; }
  .bp3-dark .bp3-control.bp3-switch input ~ .bp3-control-indicator{
    background:rgba(16, 22, 26, 0.5); }
  .bp3-dark .bp3-control.bp3-switch:hover input ~ .bp3-control-indicator{
    background:rgba(16, 22, 26, 0.7); }
  .bp3-dark .bp3-control.bp3-switch input:not(:disabled):active ~ .bp3-control-indicator{
    background:rgba(16, 22, 26, 0.9); }
  .bp3-dark .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator{
    background:rgba(57, 75, 89, 0.5); }
    .bp3-dark .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator::before{
      background:rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator{
    background:#137cbd; }
  .bp3-dark .bp3-control.bp3-switch:hover input:checked ~ .bp3-control-indicator{
    background:#106ba3; }
  .bp3-dark .bp3-control.bp3-switch input:checked:not(:disabled):active ~ .bp3-control-indicator{
    background:#0e5a8a; }
  .bp3-dark .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator{
    background:rgba(14, 90, 138, 0.5); }
    .bp3-dark .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator::before{
      background:rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-switch .bp3-control-indicator::before{
    background:#394b59;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator::before{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-control.bp3-switch .bp3-switch-inner-text{
    font-size:0.7em;
    text-align:center; }
  .bp3-control.bp3-switch .bp3-control-indicator-child:first-child{
    line-height:0;
    margin-left:0.5em;
    margin-right:1.2em;
    visibility:hidden; }
  .bp3-control.bp3-switch .bp3-control-indicator-child:last-child{
    line-height:1em;
    margin-left:1.2em;
    margin-right:0.5em;
    visibility:visible; }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator .bp3-control-indicator-child:first-child{
    line-height:1em;
    visibility:visible; }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator .bp3-control-indicator-child:last-child{
    line-height:0;
    visibility:hidden; }
  .bp3-dark .bp3-control{
    color:#f5f8fa; }
    .bp3-dark .bp3-control.bp3-disabled{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-control .bp3-control-indicator{
      background-color:#394b59;
      background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
      background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-control:hover .bp3-control-indicator{
      background-color:#30404d; }
    .bp3-dark .bp3-control input:not(:disabled):active ~ .bp3-control-indicator{
      background:#202b33;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-control input:disabled ~ .bp3-control-indicator{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      cursor:not-allowed; }
    .bp3-dark .bp3-control.bp3-checkbox input:disabled:checked ~ .bp3-control-indicator, .bp3-dark .bp3-control.bp3-checkbox input:disabled:indeterminate ~ .bp3-control-indicator{
      color:rgba(167, 182, 194, 0.6); }
.bp3-file-input{
  cursor:pointer;
  display:inline-block;
  height:30px;
  position:relative; }
  .bp3-file-input input{
    margin:0;
    min-width:200px;
    opacity:0; }
    .bp3-file-input input:disabled + .bp3-file-upload-input,
    .bp3-file-input input.bp3-disabled + .bp3-file-upload-input{
      background:rgba(206, 217, 224, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed;
      resize:none; }
      .bp3-file-input input:disabled + .bp3-file-upload-input::after,
      .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after{
        background-color:rgba(206, 217, 224, 0.5);
        background-image:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:rgba(92, 112, 128, 0.6);
        cursor:not-allowed;
        outline:none; }
        .bp3-file-input input:disabled + .bp3-file-upload-input::after.bp3-active, .bp3-file-input input:disabled + .bp3-file-upload-input::after.bp3-active:hover,
        .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after.bp3-active,
        .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after.bp3-active:hover{
          background:rgba(206, 217, 224, 0.7); }
      .bp3-dark .bp3-file-input input:disabled + .bp3-file-upload-input, .bp3-dark
      .bp3-file-input input.bp3-disabled + .bp3-file-upload-input{
        background:rgba(57, 75, 89, 0.5);
        -webkit-box-shadow:none;
                box-shadow:none;
        color:rgba(167, 182, 194, 0.6); }
        .bp3-dark .bp3-file-input input:disabled + .bp3-file-upload-input::after, .bp3-dark
        .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after{
          background-color:rgba(57, 75, 89, 0.5);
          background-image:none;
          -webkit-box-shadow:none;
                  box-shadow:none;
          color:rgba(167, 182, 194, 0.6); }
          .bp3-dark .bp3-file-input input:disabled + .bp3-file-upload-input::after.bp3-active, .bp3-dark
          .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after.bp3-active{
            background:rgba(57, 75, 89, 0.7); }
  .bp3-file-input.bp3-file-input-has-selection .bp3-file-upload-input{
    color:#182026; }
  .bp3-dark .bp3-file-input.bp3-file-input-has-selection .bp3-file-upload-input{
    color:#f5f8fa; }
  .bp3-file-input.bp3-fill{
    width:100%; }
  .bp3-file-input.bp3-large,
  .bp3-large .bp3-file-input{
    height:40px; }
  .bp3-file-input .bp3-file-upload-input-custom-text::after{
    content:attr(bp3-button-text); }

.bp3-file-upload-input{
  -webkit-appearance:none;
     -moz-appearance:none;
          appearance:none;
  background:#ffffff;
  border:none;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
  color:#182026;
  font-size:14px;
  font-weight:400;
  height:30px;
  line-height:30px;
  outline:none;
  padding:0 10px;
  -webkit-transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  vertical-align:middle;
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal;
  color:rgba(92, 112, 128, 0.6);
  left:0;
  padding-right:80px;
  position:absolute;
  right:0;
  top:0;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-file-upload-input::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input:focus, .bp3-file-upload-input.bp3-active{
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-file-upload-input[type="search"], .bp3-file-upload-input.bp3-round{
    border-radius:30px;
    -webkit-box-sizing:border-box;
            box-sizing:border-box;
    padding-left:10px; }
  .bp3-file-upload-input[readonly]{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15); }
  .bp3-file-upload-input:disabled, .bp3-file-upload-input.bp3-disabled{
    background:rgba(206, 217, 224, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    resize:none; }
  .bp3-file-upload-input::after{
    background-color:#f5f8fa;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    color:#182026;
    min-height:24px;
    min-width:24px;
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    border-radius:3px;
    content:"Browse";
    line-height:24px;
    margin:3px;
    position:absolute;
    right:0;
    text-align:center;
    top:0;
    width:70px; }
    .bp3-file-upload-input::after:hover{
      background-clip:padding-box;
      background-color:#ebf1f5;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
    .bp3-file-upload-input::after:active, .bp3-file-upload-input::after.bp3-active{
      background-color:#d8e1e8;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-file-upload-input::after:disabled, .bp3-file-upload-input::after.bp3-disabled{
      background-color:rgba(206, 217, 224, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed;
      outline:none; }
      .bp3-file-upload-input::after:disabled.bp3-active, .bp3-file-upload-input::after:disabled.bp3-active:hover, .bp3-file-upload-input::after.bp3-disabled.bp3-active, .bp3-file-upload-input::after.bp3-disabled.bp3-active:hover{
        background:rgba(206, 217, 224, 0.7); }
  .bp3-file-upload-input:hover::after{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
  .bp3-file-upload-input:active::after{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-large .bp3-file-upload-input{
    font-size:16px;
    height:40px;
    line-height:40px;
    padding-right:95px; }
    .bp3-large .bp3-file-upload-input[type="search"], .bp3-large .bp3-file-upload-input.bp3-round{
      padding:0 15px; }
    .bp3-large .bp3-file-upload-input::after{
      min-height:30px;
      min-width:30px;
      line-height:30px;
      margin:5px;
      width:85px; }
  .bp3-dark .bp3-file-upload-input{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa;
    color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-file-upload-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-file-upload-input:disabled, .bp3-dark .bp3-file-upload-input.bp3-disabled{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::after{
      background-color:#394b59;
      background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
      background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
      color:#f5f8fa; }
      .bp3-dark .bp3-file-upload-input::after:hover, .bp3-dark .bp3-file-upload-input::after:active, .bp3-dark .bp3-file-upload-input::after.bp3-active{
        color:#f5f8fa; }
      .bp3-dark .bp3-file-upload-input::after:hover{
        background-color:#30404d;
        -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-file-upload-input::after:active, .bp3-dark .bp3-file-upload-input::after.bp3-active{
        background-color:#202b33;
        background-image:none;
        -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
                box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
      .bp3-dark .bp3-file-upload-input::after:disabled, .bp3-dark .bp3-file-upload-input::after.bp3-disabled{
        background-color:rgba(57, 75, 89, 0.5);
        background-image:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:rgba(167, 182, 194, 0.6); }
        .bp3-dark .bp3-file-upload-input::after:disabled.bp3-active, .bp3-dark .bp3-file-upload-input::after.bp3-disabled.bp3-active{
          background:rgba(57, 75, 89, 0.7); }
      .bp3-dark .bp3-file-upload-input::after .bp3-button-spinner .bp3-spinner-head{
        background:rgba(16, 22, 26, 0.5);
        stroke:#8a9ba8; }
    .bp3-dark .bp3-file-upload-input:hover::after{
      background-color:#30404d;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-file-upload-input:active::after{
      background-color:#202b33;
      background-image:none;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
.bp3-file-upload-input::after{
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
.bp3-form-group{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin:0 0 15px; }
  .bp3-form-group label.bp3-label{
    margin-bottom:5px; }
  .bp3-form-group .bp3-control{
    margin-top:7px; }
  .bp3-form-group .bp3-form-helper-text{
    color:#5c7080;
    font-size:12px;
    margin-top:5px; }
  .bp3-form-group.bp3-intent-primary .bp3-form-helper-text{
    color:#106ba3; }
  .bp3-form-group.bp3-intent-success .bp3-form-helper-text{
    color:#0d8050; }
  .bp3-form-group.bp3-intent-warning .bp3-form-helper-text{
    color:#bf7326; }
  .bp3-form-group.bp3-intent-danger .bp3-form-helper-text{
    color:#c23030; }
  .bp3-form-group.bp3-inline{
    -webkit-box-align:start;
        -ms-flex-align:start;
            align-items:flex-start;
    -webkit-box-orient:horizontal;
    -webkit-box-direction:normal;
        -ms-flex-direction:row;
            flex-direction:row; }
    .bp3-form-group.bp3-inline.bp3-large label.bp3-label{
      line-height:40px;
      margin:0 10px 0 0; }
    .bp3-form-group.bp3-inline label.bp3-label{
      line-height:30px;
      margin:0 10px 0 0; }
  .bp3-form-group.bp3-disabled .bp3-label,
  .bp3-form-group.bp3-disabled .bp3-text-muted,
  .bp3-form-group.bp3-disabled .bp3-form-helper-text{
    color:rgba(92, 112, 128, 0.6) !important; }
  .bp3-dark .bp3-form-group.bp3-intent-primary .bp3-form-helper-text{
    color:#48aff0; }
  .bp3-dark .bp3-form-group.bp3-intent-success .bp3-form-helper-text{
    color:#3dcc91; }
  .bp3-dark .bp3-form-group.bp3-intent-warning .bp3-form-helper-text{
    color:#ffb366; }
  .bp3-dark .bp3-form-group.bp3-intent-danger .bp3-form-helper-text{
    color:#ff7373; }
  .bp3-dark .bp3-form-group .bp3-form-helper-text{
    color:#a7b6c2; }
  .bp3-dark .bp3-form-group.bp3-disabled .bp3-label,
  .bp3-dark .bp3-form-group.bp3-disabled .bp3-text-muted,
  .bp3-dark .bp3-form-group.bp3-disabled .bp3-form-helper-text{
    color:rgba(167, 182, 194, 0.6) !important; }
.bp3-input-group{
  display:block;
  position:relative; }
  .bp3-input-group .bp3-input{
    position:relative;
    width:100%; }
    .bp3-input-group .bp3-input:not(:first-child){
      padding-left:30px; }
    .bp3-input-group .bp3-input:not(:last-child){
      padding-right:30px; }
  .bp3-input-group .bp3-input-action,
  .bp3-input-group > .bp3-input-left-container,
  .bp3-input-group > .bp3-button,
  .bp3-input-group > .bp3-icon{
    position:absolute;
    top:0; }
    .bp3-input-group .bp3-input-action:first-child,
    .bp3-input-group > .bp3-input-left-container:first-child,
    .bp3-input-group > .bp3-button:first-child,
    .bp3-input-group > .bp3-icon:first-child{
      left:0; }
    .bp3-input-group .bp3-input-action:last-child,
    .bp3-input-group > .bp3-input-left-container:last-child,
    .bp3-input-group > .bp3-button:last-child,
    .bp3-input-group > .bp3-icon:last-child{
      right:0; }
  .bp3-input-group .bp3-button{
    min-height:24px;
    min-width:24px;
    margin:3px;
    padding:0 7px; }
    .bp3-input-group .bp3-button:empty{
      padding:0; }
  .bp3-input-group > .bp3-input-left-container,
  .bp3-input-group > .bp3-icon{
    z-index:1; }
  .bp3-input-group > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group > .bp3-icon{
    color:#5c7080; }
    .bp3-input-group > .bp3-input-left-container > .bp3-icon:empty,
    .bp3-input-group > .bp3-icon:empty{
      font-family:"Icons16", sans-serif;
      font-size:16px;
      font-style:normal;
      font-weight:400;
      line-height:1;
      -moz-osx-font-smoothing:grayscale;
      -webkit-font-smoothing:antialiased; }
  .bp3-input-group > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group > .bp3-icon,
  .bp3-input-group .bp3-input-action > .bp3-spinner{
    margin:7px; }
  .bp3-input-group .bp3-tag{
    margin:5px; }
  .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus),
  .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus){
    color:#5c7080; }
    .bp3-dark .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus), .bp3-dark
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus){
      color:#a7b6c2; }
    .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-standard, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-large,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-standard,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-large{
      color:#5c7080; }
  .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled,
  .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled{
    color:rgba(92, 112, 128, 0.6) !important; }
    .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled .bp3-icon, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled .bp3-icon-standard, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled .bp3-icon-large,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled .bp3-icon,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled .bp3-icon-standard,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled .bp3-icon-large{
      color:rgba(92, 112, 128, 0.6) !important; }
  .bp3-input-group.bp3-disabled{
    cursor:not-allowed; }
    .bp3-input-group.bp3-disabled .bp3-icon{
      color:rgba(92, 112, 128, 0.6); }
  .bp3-input-group.bp3-large .bp3-button{
    min-height:30px;
    min-width:30px;
    margin:5px; }
  .bp3-input-group.bp3-large > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group.bp3-large > .bp3-icon,
  .bp3-input-group.bp3-large .bp3-input-action > .bp3-spinner{
    margin:12px; }
  .bp3-input-group.bp3-large .bp3-input{
    font-size:16px;
    height:40px;
    line-height:40px; }
    .bp3-input-group.bp3-large .bp3-input[type="search"], .bp3-input-group.bp3-large .bp3-input.bp3-round{
      padding:0 15px; }
    .bp3-input-group.bp3-large .bp3-input:not(:first-child){
      padding-left:40px; }
    .bp3-input-group.bp3-large .bp3-input:not(:last-child){
      padding-right:40px; }
  .bp3-input-group.bp3-small .bp3-button{
    min-height:20px;
    min-width:20px;
    margin:2px; }
  .bp3-input-group.bp3-small .bp3-tag{
    min-height:20px;
    min-width:20px;
    margin:2px; }
  .bp3-input-group.bp3-small > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group.bp3-small > .bp3-icon,
  .bp3-input-group.bp3-small .bp3-input-action > .bp3-spinner{
    margin:4px; }
  .bp3-input-group.bp3-small .bp3-input{
    font-size:12px;
    height:24px;
    line-height:24px;
    padding-left:8px;
    padding-right:8px; }
    .bp3-input-group.bp3-small .bp3-input[type="search"], .bp3-input-group.bp3-small .bp3-input.bp3-round{
      padding:0 12px; }
    .bp3-input-group.bp3-small .bp3-input:not(:first-child){
      padding-left:24px; }
    .bp3-input-group.bp3-small .bp3-input:not(:last-child){
      padding-right:24px; }
  .bp3-input-group.bp3-fill{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    width:100%; }
  .bp3-input-group.bp3-round .bp3-button,
  .bp3-input-group.bp3-round .bp3-input,
  .bp3-input-group.bp3-round .bp3-tag{
    border-radius:30px; }
  .bp3-dark .bp3-input-group .bp3-icon{
    color:#a7b6c2; }
  .bp3-dark .bp3-input-group.bp3-disabled .bp3-icon{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-input-group.bp3-intent-primary .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-primary .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-primary .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #137cbd;
              box-shadow:inset 0 0 0 1px #137cbd; }
    .bp3-input-group.bp3-intent-primary .bp3-input:disabled, .bp3-input-group.bp3-intent-primary .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-primary > .bp3-icon{
    color:#106ba3; }
    .bp3-dark .bp3-input-group.bp3-intent-primary > .bp3-icon{
      color:#48aff0; }
  .bp3-input-group.bp3-intent-success .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-success .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-success .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #0f9960;
              box-shadow:inset 0 0 0 1px #0f9960; }
    .bp3-input-group.bp3-intent-success .bp3-input:disabled, .bp3-input-group.bp3-intent-success .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-success > .bp3-icon{
    color:#0d8050; }
    .bp3-dark .bp3-input-group.bp3-intent-success > .bp3-icon{
      color:#3dcc91; }
  .bp3-input-group.bp3-intent-warning .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-warning .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-warning .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #d9822b;
              box-shadow:inset 0 0 0 1px #d9822b; }
    .bp3-input-group.bp3-intent-warning .bp3-input:disabled, .bp3-input-group.bp3-intent-warning .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-warning > .bp3-icon{
    color:#bf7326; }
    .bp3-dark .bp3-input-group.bp3-intent-warning > .bp3-icon{
      color:#ffb366; }
  .bp3-input-group.bp3-intent-danger .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-danger .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-danger .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #db3737;
              box-shadow:inset 0 0 0 1px #db3737; }
    .bp3-input-group.bp3-intent-danger .bp3-input:disabled, .bp3-input-group.bp3-intent-danger .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-danger > .bp3-icon{
    color:#c23030; }
    .bp3-dark .bp3-input-group.bp3-intent-danger > .bp3-icon{
      color:#ff7373; }
.bp3-input{
  -webkit-appearance:none;
     -moz-appearance:none;
          appearance:none;
  background:#ffffff;
  border:none;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
  color:#182026;
  font-size:14px;
  font-weight:400;
  height:30px;
  line-height:30px;
  outline:none;
  padding:0 10px;
  -webkit-transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  vertical-align:middle; }
  .bp3-input::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input:focus, .bp3-input.bp3-active{
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-input[type="search"], .bp3-input.bp3-round{
    border-radius:30px;
    -webkit-box-sizing:border-box;
            box-sizing:border-box;
    padding-left:10px; }
  .bp3-input[readonly]{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15); }
  .bp3-input:disabled, .bp3-input.bp3-disabled{
    background:rgba(206, 217, 224, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    resize:none; }
  .bp3-input.bp3-large{
    font-size:16px;
    height:40px;
    line-height:40px; }
    .bp3-input.bp3-large[type="search"], .bp3-input.bp3-large.bp3-round{
      padding:0 15px; }
  .bp3-input.bp3-small{
    font-size:12px;
    height:24px;
    line-height:24px;
    padding-left:8px;
    padding-right:8px; }
    .bp3-input.bp3-small[type="search"], .bp3-input.bp3-small.bp3-round{
      padding:0 12px; }
  .bp3-input.bp3-fill{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    width:100%; }
  .bp3-dark .bp3-input{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark .bp3-input::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input::placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-input:disabled, .bp3-dark .bp3-input.bp3-disabled{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
  .bp3-input.bp3-intent-primary{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-primary:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-primary[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #137cbd;
              box-shadow:inset 0 0 0 1px #137cbd; }
    .bp3-input.bp3-intent-primary:disabled, .bp3-input.bp3-intent-primary.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-primary{
      -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-primary:focus{
        -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-primary[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #137cbd;
                box-shadow:inset 0 0 0 1px #137cbd; }
      .bp3-dark .bp3-input.bp3-intent-primary:disabled, .bp3-dark .bp3-input.bp3-intent-primary.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input.bp3-intent-success{
    -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-success:focus{
      -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-success[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #0f9960;
              box-shadow:inset 0 0 0 1px #0f9960; }
    .bp3-input.bp3-intent-success:disabled, .bp3-input.bp3-intent-success.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-success{
      -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-success:focus{
        -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #0f9960, 0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-success[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #0f9960;
                box-shadow:inset 0 0 0 1px #0f9960; }
      .bp3-dark .bp3-input.bp3-intent-success:disabled, .bp3-dark .bp3-input.bp3-intent-success.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input.bp3-intent-warning{
    -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-warning:focus{
      -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-warning[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #d9822b;
              box-shadow:inset 0 0 0 1px #d9822b; }
    .bp3-input.bp3-intent-warning:disabled, .bp3-input.bp3-intent-warning.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-warning{
      -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-warning:focus{
        -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #d9822b, 0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-warning[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #d9822b;
                box-shadow:inset 0 0 0 1px #d9822b; }
      .bp3-dark .bp3-input.bp3-intent-warning:disabled, .bp3-dark .bp3-input.bp3-intent-warning.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input.bp3-intent-danger{
    -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-danger:focus{
      -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-danger[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #db3737;
              box-shadow:inset 0 0 0 1px #db3737; }
    .bp3-input.bp3-intent-danger:disabled, .bp3-input.bp3-intent-danger.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-danger{
      -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-danger:focus{
        -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #db3737, 0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-danger[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #db3737;
                box-shadow:inset 0 0 0 1px #db3737; }
      .bp3-dark .bp3-input.bp3-intent-danger:disabled, .bp3-dark .bp3-input.bp3-intent-danger.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input::-ms-clear{
    display:none; }
textarea.bp3-input{
  max-width:100%;
  padding:10px; }
  textarea.bp3-input, textarea.bp3-input.bp3-large, textarea.bp3-input.bp3-small{
    height:auto;
    line-height:inherit; }
  textarea.bp3-input.bp3-small{
    padding:8px; }
  .bp3-dark textarea.bp3-input{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark textarea.bp3-input::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input::placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark textarea.bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark textarea.bp3-input:disabled, .bp3-dark textarea.bp3-input.bp3-disabled{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
label.bp3-label{
  display:block;
  margin-bottom:15px;
  margin-top:0; }
  label.bp3-label .bp3-html-select,
  label.bp3-label .bp3-input,
  label.bp3-label .bp3-select,
  label.bp3-label .bp3-slider,
  label.bp3-label .bp3-popover-wrapper{
    display:block;
    margin-top:5px;
    text-transform:none; }
  label.bp3-label .bp3-button-group{
    margin-top:5px; }
  label.bp3-label .bp3-select select,
  label.bp3-label .bp3-html-select select{
    font-weight:400;
    vertical-align:top;
    width:100%; }
  label.bp3-label.bp3-disabled,
  label.bp3-label.bp3-disabled .bp3-text-muted{
    color:rgba(92, 112, 128, 0.6); }
  label.bp3-label.bp3-inline{
    line-height:30px; }
    label.bp3-label.bp3-inline .bp3-html-select,
    label.bp3-label.bp3-inline .bp3-input,
    label.bp3-label.bp3-inline .bp3-input-group,
    label.bp3-label.bp3-inline .bp3-select,
    label.bp3-label.bp3-inline .bp3-popover-wrapper{
      display:inline-block;
      margin:0 0 0 5px;
      vertical-align:top; }
    label.bp3-label.bp3-inline .bp3-button-group{
      margin:0 0 0 5px; }
    label.bp3-label.bp3-inline .bp3-input-group .bp3-input{
      margin-left:0; }
    label.bp3-label.bp3-inline.bp3-large{
      line-height:40px; }
  label.bp3-label:not(.bp3-inline) .bp3-popover-target{
    display:block; }
  .bp3-dark label.bp3-label{
    color:#f5f8fa; }
    .bp3-dark label.bp3-label.bp3-disabled,
    .bp3-dark label.bp3-label.bp3-disabled .bp3-text-muted{
      color:rgba(167, 182, 194, 0.6); }
.bp3-numeric-input .bp3-button-group.bp3-vertical > .bp3-button{
  -webkit-box-flex:1;
      -ms-flex:1 1 14px;
          flex:1 1 14px;
  min-height:0;
  padding:0;
  width:30px; }
  .bp3-numeric-input .bp3-button-group.bp3-vertical > .bp3-button:first-child{
    border-radius:0 3px 0 0; }
  .bp3-numeric-input .bp3-button-group.bp3-vertical > .bp3-button:last-child{
    border-radius:0 0 3px 0; }

.bp3-numeric-input .bp3-button-group.bp3-vertical:first-child > .bp3-button:first-child{
  border-radius:3px 0 0 0; }

.bp3-numeric-input .bp3-button-group.bp3-vertical:first-child > .bp3-button:last-child{
  border-radius:0 0 0 3px; }

.bp3-numeric-input.bp3-large .bp3-button-group.bp3-vertical > .bp3-button{
  width:40px; }

form{
  display:block; }
.bp3-html-select select,
.bp3-select select{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  border:none;
  border-radius:3px;
  cursor:pointer;
  font-size:14px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  padding:5px 10px;
  text-align:left;
  vertical-align:middle;
  background-color:#f5f8fa;
  background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
  background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
  color:#182026;
  -moz-appearance:none;
  -webkit-appearance:none;
  border-radius:3px;
  height:30px;
  padding:0 25px 0 10px;
  width:100%; }
  .bp3-html-select select > *, .bp3-select select > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-html-select select > .bp3-fill, .bp3-select select > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-html-select select::before,
  .bp3-select select::before, .bp3-html-select select > *, .bp3-select select > *{
    margin-right:7px; }
  .bp3-html-select select:empty::before,
  .bp3-select select:empty::before,
  .bp3-html-select select > :last-child,
  .bp3-select select > :last-child{
    margin-right:0; }
  .bp3-html-select select:hover,
  .bp3-select select:hover{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
  .bp3-html-select select:active,
  .bp3-select select:active, .bp3-html-select select.bp3-active,
  .bp3-select select.bp3-active{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-html-select select:disabled,
  .bp3-select select:disabled, .bp3-html-select select.bp3-disabled,
  .bp3-select select.bp3-disabled{
    background-color:rgba(206, 217, 224, 0.5);
    background-image:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    outline:none; }
    .bp3-html-select select:disabled.bp3-active,
    .bp3-select select:disabled.bp3-active, .bp3-html-select select:disabled.bp3-active:hover,
    .bp3-select select:disabled.bp3-active:hover, .bp3-html-select select.bp3-disabled.bp3-active,
    .bp3-select select.bp3-disabled.bp3-active, .bp3-html-select select.bp3-disabled.bp3-active:hover,
    .bp3-select select.bp3-disabled.bp3-active:hover{
      background:rgba(206, 217, 224, 0.7); }

.bp3-html-select.bp3-minimal select,
.bp3-select.bp3-minimal select{
  background:none;
  -webkit-box-shadow:none;
          box-shadow:none; }
  .bp3-html-select.bp3-minimal select:hover,
  .bp3-select.bp3-minimal select:hover{
    background:rgba(167, 182, 194, 0.3);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:#182026;
    text-decoration:none; }
  .bp3-html-select.bp3-minimal select:active,
  .bp3-select.bp3-minimal select:active, .bp3-html-select.bp3-minimal select.bp3-active,
  .bp3-select.bp3-minimal select.bp3-active{
    background:rgba(115, 134, 148, 0.3);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:#182026; }
  .bp3-html-select.bp3-minimal select:disabled,
  .bp3-select.bp3-minimal select:disabled, .bp3-html-select.bp3-minimal select:disabled:hover,
  .bp3-select.bp3-minimal select:disabled:hover, .bp3-html-select.bp3-minimal select.bp3-disabled,
  .bp3-select.bp3-minimal select.bp3-disabled, .bp3-html-select.bp3-minimal select.bp3-disabled:hover,
  .bp3-select.bp3-minimal select.bp3-disabled:hover{
    background:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
    .bp3-html-select.bp3-minimal select:disabled.bp3-active,
    .bp3-select.bp3-minimal select:disabled.bp3-active, .bp3-html-select.bp3-minimal select:disabled:hover.bp3-active,
    .bp3-select.bp3-minimal select:disabled:hover.bp3-active, .bp3-html-select.bp3-minimal select.bp3-disabled.bp3-active,
    .bp3-select.bp3-minimal select.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-disabled:hover.bp3-active,
    .bp3-select.bp3-minimal select.bp3-disabled:hover.bp3-active{
      background:rgba(115, 134, 148, 0.3); }
  .bp3-dark .bp3-html-select.bp3-minimal select, .bp3-html-select.bp3-minimal .bp3-dark select,
  .bp3-dark .bp3-select.bp3-minimal select, .bp3-select.bp3-minimal .bp3-dark select{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:inherit; }
    .bp3-dark .bp3-html-select.bp3-minimal select:hover, .bp3-html-select.bp3-minimal .bp3-dark select:hover,
    .bp3-dark .bp3-select.bp3-minimal select:hover, .bp3-select.bp3-minimal .bp3-dark select:hover, .bp3-dark .bp3-html-select.bp3-minimal select:active, .bp3-html-select.bp3-minimal .bp3-dark select:active,
    .bp3-dark .bp3-select.bp3-minimal select:active, .bp3-select.bp3-minimal .bp3-dark select:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-active,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-html-select.bp3-minimal select:hover, .bp3-html-select.bp3-minimal .bp3-dark select:hover,
    .bp3-dark .bp3-select.bp3-minimal select:hover, .bp3-select.bp3-minimal .bp3-dark select:hover{
      background:rgba(138, 155, 168, 0.15); }
    .bp3-dark .bp3-html-select.bp3-minimal select:active, .bp3-html-select.bp3-minimal .bp3-dark select:active,
    .bp3-dark .bp3-select.bp3-minimal select:active, .bp3-select.bp3-minimal .bp3-dark select:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-active,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-active{
      background:rgba(138, 155, 168, 0.3);
      color:#f5f8fa; }
    .bp3-dark .bp3-html-select.bp3-minimal select:disabled, .bp3-html-select.bp3-minimal .bp3-dark select:disabled,
    .bp3-dark .bp3-select.bp3-minimal select:disabled, .bp3-select.bp3-minimal .bp3-dark select:disabled, .bp3-dark .bp3-html-select.bp3-minimal select:disabled:hover, .bp3-html-select.bp3-minimal .bp3-dark select:disabled:hover,
    .bp3-dark .bp3-select.bp3-minimal select:disabled:hover, .bp3-select.bp3-minimal .bp3-dark select:disabled:hover, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled:hover,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled:hover{
      background:none;
      color:rgba(167, 182, 194, 0.6);
      cursor:not-allowed; }
      .bp3-dark .bp3-html-select.bp3-minimal select:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select:disabled.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select:disabled:hover.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select:disabled:hover.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select:disabled:hover.bp3-active, .bp3-select.bp3-minimal .bp3-dark select:disabled:hover.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled:hover.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled:hover.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled:hover.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled:hover.bp3-active{
        background:rgba(138, 155, 168, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-primary,
  .bp3-select.bp3-minimal select.bp3-intent-primary{
    color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:hover,
    .bp3-select.bp3-minimal select.bp3-intent-primary:hover, .bp3-html-select.bp3-minimal select.bp3-intent-primary:active,
    .bp3-select.bp3-minimal select.bp3-intent-primary:active, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:hover,
    .bp3-select.bp3-minimal select.bp3-intent-primary:hover{
      background:rgba(19, 124, 189, 0.15);
      color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:active,
    .bp3-select.bp3-minimal select.bp3-intent-primary:active, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-active{
      background:rgba(19, 124, 189, 0.3);
      color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-primary:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled{
      background:none;
      color:rgba(16, 107, 163, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active{
        background:rgba(19, 124, 189, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
      stroke:#106ba3; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary{
      color:#48aff0; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.2);
        color:#48aff0; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#48aff0; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(72, 175, 240, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-success,
  .bp3-select.bp3-minimal select.bp3-intent-success{
    color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:hover,
    .bp3-select.bp3-minimal select.bp3-intent-success:hover, .bp3-html-select.bp3-minimal select.bp3-intent-success:active,
    .bp3-select.bp3-minimal select.bp3-intent-success:active, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-success.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:hover,
    .bp3-select.bp3-minimal select.bp3-intent-success:hover{
      background:rgba(15, 153, 96, 0.15);
      color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:active,
    .bp3-select.bp3-minimal select.bp3-intent-success:active, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-success.bp3-active{
      background:rgba(15, 153, 96, 0.3);
      color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-success:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled{
      background:none;
      color:rgba(13, 128, 80, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active{
        background:rgba(15, 153, 96, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-success .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
      stroke:#0d8050; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success{
      color:#3dcc91; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.2);
        color:#3dcc91; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#3dcc91; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(61, 204, 145, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-warning,
  .bp3-select.bp3-minimal select.bp3-intent-warning{
    color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:hover,
    .bp3-select.bp3-minimal select.bp3-intent-warning:hover, .bp3-html-select.bp3-minimal select.bp3-intent-warning:active,
    .bp3-select.bp3-minimal select.bp3-intent-warning:active, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:hover,
    .bp3-select.bp3-minimal select.bp3-intent-warning:hover{
      background:rgba(217, 130, 43, 0.15);
      color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:active,
    .bp3-select.bp3-minimal select.bp3-intent-warning:active, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-active{
      background:rgba(217, 130, 43, 0.3);
      color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-warning:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled{
      background:none;
      color:rgba(191, 115, 38, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active{
        background:rgba(217, 130, 43, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
      stroke:#bf7326; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning{
      color:#ffb366; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.2);
        color:#ffb366; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#ffb366; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(255, 179, 102, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-danger,
  .bp3-select.bp3-minimal select.bp3-intent-danger{
    color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:hover,
    .bp3-select.bp3-minimal select.bp3-intent-danger:hover, .bp3-html-select.bp3-minimal select.bp3-intent-danger:active,
    .bp3-select.bp3-minimal select.bp3-intent-danger:active, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:hover,
    .bp3-select.bp3-minimal select.bp3-intent-danger:hover{
      background:rgba(219, 55, 55, 0.15);
      color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:active,
    .bp3-select.bp3-minimal select.bp3-intent-danger:active, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-active{
      background:rgba(219, 55, 55, 0.3);
      color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-danger:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled{
      background:none;
      color:rgba(194, 48, 48, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active{
        background:rgba(219, 55, 55, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
      stroke:#c23030; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger{
      color:#ff7373; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.2);
        color:#ff7373; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#ff7373; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(255, 115, 115, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }

.bp3-html-select.bp3-large select,
.bp3-select.bp3-large select{
  font-size:16px;
  height:40px;
  padding-right:35px; }

.bp3-dark .bp3-html-select select, .bp3-dark .bp3-select select{
  background-color:#394b59;
  background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
  background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
  color:#f5f8fa; }
  .bp3-dark .bp3-html-select select:hover, .bp3-dark .bp3-select select:hover, .bp3-dark .bp3-html-select select:active, .bp3-dark .bp3-select select:active, .bp3-dark .bp3-html-select select.bp3-active, .bp3-dark .bp3-select select.bp3-active{
    color:#f5f8fa; }
  .bp3-dark .bp3-html-select select:hover, .bp3-dark .bp3-select select:hover{
    background-color:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-html-select select:active, .bp3-dark .bp3-select select:active, .bp3-dark .bp3-html-select select.bp3-active, .bp3-dark .bp3-select select.bp3-active{
    background-color:#202b33;
    background-image:none;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-html-select select:disabled, .bp3-dark .bp3-select select:disabled, .bp3-dark .bp3-html-select select.bp3-disabled, .bp3-dark .bp3-select select.bp3-disabled{
    background-color:rgba(57, 75, 89, 0.5);
    background-image:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-html-select select:disabled.bp3-active, .bp3-dark .bp3-select select:disabled.bp3-active, .bp3-dark .bp3-html-select select.bp3-disabled.bp3-active, .bp3-dark .bp3-select select.bp3-disabled.bp3-active{
      background:rgba(57, 75, 89, 0.7); }
  .bp3-dark .bp3-html-select select .bp3-button-spinner .bp3-spinner-head, .bp3-dark .bp3-select select .bp3-button-spinner .bp3-spinner-head{
    background:rgba(16, 22, 26, 0.5);
    stroke:#8a9ba8; }

.bp3-html-select select:disabled,
.bp3-select select:disabled{
  background-color:rgba(206, 217, 224, 0.5);
  -webkit-box-shadow:none;
          box-shadow:none;
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-html-select .bp3-icon,
.bp3-select .bp3-icon, .bp3-select::after{
  color:#5c7080;
  pointer-events:none;
  position:absolute;
  right:7px;
  top:7px; }
  .bp3-html-select .bp3-disabled.bp3-icon,
  .bp3-select .bp3-disabled.bp3-icon, .bp3-disabled.bp3-select::after{
    color:rgba(92, 112, 128, 0.6); }
.bp3-html-select,
.bp3-select{
  display:inline-block;
  letter-spacing:normal;
  position:relative;
  vertical-align:middle; }
  .bp3-html-select select::-ms-expand,
  .bp3-select select::-ms-expand{
    display:none; }
  .bp3-html-select .bp3-icon,
  .bp3-select .bp3-icon{
    color:#5c7080; }
    .bp3-html-select .bp3-icon:hover,
    .bp3-select .bp3-icon:hover{
      color:#182026; }
    .bp3-dark .bp3-html-select .bp3-icon, .bp3-dark
    .bp3-select .bp3-icon{
      color:#a7b6c2; }
      .bp3-dark .bp3-html-select .bp3-icon:hover, .bp3-dark
      .bp3-select .bp3-icon:hover{
        color:#f5f8fa; }
  .bp3-html-select.bp3-large::after,
  .bp3-html-select.bp3-large .bp3-icon,
  .bp3-select.bp3-large::after,
  .bp3-select.bp3-large .bp3-icon{
    right:12px;
    top:12px; }
  .bp3-html-select.bp3-fill,
  .bp3-html-select.bp3-fill select,
  .bp3-select.bp3-fill,
  .bp3-select.bp3-fill select{
    width:100%; }
  .bp3-dark .bp3-html-select option, .bp3-dark
  .bp3-select option{
    background-color:#30404d;
    color:#f5f8fa; }
  .bp3-dark .bp3-html-select option:disabled, .bp3-dark
  .bp3-select option:disabled{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-dark .bp3-html-select::after, .bp3-dark
  .bp3-select::after{
    color:#a7b6c2; }

.bp3-select::after{
  font-family:"Icons16", sans-serif;
  font-size:16px;
  font-style:normal;
  font-weight:400;
  line-height:1;
  -moz-osx-font-smoothing:grayscale;
  -webkit-font-smoothing:antialiased;
  content:""; }
.bp3-running-text table, table.bp3-html-table{
  border-spacing:0;
  font-size:14px; }
  .bp3-running-text table th, table.bp3-html-table th,
  .bp3-running-text table td,
  table.bp3-html-table td{
    padding:11px;
    text-align:left;
    vertical-align:top; }
  .bp3-running-text table th, table.bp3-html-table th{
    color:#182026;
    font-weight:600; }
  
  .bp3-running-text table td,
  table.bp3-html-table td{
    color:#182026; }
  .bp3-running-text table tbody tr:first-child th, table.bp3-html-table tbody tr:first-child th,
  .bp3-running-text table tbody tr:first-child td,
  table.bp3-html-table tbody tr:first-child td,
  .bp3-running-text table tfoot tr:first-child th,
  table.bp3-html-table tfoot tr:first-child th,
  .bp3-running-text table tfoot tr:first-child td,
  table.bp3-html-table tfoot tr:first-child td{
    -webkit-box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15); }
  .bp3-dark .bp3-running-text table th, .bp3-running-text .bp3-dark table th, .bp3-dark table.bp3-html-table th{
    color:#f5f8fa; }
  .bp3-dark .bp3-running-text table td, .bp3-running-text .bp3-dark table td, .bp3-dark table.bp3-html-table td{
    color:#f5f8fa; }
  .bp3-dark .bp3-running-text table tbody tr:first-child th, .bp3-running-text .bp3-dark table tbody tr:first-child th, .bp3-dark table.bp3-html-table tbody tr:first-child th,
  .bp3-dark .bp3-running-text table tbody tr:first-child td,
  .bp3-running-text .bp3-dark table tbody tr:first-child td,
  .bp3-dark table.bp3-html-table tbody tr:first-child td,
  .bp3-dark .bp3-running-text table tfoot tr:first-child th,
  .bp3-running-text .bp3-dark table tfoot tr:first-child th,
  .bp3-dark table.bp3-html-table tfoot tr:first-child th,
  .bp3-dark .bp3-running-text table tfoot tr:first-child td,
  .bp3-running-text .bp3-dark table tfoot tr:first-child td,
  .bp3-dark table.bp3-html-table tfoot tr:first-child td{
    -webkit-box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15); }

table.bp3-html-table.bp3-html-table-condensed th,
table.bp3-html-table.bp3-html-table-condensed td, table.bp3-html-table.bp3-small th,
table.bp3-html-table.bp3-small td{
  padding-bottom:6px;
  padding-top:6px; }

table.bp3-html-table.bp3-html-table-striped tbody tr:nth-child(odd) td{
  background:rgba(191, 204, 214, 0.15); }

table.bp3-html-table.bp3-html-table-bordered th:not(:first-child){
  -webkit-box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15);
          box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15); }

table.bp3-html-table.bp3-html-table-bordered tbody tr td,
table.bp3-html-table.bp3-html-table-bordered tfoot tr td{
  -webkit-box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15);
          box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15); }
  table.bp3-html-table.bp3-html-table-bordered tbody tr td:not(:first-child),
  table.bp3-html-table.bp3-html-table-bordered tfoot tr td:not(:first-child){
    -webkit-box-shadow:inset 1px 1px 0 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 1px 1px 0 0 rgba(16, 22, 26, 0.15); }

table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td{
  -webkit-box-shadow:none;
          box-shadow:none; }
  table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td:not(:first-child){
    -webkit-box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15); }

table.bp3-html-table.bp3-interactive tbody tr:hover td{
  background-color:rgba(191, 204, 214, 0.3);
  cursor:pointer; }

table.bp3-html-table.bp3-interactive tbody tr:active td{
  background-color:rgba(191, 204, 214, 0.4); }

.bp3-dark table.bp3-html-table{ }
  .bp3-dark table.bp3-html-table.bp3-html-table-striped tbody tr:nth-child(odd) td{
    background:rgba(92, 112, 128, 0.15); }
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered th:not(:first-child){
    -webkit-box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15); }
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered tbody tr td,
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered tfoot tr td{
    -webkit-box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15); }
    .bp3-dark table.bp3-html-table.bp3-html-table-bordered tbody tr td:not(:first-child),
    .bp3-dark table.bp3-html-table.bp3-html-table-bordered tfoot tr td:not(:first-child){
      -webkit-box-shadow:inset 1px 1px 0 0 rgba(255, 255, 255, 0.15);
              box-shadow:inset 1px 1px 0 0 rgba(255, 255, 255, 0.15); }
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td{
    -webkit-box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15); }
    .bp3-dark table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td:first-child{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-dark table.bp3-html-table.bp3-interactive tbody tr:hover td{
    background-color:rgba(92, 112, 128, 0.3);
    cursor:pointer; }
  .bp3-dark table.bp3-html-table.bp3-interactive tbody tr:active td{
    background-color:rgba(92, 112, 128, 0.4); }

.bp3-key-combo{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center; }
  .bp3-key-combo > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-key-combo > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-key-combo::before,
  .bp3-key-combo > *{
    margin-right:5px; }
  .bp3-key-combo:empty::before,
  .bp3-key-combo > :last-child{
    margin-right:0; }

.bp3-hotkey-dialog{
  padding-bottom:0;
  top:40px; }
  .bp3-hotkey-dialog .bp3-dialog-body{
    margin:0;
    padding:0; }
  .bp3-hotkey-dialog .bp3-hotkey-label{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1; }

.bp3-hotkey-column{
  margin:auto;
  max-height:80vh;
  overflow-y:auto;
  padding:30px; }
  .bp3-hotkey-column .bp3-heading{
    margin-bottom:20px; }
    .bp3-hotkey-column .bp3-heading:not(:first-child){
      margin-top:40px; }

.bp3-hotkey{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:justify;
      -ms-flex-pack:justify;
          justify-content:space-between;
  margin-left:0;
  margin-right:0; }
  .bp3-hotkey:not(:last-child){
    margin-bottom:10px; }
.bp3-icon{
  display:inline-block;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  vertical-align:text-bottom; }
  .bp3-icon:not(:empty)::before{
    content:"" !important;
    content:unset !important; }
  .bp3-icon > svg{
    display:block; }
    .bp3-icon > svg:not([fill]){
      fill:currentColor; }

.bp3-icon.bp3-intent-primary, .bp3-icon-standard.bp3-intent-primary, .bp3-icon-large.bp3-intent-primary{
  color:#106ba3; }
  .bp3-dark .bp3-icon.bp3-intent-primary, .bp3-dark .bp3-icon-standard.bp3-intent-primary, .bp3-dark .bp3-icon-large.bp3-intent-primary{
    color:#48aff0; }

.bp3-icon.bp3-intent-success, .bp3-icon-standard.bp3-intent-success, .bp3-icon-large.bp3-intent-success{
  color:#0d8050; }
  .bp3-dark .bp3-icon.bp3-intent-success, .bp3-dark .bp3-icon-standard.bp3-intent-success, .bp3-dark .bp3-icon-large.bp3-intent-success{
    color:#3dcc91; }

.bp3-icon.bp3-intent-warning, .bp3-icon-standard.bp3-intent-warning, .bp3-icon-large.bp3-intent-warning{
  color:#bf7326; }
  .bp3-dark .bp3-icon.bp3-intent-warning, .bp3-dark .bp3-icon-standard.bp3-intent-warning, .bp3-dark .bp3-icon-large.bp3-intent-warning{
    color:#ffb366; }

.bp3-icon.bp3-intent-danger, .bp3-icon-standard.bp3-intent-danger, .bp3-icon-large.bp3-intent-danger{
  color:#c23030; }
  .bp3-dark .bp3-icon.bp3-intent-danger, .bp3-dark .bp3-icon-standard.bp3-intent-danger, .bp3-dark .bp3-icon-large.bp3-intent-danger{
    color:#ff7373; }

span.bp3-icon-standard{
  font-family:"Icons16", sans-serif;
  font-size:16px;
  font-style:normal;
  font-weight:400;
  line-height:1;
  -moz-osx-font-smoothing:grayscale;
  -webkit-font-smoothing:antialiased;
  display:inline-block; }

span.bp3-icon-large{
  font-family:"Icons20", sans-serif;
  font-size:20px;
  font-style:normal;
  font-weight:400;
  line-height:1;
  -moz-osx-font-smoothing:grayscale;
  -webkit-font-smoothing:antialiased;
  display:inline-block; }

span.bp3-icon:empty{
  font-family:"Icons20";
  font-size:inherit;
  font-style:normal;
  font-weight:400;
  line-height:1; }
  span.bp3-icon:empty::before{
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased; }

.bp3-icon-add::before{
  content:""; }

.bp3-icon-add-column-left::before{
  content:""; }

.bp3-icon-add-column-right::before{
  content:""; }

.bp3-icon-add-row-bottom::before{
  content:""; }

.bp3-icon-add-row-top::before{
  content:""; }

.bp3-icon-add-to-artifact::before{
  content:""; }

.bp3-icon-add-to-folder::before{
  content:""; }

.bp3-icon-airplane::before{
  content:""; }

.bp3-icon-align-center::before{
  content:""; }

.bp3-icon-align-justify::before{
  content:""; }

.bp3-icon-align-left::before{
  content:""; }

.bp3-icon-align-right::before{
  content:""; }

.bp3-icon-alignment-bottom::before{
  content:""; }

.bp3-icon-alignment-horizontal-center::before{
  content:""; }

.bp3-icon-alignment-left::before{
  content:""; }

.bp3-icon-alignment-right::before{
  content:""; }

.bp3-icon-alignment-top::before{
  content:""; }

.bp3-icon-alignment-vertical-center::before{
  content:""; }

.bp3-icon-annotation::before{
  content:""; }

.bp3-icon-application::before{
  content:""; }

.bp3-icon-applications::before{
  content:""; }

.bp3-icon-archive::before{
  content:""; }

.bp3-icon-arrow-bottom-left::before{
  content:"↙"; }

.bp3-icon-arrow-bottom-right::before{
  content:"↘"; }

.bp3-icon-arrow-down::before{
  content:"↓"; }

.bp3-icon-arrow-left::before{
  content:"←"; }

.bp3-icon-arrow-right::before{
  content:"→"; }

.bp3-icon-arrow-top-left::before{
  content:"↖"; }

.bp3-icon-arrow-top-right::before{
  content:"↗"; }

.bp3-icon-arrow-up::before{
  content:"↑"; }

.bp3-icon-arrows-horizontal::before{
  content:"↔"; }

.bp3-icon-arrows-vertical::before{
  content:"↕"; }

.bp3-icon-asterisk::before{
  content:"*"; }

.bp3-icon-automatic-updates::before{
  content:""; }

.bp3-icon-badge::before{
  content:""; }

.bp3-icon-ban-circle::before{
  content:""; }

.bp3-icon-bank-account::before{
  content:""; }

.bp3-icon-barcode::before{
  content:""; }

.bp3-icon-blank::before{
  content:""; }

.bp3-icon-blocked-person::before{
  content:""; }

.bp3-icon-bold::before{
  content:""; }

.bp3-icon-book::before{
  content:""; }

.bp3-icon-bookmark::before{
  content:""; }

.bp3-icon-box::before{
  content:""; }

.bp3-icon-briefcase::before{
  content:""; }

.bp3-icon-bring-data::before{
  content:""; }

.bp3-icon-build::before{
  content:""; }

.bp3-icon-calculator::before{
  content:""; }

.bp3-icon-calendar::before{
  content:""; }

.bp3-icon-camera::before{
  content:""; }

.bp3-icon-caret-down::before{
  content:"⌄"; }

.bp3-icon-caret-left::before{
  content:"〈"; }

.bp3-icon-caret-right::before{
  content:"〉"; }

.bp3-icon-caret-up::before{
  content:"⌃"; }

.bp3-icon-cell-tower::before{
  content:""; }

.bp3-icon-changes::before{
  content:""; }

.bp3-icon-chart::before{
  content:""; }

.bp3-icon-chat::before{
  content:""; }

.bp3-icon-chevron-backward::before{
  content:""; }

.bp3-icon-chevron-down::before{
  content:""; }

.bp3-icon-chevron-forward::before{
  content:""; }

.bp3-icon-chevron-left::before{
  content:""; }

.bp3-icon-chevron-right::before{
  content:""; }

.bp3-icon-chevron-up::before{
  content:""; }

.bp3-icon-circle::before{
  content:""; }

.bp3-icon-circle-arrow-down::before{
  content:""; }

.bp3-icon-circle-arrow-left::before{
  content:""; }

.bp3-icon-circle-arrow-right::before{
  content:""; }

.bp3-icon-circle-arrow-up::before{
  content:""; }

.bp3-icon-citation::before{
  content:""; }

.bp3-icon-clean::before{
  content:""; }

.bp3-icon-clipboard::before{
  content:""; }

.bp3-icon-cloud::before{
  content:"☁"; }

.bp3-icon-cloud-download::before{
  content:""; }

.bp3-icon-cloud-upload::before{
  content:""; }

.bp3-icon-code::before{
  content:""; }

.bp3-icon-code-block::before{
  content:""; }

.bp3-icon-cog::before{
  content:""; }

.bp3-icon-collapse-all::before{
  content:""; }

.bp3-icon-column-layout::before{
  content:""; }

.bp3-icon-comment::before{
  content:""; }

.bp3-icon-comparison::before{
  content:""; }

.bp3-icon-compass::before{
  content:""; }

.bp3-icon-compressed::before{
  content:""; }

.bp3-icon-confirm::before{
  content:""; }

.bp3-icon-console::before{
  content:""; }

.bp3-icon-contrast::before{
  content:""; }

.bp3-icon-control::before{
  content:""; }

.bp3-icon-credit-card::before{
  content:""; }

.bp3-icon-cross::before{
  content:"✗"; }

.bp3-icon-crown::before{
  content:""; }

.bp3-icon-cube::before{
  content:""; }

.bp3-icon-cube-add::before{
  content:""; }

.bp3-icon-cube-remove::before{
  content:""; }

.bp3-icon-curved-range-chart::before{
  content:""; }

.bp3-icon-cut::before{
  content:""; }

.bp3-icon-dashboard::before{
  content:""; }

.bp3-icon-data-lineage::before{
  content:""; }

.bp3-icon-database::before{
  content:""; }

.bp3-icon-delete::before{
  content:""; }

.bp3-icon-delta::before{
  content:"Δ"; }

.bp3-icon-derive-column::before{
  content:""; }

.bp3-icon-desktop::before{
  content:""; }

.bp3-icon-diagnosis::before{
  content:""; }

.bp3-icon-diagram-tree::before{
  content:""; }

.bp3-icon-direction-left::before{
  content:""; }

.bp3-icon-direction-right::before{
  content:""; }

.bp3-icon-disable::before{
  content:""; }

.bp3-icon-document::before{
  content:""; }

.bp3-icon-document-open::before{
  content:""; }

.bp3-icon-document-share::before{
  content:""; }

.bp3-icon-dollar::before{
  content:"$"; }

.bp3-icon-dot::before{
  content:"•"; }

.bp3-icon-double-caret-horizontal::before{
  content:""; }

.bp3-icon-double-caret-vertical::before{
  content:""; }

.bp3-icon-double-chevron-down::before{
  content:""; }

.bp3-icon-double-chevron-left::before{
  content:""; }

.bp3-icon-double-chevron-right::before{
  content:""; }

.bp3-icon-double-chevron-up::before{
  content:""; }

.bp3-icon-doughnut-chart::before{
  content:""; }

.bp3-icon-download::before{
  content:""; }

.bp3-icon-drag-handle-horizontal::before{
  content:""; }

.bp3-icon-drag-handle-vertical::before{
  content:""; }

.bp3-icon-draw::before{
  content:""; }

.bp3-icon-drive-time::before{
  content:""; }

.bp3-icon-duplicate::before{
  content:""; }

.bp3-icon-edit::before{
  content:"✎"; }

.bp3-icon-eject::before{
  content:"⏏"; }

.bp3-icon-endorsed::before{
  content:""; }

.bp3-icon-envelope::before{
  content:"✉"; }

.bp3-icon-equals::before{
  content:""; }

.bp3-icon-eraser::before{
  content:""; }

.bp3-icon-error::before{
  content:""; }

.bp3-icon-euro::before{
  content:"€"; }

.bp3-icon-exchange::before{
  content:""; }

.bp3-icon-exclude-row::before{
  content:""; }

.bp3-icon-expand-all::before{
  content:""; }

.bp3-icon-export::before{
  content:""; }

.bp3-icon-eye-off::before{
  content:""; }

.bp3-icon-eye-on::before{
  content:""; }

.bp3-icon-eye-open::before{
  content:""; }

.bp3-icon-fast-backward::before{
  content:""; }

.bp3-icon-fast-forward::before{
  content:""; }

.bp3-icon-feed::before{
  content:""; }

.bp3-icon-feed-subscribed::before{
  content:""; }

.bp3-icon-film::before{
  content:""; }

.bp3-icon-filter::before{
  content:""; }

.bp3-icon-filter-keep::before{
  content:""; }

.bp3-icon-filter-list::before{
  content:""; }

.bp3-icon-filter-open::before{
  content:""; }

.bp3-icon-filter-remove::before{
  content:""; }

.bp3-icon-flag::before{
  content:"⚑"; }

.bp3-icon-flame::before{
  content:""; }

.bp3-icon-flash::before{
  content:""; }

.bp3-icon-floppy-disk::before{
  content:""; }

.bp3-icon-flow-branch::before{
  content:""; }

.bp3-icon-flow-end::before{
  content:""; }

.bp3-icon-flow-linear::before{
  content:""; }

.bp3-icon-flow-review::before{
  content:""; }

.bp3-icon-flow-review-branch::before{
  content:""; }

.bp3-icon-flows::before{
  content:""; }

.bp3-icon-folder-close::before{
  content:""; }

.bp3-icon-folder-new::before{
  content:""; }

.bp3-icon-folder-open::before{
  content:""; }

.bp3-icon-folder-shared::before{
  content:""; }

.bp3-icon-folder-shared-open::before{
  content:""; }

.bp3-icon-follower::before{
  content:""; }

.bp3-icon-following::before{
  content:""; }

.bp3-icon-font::before{
  content:""; }

.bp3-icon-fork::before{
  content:""; }

.bp3-icon-form::before{
  content:""; }

.bp3-icon-full-circle::before{
  content:""; }

.bp3-icon-full-stacked-chart::before{
  content:""; }

.bp3-icon-fullscreen::before{
  content:""; }

.bp3-icon-function::before{
  content:""; }

.bp3-icon-gantt-chart::before{
  content:""; }

.bp3-icon-geolocation::before{
  content:""; }

.bp3-icon-geosearch::before{
  content:""; }

.bp3-icon-git-branch::before{
  content:""; }

.bp3-icon-git-commit::before{
  content:""; }

.bp3-icon-git-merge::before{
  content:""; }

.bp3-icon-git-new-branch::before{
  content:""; }

.bp3-icon-git-pull::before{
  content:""; }

.bp3-icon-git-push::before{
  content:""; }

.bp3-icon-git-repo::before{
  content:""; }

.bp3-icon-glass::before{
  content:""; }

.bp3-icon-globe::before{
  content:""; }

.bp3-icon-globe-network::before{
  content:""; }

.bp3-icon-graph::before{
  content:""; }

.bp3-icon-graph-remove::before{
  content:""; }

.bp3-icon-greater-than::before{
  content:""; }

.bp3-icon-greater-than-or-equal-to::before{
  content:""; }

.bp3-icon-grid::before{
  content:""; }

.bp3-icon-grid-view::before{
  content:""; }

.bp3-icon-group-objects::before{
  content:""; }

.bp3-icon-grouped-bar-chart::before{
  content:""; }

.bp3-icon-hand::before{
  content:""; }

.bp3-icon-hand-down::before{
  content:""; }

.bp3-icon-hand-left::before{
  content:""; }

.bp3-icon-hand-right::before{
  content:""; }

.bp3-icon-hand-up::before{
  content:""; }

.bp3-icon-header::before{
  content:""; }

.bp3-icon-header-one::before{
  content:""; }

.bp3-icon-header-two::before{
  content:""; }

.bp3-icon-headset::before{
  content:""; }

.bp3-icon-heart::before{
  content:"♥"; }

.bp3-icon-heart-broken::before{
  content:""; }

.bp3-icon-heat-grid::before{
  content:""; }

.bp3-icon-heatmap::before{
  content:""; }

.bp3-icon-help::before{
  content:"?"; }

.bp3-icon-helper-management::before{
  content:""; }

.bp3-icon-highlight::before{
  content:""; }

.bp3-icon-history::before{
  content:""; }

.bp3-icon-home::before{
  content:"⌂"; }

.bp3-icon-horizontal-bar-chart::before{
  content:""; }

.bp3-icon-horizontal-bar-chart-asc::before{
  content:""; }

.bp3-icon-horizontal-bar-chart-desc::before{
  content:""; }

.bp3-icon-horizontal-distribution::before{
  content:""; }

.bp3-icon-id-number::before{
  content:""; }

.bp3-icon-image-rotate-left::before{
  content:""; }

.bp3-icon-image-rotate-right::before{
  content:""; }

.bp3-icon-import::before{
  content:""; }

.bp3-icon-inbox::before{
  content:""; }

.bp3-icon-inbox-filtered::before{
  content:""; }

.bp3-icon-inbox-geo::before{
  content:""; }

.bp3-icon-inbox-search::before{
  content:""; }

.bp3-icon-inbox-update::before{
  content:""; }

.bp3-icon-info-sign::before{
  content:"ℹ"; }

.bp3-icon-inheritance::before{
  content:""; }

.bp3-icon-inner-join::before{
  content:""; }

.bp3-icon-insert::before{
  content:""; }

.bp3-icon-intersection::before{
  content:""; }

.bp3-icon-ip-address::before{
  content:""; }

.bp3-icon-issue::before{
  content:""; }

.bp3-icon-issue-closed::before{
  content:""; }

.bp3-icon-issue-new::before{
  content:""; }

.bp3-icon-italic::before{
  content:""; }

.bp3-icon-join-table::before{
  content:""; }

.bp3-icon-key::before{
  content:""; }

.bp3-icon-key-backspace::before{
  content:""; }

.bp3-icon-key-command::before{
  content:""; }

.bp3-icon-key-control::before{
  content:""; }

.bp3-icon-key-delete::before{
  content:""; }

.bp3-icon-key-enter::before{
  content:""; }

.bp3-icon-key-escape::before{
  content:""; }

.bp3-icon-key-option::before{
  content:""; }

.bp3-icon-key-shift::before{
  content:""; }

.bp3-icon-key-tab::before{
  content:""; }

.bp3-icon-known-vehicle::before{
  content:""; }

.bp3-icon-lab-test::before{
  content:""; }

.bp3-icon-label::before{
  content:""; }

.bp3-icon-layer::before{
  content:""; }

.bp3-icon-layers::before{
  content:""; }

.bp3-icon-layout::before{
  content:""; }

.bp3-icon-layout-auto::before{
  content:""; }

.bp3-icon-layout-balloon::before{
  content:""; }

.bp3-icon-layout-circle::before{
  content:""; }

.bp3-icon-layout-grid::before{
  content:""; }

.bp3-icon-layout-group-by::before{
  content:""; }

.bp3-icon-layout-hierarchy::before{
  content:""; }

.bp3-icon-layout-linear::before{
  content:""; }

.bp3-icon-layout-skew-grid::before{
  content:""; }

.bp3-icon-layout-sorted-clusters::before{
  content:""; }

.bp3-icon-learning::before{
  content:""; }

.bp3-icon-left-join::before{
  content:""; }

.bp3-icon-less-than::before{
  content:""; }

.bp3-icon-less-than-or-equal-to::before{
  content:""; }

.bp3-icon-lifesaver::before{
  content:""; }

.bp3-icon-lightbulb::before{
  content:""; }

.bp3-icon-link::before{
  content:""; }

.bp3-icon-list::before{
  content:"☰"; }

.bp3-icon-list-columns::before{
  content:""; }

.bp3-icon-list-detail-view::before{
  content:""; }

.bp3-icon-locate::before{
  content:""; }

.bp3-icon-lock::before{
  content:""; }

.bp3-icon-log-in::before{
  content:""; }

.bp3-icon-log-out::before{
  content:""; }

.bp3-icon-manual::before{
  content:""; }

.bp3-icon-manually-entered-data::before{
  content:""; }

.bp3-icon-map::before{
  content:""; }

.bp3-icon-map-create::before{
  content:""; }

.bp3-icon-map-marker::before{
  content:""; }

.bp3-icon-maximize::before{
  content:""; }

.bp3-icon-media::before{
  content:""; }

.bp3-icon-menu::before{
  content:""; }

.bp3-icon-menu-closed::before{
  content:""; }

.bp3-icon-menu-open::before{
  content:""; }

.bp3-icon-merge-columns::before{
  content:""; }

.bp3-icon-merge-links::before{
  content:""; }

.bp3-icon-minimize::before{
  content:""; }

.bp3-icon-minus::before{
  content:"−"; }

.bp3-icon-mobile-phone::before{
  content:""; }

.bp3-icon-mobile-video::before{
  content:""; }

.bp3-icon-moon::before{
  content:""; }

.bp3-icon-more::before{
  content:""; }

.bp3-icon-mountain::before{
  content:""; }

.bp3-icon-move::before{
  content:""; }

.bp3-icon-mugshot::before{
  content:""; }

.bp3-icon-multi-select::before{
  content:""; }

.bp3-icon-music::before{
  content:""; }

.bp3-icon-new-drawing::before{
  content:""; }

.bp3-icon-new-grid-item::before{
  content:""; }

.bp3-icon-new-layer::before{
  content:""; }

.bp3-icon-new-layers::before{
  content:""; }

.bp3-icon-new-link::before{
  content:""; }

.bp3-icon-new-object::before{
  content:""; }

.bp3-icon-new-person::before{
  content:""; }

.bp3-icon-new-prescription::before{
  content:""; }

.bp3-icon-new-text-box::before{
  content:""; }

.bp3-icon-ninja::before{
  content:""; }

.bp3-icon-not-equal-to::before{
  content:""; }

.bp3-icon-notifications::before{
  content:""; }

.bp3-icon-notifications-updated::before{
  content:""; }

.bp3-icon-numbered-list::before{
  content:""; }

.bp3-icon-numerical::before{
  content:""; }

.bp3-icon-office::before{
  content:""; }

.bp3-icon-offline::before{
  content:""; }

.bp3-icon-oil-field::before{
  content:""; }

.bp3-icon-one-column::before{
  content:""; }

.bp3-icon-outdated::before{
  content:""; }

.bp3-icon-page-layout::before{
  content:""; }

.bp3-icon-panel-stats::before{
  content:""; }

.bp3-icon-panel-table::before{
  content:""; }

.bp3-icon-paperclip::before{
  content:""; }

.bp3-icon-paragraph::before{
  content:""; }

.bp3-icon-path::before{
  content:""; }

.bp3-icon-path-search::before{
  content:""; }

.bp3-icon-pause::before{
  content:""; }

.bp3-icon-people::before{
  content:""; }

.bp3-icon-percentage::before{
  content:""; }

.bp3-icon-person::before{
  content:""; }

.bp3-icon-phone::before{
  content:"☎"; }

.bp3-icon-pie-chart::before{
  content:""; }

.bp3-icon-pin::before{
  content:""; }

.bp3-icon-pivot::before{
  content:""; }

.bp3-icon-pivot-table::before{
  content:""; }

.bp3-icon-play::before{
  content:""; }

.bp3-icon-plus::before{
  content:"+"; }

.bp3-icon-polygon-filter::before{
  content:""; }

.bp3-icon-power::before{
  content:""; }

.bp3-icon-predictive-analysis::before{
  content:""; }

.bp3-icon-prescription::before{
  content:""; }

.bp3-icon-presentation::before{
  content:""; }

.bp3-icon-print::before{
  content:"⎙"; }

.bp3-icon-projects::before{
  content:""; }

.bp3-icon-properties::before{
  content:""; }

.bp3-icon-property::before{
  content:""; }

.bp3-icon-publish-function::before{
  content:""; }

.bp3-icon-pulse::before{
  content:""; }

.bp3-icon-random::before{
  content:""; }

.bp3-icon-record::before{
  content:""; }

.bp3-icon-redo::before{
  content:""; }

.bp3-icon-refresh::before{
  content:""; }

.bp3-icon-regression-chart::before{
  content:""; }

.bp3-icon-remove::before{
  content:""; }

.bp3-icon-remove-column::before{
  content:""; }

.bp3-icon-remove-column-left::before{
  content:""; }

.bp3-icon-remove-column-right::before{
  content:""; }

.bp3-icon-remove-row-bottom::before{
  content:""; }

.bp3-icon-remove-row-top::before{
  content:""; }

.bp3-icon-repeat::before{
  content:""; }

.bp3-icon-reset::before{
  content:""; }

.bp3-icon-resolve::before{
  content:""; }

.bp3-icon-rig::before{
  content:""; }

.bp3-icon-right-join::before{
  content:""; }

.bp3-icon-ring::before{
  content:""; }

.bp3-icon-rotate-document::before{
  content:""; }

.bp3-icon-rotate-page::before{
  content:""; }

.bp3-icon-satellite::before{
  content:""; }

.bp3-icon-saved::before{
  content:""; }

.bp3-icon-scatter-plot::before{
  content:""; }

.bp3-icon-search::before{
  content:""; }

.bp3-icon-search-around::before{
  content:""; }

.bp3-icon-search-template::before{
  content:""; }

.bp3-icon-search-text::before{
  content:""; }

.bp3-icon-segmented-control::before{
  content:""; }

.bp3-icon-select::before{
  content:""; }

.bp3-icon-selection::before{
  content:"⦿"; }

.bp3-icon-send-to::before{
  content:""; }

.bp3-icon-send-to-graph::before{
  content:""; }

.bp3-icon-send-to-map::before{
  content:""; }

.bp3-icon-series-add::before{
  content:""; }

.bp3-icon-series-configuration::before{
  content:""; }

.bp3-icon-series-derived::before{
  content:""; }

.bp3-icon-series-filtered::before{
  content:""; }

.bp3-icon-series-search::before{
  content:""; }

.bp3-icon-settings::before{
  content:""; }

.bp3-icon-share::before{
  content:""; }

.bp3-icon-shield::before{
  content:""; }

.bp3-icon-shop::before{
  content:""; }

.bp3-icon-shopping-cart::before{
  content:""; }

.bp3-icon-signal-search::before{
  content:""; }

.bp3-icon-sim-card::before{
  content:""; }

.bp3-icon-slash::before{
  content:""; }

.bp3-icon-small-cross::before{
  content:""; }

.bp3-icon-small-minus::before{
  content:""; }

.bp3-icon-small-plus::before{
  content:""; }

.bp3-icon-small-tick::before{
  content:""; }

.bp3-icon-snowflake::before{
  content:""; }

.bp3-icon-social-media::before{
  content:""; }

.bp3-icon-sort::before{
  content:""; }

.bp3-icon-sort-alphabetical::before{
  content:""; }

.bp3-icon-sort-alphabetical-desc::before{
  content:""; }

.bp3-icon-sort-asc::before{
  content:""; }

.bp3-icon-sort-desc::before{
  content:""; }

.bp3-icon-sort-numerical::before{
  content:""; }

.bp3-icon-sort-numerical-desc::before{
  content:""; }

.bp3-icon-split-columns::before{
  content:""; }

.bp3-icon-square::before{
  content:""; }

.bp3-icon-stacked-chart::before{
  content:""; }

.bp3-icon-star::before{
  content:"★"; }

.bp3-icon-star-empty::before{
  content:"☆"; }

.bp3-icon-step-backward::before{
  content:""; }

.bp3-icon-step-chart::before{
  content:""; }

.bp3-icon-step-forward::before{
  content:""; }

.bp3-icon-stop::before{
  content:""; }

.bp3-icon-stopwatch::before{
  content:""; }

.bp3-icon-strikethrough::before{
  content:""; }

.bp3-icon-style::before{
  content:""; }

.bp3-icon-swap-horizontal::before{
  content:""; }

.bp3-icon-swap-vertical::before{
  content:""; }

.bp3-icon-symbol-circle::before{
  content:""; }

.bp3-icon-symbol-cross::before{
  content:""; }

.bp3-icon-symbol-diamond::before{
  content:""; }

.bp3-icon-symbol-square::before{
  content:""; }

.bp3-icon-symbol-triangle-down::before{
  content:""; }

.bp3-icon-symbol-triangle-up::before{
  content:""; }

.bp3-icon-tag::before{
  content:""; }

.bp3-icon-take-action::before{
  content:""; }

.bp3-icon-taxi::before{
  content:""; }

.bp3-icon-text-highlight::before{
  content:""; }

.bp3-icon-th::before{
  content:""; }

.bp3-icon-th-derived::before{
  content:""; }

.bp3-icon-th-disconnect::before{
  content:""; }

.bp3-icon-th-filtered::before{
  content:""; }

.bp3-icon-th-list::before{
  content:""; }

.bp3-icon-thumbs-down::before{
  content:""; }

.bp3-icon-thumbs-up::before{
  content:""; }

.bp3-icon-tick::before{
  content:"✓"; }

.bp3-icon-tick-circle::before{
  content:""; }

.bp3-icon-time::before{
  content:"⏲"; }

.bp3-icon-timeline-area-chart::before{
  content:""; }

.bp3-icon-timeline-bar-chart::before{
  content:""; }

.bp3-icon-timeline-events::before{
  content:""; }

.bp3-icon-timeline-line-chart::before{
  content:""; }

.bp3-icon-tint::before{
  content:""; }

.bp3-icon-torch::before{
  content:""; }

.bp3-icon-tractor::before{
  content:""; }

.bp3-icon-train::before{
  content:""; }

.bp3-icon-translate::before{
  content:""; }

.bp3-icon-trash::before{
  content:""; }

.bp3-icon-tree::before{
  content:""; }

.bp3-icon-trending-down::before{
  content:""; }

.bp3-icon-trending-up::before{
  content:""; }

.bp3-icon-truck::before{
  content:""; }

.bp3-icon-two-columns::before{
  content:""; }

.bp3-icon-unarchive::before{
  content:""; }

.bp3-icon-underline::before{
  content:"⎁"; }

.bp3-icon-undo::before{
  content:"⎌"; }

.bp3-icon-ungroup-objects::before{
  content:""; }

.bp3-icon-unknown-vehicle::before{
  content:""; }

.bp3-icon-unlock::before{
  content:""; }

.bp3-icon-unpin::before{
  content:""; }

.bp3-icon-unresolve::before{
  content:""; }

.bp3-icon-updated::before{
  content:""; }

.bp3-icon-upload::before{
  content:""; }

.bp3-icon-user::before{
  content:""; }

.bp3-icon-variable::before{
  content:""; }

.bp3-icon-vertical-bar-chart-asc::before{
  content:""; }

.bp3-icon-vertical-bar-chart-desc::before{
  content:""; }

.bp3-icon-vertical-distribution::before{
  content:""; }

.bp3-icon-video::before{
  content:""; }

.bp3-icon-volume-down::before{
  content:""; }

.bp3-icon-volume-off::before{
  content:""; }

.bp3-icon-volume-up::before{
  content:""; }

.bp3-icon-walk::before{
  content:""; }

.bp3-icon-warning-sign::before{
  content:""; }

.bp3-icon-waterfall-chart::before{
  content:""; }

.bp3-icon-widget::before{
  content:""; }

.bp3-icon-widget-button::before{
  content:""; }

.bp3-icon-widget-footer::before{
  content:""; }

.bp3-icon-widget-header::before{
  content:""; }

.bp3-icon-wrench::before{
  content:""; }

.bp3-icon-zoom-in::before{
  content:""; }

.bp3-icon-zoom-out::before{
  content:""; }

.bp3-icon-zoom-to-fit::before{
  content:""; }
.bp3-submenu > .bp3-popover-wrapper{
  display:block; }

.bp3-submenu .bp3-popover-target{
  display:block; }
  .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item{ }

.bp3-submenu.bp3-popover{
  -webkit-box-shadow:none;
          box-shadow:none;
  padding:0 5px; }
  .bp3-submenu.bp3-popover > .bp3-popover-content{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-submenu.bp3-popover, .bp3-submenu.bp3-popover.bp3-dark{
    -webkit-box-shadow:none;
            box-shadow:none; }
    .bp3-dark .bp3-submenu.bp3-popover > .bp3-popover-content, .bp3-submenu.bp3-popover.bp3-dark > .bp3-popover-content{
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
.bp3-menu{
  background:#ffffff;
  border-radius:3px;
  color:#182026;
  list-style:none;
  margin:0;
  min-width:180px;
  padding:5px;
  text-align:left; }

.bp3-menu-divider{
  border-top:1px solid rgba(16, 22, 26, 0.15);
  display:block;
  margin:5px; }
  .bp3-dark .bp3-menu-divider{
    border-top-color:rgba(255, 255, 255, 0.15); }

.bp3-menu-item{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:start;
      -ms-flex-align:start;
          align-items:flex-start;
  border-radius:2px;
  color:inherit;
  line-height:20px;
  padding:5px 7px;
  text-decoration:none;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-menu-item > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-menu-item > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-menu-item::before,
  .bp3-menu-item > *{
    margin-right:7px; }
  .bp3-menu-item:empty::before,
  .bp3-menu-item > :last-child{
    margin-right:0; }
  .bp3-menu-item > .bp3-fill{
    word-break:break-word; }
  .bp3-menu-item:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item{
    background-color:rgba(167, 182, 194, 0.3);
    cursor:pointer;
    text-decoration:none; }
  .bp3-menu-item.bp3-disabled{
    background-color:inherit;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
  .bp3-dark .bp3-menu-item{
    color:inherit; }
    .bp3-dark .bp3-menu-item:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-menu-item{
      background-color:rgba(138, 155, 168, 0.15);
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-disabled{
      background-color:inherit;
      color:rgba(167, 182, 194, 0.6); }
  .bp3-menu-item.bp3-intent-primary{
    color:#106ba3; }
    .bp3-menu-item.bp3-intent-primary .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-primary::before, .bp3-menu-item.bp3-intent-primary::after,
    .bp3-menu-item.bp3-intent-primary .bp3-menu-item-label{
      color:#106ba3; }
    .bp3-menu-item.bp3-intent-primary:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-menu-item.bp3-intent-primary.bp3-active{
      background-color:#137cbd; }
    .bp3-menu-item.bp3-intent-primary:active{
      background-color:#106ba3; }
    .bp3-menu-item.bp3-intent-primary:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-menu-item.bp3-intent-primary:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::before, .bp3-menu-item.bp3-intent-primary:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-primary:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-primary:active, .bp3-menu-item.bp3-intent-primary:active::before, .bp3-menu-item.bp3-intent-primary:active::after,
    .bp3-menu-item.bp3-intent-primary:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-primary.bp3-active, .bp3-menu-item.bp3-intent-primary.bp3-active::before, .bp3-menu-item.bp3-intent-primary.bp3-active::after,
    .bp3-menu-item.bp3-intent-primary.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item.bp3-intent-success{
    color:#0d8050; }
    .bp3-menu-item.bp3-intent-success .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-success::before, .bp3-menu-item.bp3-intent-success::after,
    .bp3-menu-item.bp3-intent-success .bp3-menu-item-label{
      color:#0d8050; }
    .bp3-menu-item.bp3-intent-success:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-menu-item.bp3-intent-success.bp3-active{
      background-color:#0f9960; }
    .bp3-menu-item.bp3-intent-success:active{
      background-color:#0d8050; }
    .bp3-menu-item.bp3-intent-success:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-menu-item.bp3-intent-success:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::before, .bp3-menu-item.bp3-intent-success:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-success:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-success:active, .bp3-menu-item.bp3-intent-success:active::before, .bp3-menu-item.bp3-intent-success:active::after,
    .bp3-menu-item.bp3-intent-success:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-success.bp3-active, .bp3-menu-item.bp3-intent-success.bp3-active::before, .bp3-menu-item.bp3-intent-success.bp3-active::after,
    .bp3-menu-item.bp3-intent-success.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item.bp3-intent-warning{
    color:#bf7326; }
    .bp3-menu-item.bp3-intent-warning .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-warning::before, .bp3-menu-item.bp3-intent-warning::after,
    .bp3-menu-item.bp3-intent-warning .bp3-menu-item-label{
      color:#bf7326; }
    .bp3-menu-item.bp3-intent-warning:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-menu-item.bp3-intent-warning.bp3-active{
      background-color:#d9822b; }
    .bp3-menu-item.bp3-intent-warning:active{
      background-color:#bf7326; }
    .bp3-menu-item.bp3-intent-warning:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-menu-item.bp3-intent-warning:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::before, .bp3-menu-item.bp3-intent-warning:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-warning:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-warning:active, .bp3-menu-item.bp3-intent-warning:active::before, .bp3-menu-item.bp3-intent-warning:active::after,
    .bp3-menu-item.bp3-intent-warning:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-warning.bp3-active, .bp3-menu-item.bp3-intent-warning.bp3-active::before, .bp3-menu-item.bp3-intent-warning.bp3-active::after,
    .bp3-menu-item.bp3-intent-warning.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item.bp3-intent-danger{
    color:#c23030; }
    .bp3-menu-item.bp3-intent-danger .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-danger::before, .bp3-menu-item.bp3-intent-danger::after,
    .bp3-menu-item.bp3-intent-danger .bp3-menu-item-label{
      color:#c23030; }
    .bp3-menu-item.bp3-intent-danger:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-menu-item.bp3-intent-danger.bp3-active{
      background-color:#db3737; }
    .bp3-menu-item.bp3-intent-danger:active{
      background-color:#c23030; }
    .bp3-menu-item.bp3-intent-danger:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-menu-item.bp3-intent-danger:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::before, .bp3-menu-item.bp3-intent-danger:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-danger:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-danger:active, .bp3-menu-item.bp3-intent-danger:active::before, .bp3-menu-item.bp3-intent-danger:active::after,
    .bp3-menu-item.bp3-intent-danger:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-danger.bp3-active, .bp3-menu-item.bp3-intent-danger.bp3-active::before, .bp3-menu-item.bp3-intent-danger.bp3-active::after,
    .bp3-menu-item.bp3-intent-danger.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item::before{
    font-family:"Icons16", sans-serif;
    font-size:16px;
    font-style:normal;
    font-weight:400;
    line-height:1;
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased;
    margin-right:7px; }
  .bp3-menu-item::before,
  .bp3-menu-item > .bp3-icon{
    color:#5c7080;
    margin-top:2px; }
  .bp3-menu-item .bp3-menu-item-label{
    color:#5c7080; }
  .bp3-menu-item:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item{
    color:inherit; }
  .bp3-menu-item.bp3-active, .bp3-menu-item:active{
    background-color:rgba(115, 134, 148, 0.3); }
  .bp3-menu-item.bp3-disabled{
    background-color:inherit !important;
    color:rgba(92, 112, 128, 0.6) !important;
    cursor:not-allowed !important;
    outline:none !important; }
    .bp3-menu-item.bp3-disabled::before,
    .bp3-menu-item.bp3-disabled > .bp3-icon,
    .bp3-menu-item.bp3-disabled .bp3-menu-item-label{
      color:rgba(92, 112, 128, 0.6) !important; }
  .bp3-large .bp3-menu-item{
    font-size:16px;
    line-height:22px;
    padding:9px 7px; }
    .bp3-large .bp3-menu-item .bp3-icon{
      margin-top:3px; }
    .bp3-large .bp3-menu-item::before{
      font-family:"Icons20", sans-serif;
      font-size:20px;
      font-style:normal;
      font-weight:400;
      line-height:1;
      -moz-osx-font-smoothing:grayscale;
      -webkit-font-smoothing:antialiased;
      margin-right:10px;
      margin-top:1px; }

button.bp3-menu-item{
  background:none;
  border:none;
  text-align:left;
  width:100%; }
.bp3-menu-header{
  border-top:1px solid rgba(16, 22, 26, 0.15);
  display:block;
  margin:5px;
  cursor:default;
  padding-left:2px; }
  .bp3-dark .bp3-menu-header{
    border-top-color:rgba(255, 255, 255, 0.15); }
  .bp3-menu-header:first-of-type{
    border-top:none; }
  .bp3-menu-header > h6{
    color:#182026;
    font-weight:600;
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    line-height:17px;
    margin:0;
    padding:10px 7px 0 1px; }
    .bp3-dark .bp3-menu-header > h6{
      color:#f5f8fa; }
  .bp3-menu-header:first-of-type > h6{
    padding-top:0; }
  .bp3-large .bp3-menu-header > h6{
    font-size:18px;
    padding-bottom:5px;
    padding-top:15px; }
  .bp3-large .bp3-menu-header:first-of-type > h6{
    padding-top:0; }

.bp3-dark .bp3-menu{
  background:#30404d;
  color:#f5f8fa; }

.bp3-dark .bp3-menu-item{ }
  .bp3-dark .bp3-menu-item.bp3-intent-primary{
    color:#48aff0; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary::before, .bp3-dark .bp3-menu-item.bp3-intent-primary::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary .bp3-menu-item-label{
      color:#48aff0; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active{
      background-color:#137cbd; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary:active{
      background-color:#106ba3; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-primary:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-primary:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-primary:active, .bp3-dark .bp3-menu-item.bp3-intent-primary:active::before, .bp3-dark .bp3-menu-item.bp3-intent-primary:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item.bp3-intent-success{
    color:#3dcc91; }
    .bp3-dark .bp3-menu-item.bp3-intent-success .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-success::before, .bp3-dark .bp3-menu-item.bp3-intent-success::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success .bp3-menu-item-label{
      color:#3dcc91; }
    .bp3-dark .bp3-menu-item.bp3-intent-success:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active{
      background-color:#0f9960; }
    .bp3-dark .bp3-menu-item.bp3-intent-success:active{
      background-color:#0d8050; }
    .bp3-dark .bp3-menu-item.bp3-intent-success:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-success:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-success:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-success:active, .bp3-dark .bp3-menu-item.bp3-intent-success:active::before, .bp3-dark .bp3-menu-item.bp3-intent-success:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item.bp3-intent-warning{
    color:#ffb366; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning::before, .bp3-dark .bp3-menu-item.bp3-intent-warning::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning .bp3-menu-item-label{
      color:#ffb366; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active{
      background-color:#d9822b; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning:active{
      background-color:#bf7326; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-warning:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-warning:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-warning:active, .bp3-dark .bp3-menu-item.bp3-intent-warning:active::before, .bp3-dark .bp3-menu-item.bp3-intent-warning:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item.bp3-intent-danger{
    color:#ff7373; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger::before, .bp3-dark .bp3-menu-item.bp3-intent-danger::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger .bp3-menu-item-label{
      color:#ff7373; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active{
      background-color:#db3737; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger:active{
      background-color:#c23030; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-danger:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-danger:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-danger:active, .bp3-dark .bp3-menu-item.bp3-intent-danger:active::before, .bp3-dark .bp3-menu-item.bp3-intent-danger:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item::before,
  .bp3-dark .bp3-menu-item > .bp3-icon{
    color:#a7b6c2; }
  .bp3-dark .bp3-menu-item .bp3-menu-item-label{
    color:#a7b6c2; }
  .bp3-dark .bp3-menu-item.bp3-active, .bp3-dark .bp3-menu-item:active{
    background-color:rgba(138, 155, 168, 0.3); }
  .bp3-dark .bp3-menu-item.bp3-disabled{
    color:rgba(167, 182, 194, 0.6) !important; }
    .bp3-dark .bp3-menu-item.bp3-disabled::before,
    .bp3-dark .bp3-menu-item.bp3-disabled > .bp3-icon,
    .bp3-dark .bp3-menu-item.bp3-disabled .bp3-menu-item-label{
      color:rgba(167, 182, 194, 0.6) !important; }

.bp3-dark .bp3-menu-divider,
.bp3-dark .bp3-menu-header{
  border-color:rgba(255, 255, 255, 0.15); }

.bp3-dark .bp3-menu-header > h6{
  color:#f5f8fa; }

.bp3-label .bp3-menu{
  margin-top:5px; }
.bp3-navbar{
  background-color:#ffffff;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
  height:50px;
  padding:0 15px;
  position:relative;
  width:100%;
  z-index:10; }
  .bp3-navbar.bp3-dark,
  .bp3-dark .bp3-navbar{
    background-color:#394b59; }
  .bp3-navbar.bp3-dark{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-navbar{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-navbar.bp3-fixed-top{
    left:0;
    position:fixed;
    right:0;
    top:0; }

.bp3-navbar-heading{
  font-size:16px;
  margin-right:15px; }

.bp3-navbar-group{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  height:50px; }
  .bp3-navbar-group.bp3-align-left{
    float:left; }
  .bp3-navbar-group.bp3-align-right{
    float:right; }

.bp3-navbar-divider{
  border-left:1px solid rgba(16, 22, 26, 0.15);
  height:20px;
  margin:0 10px; }
  .bp3-dark .bp3-navbar-divider{
    border-left-color:rgba(255, 255, 255, 0.15); }
.bp3-non-ideal-state{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  height:100%;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  text-align:center;
  width:100%; }
  .bp3-non-ideal-state > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-non-ideal-state > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-non-ideal-state::before,
  .bp3-non-ideal-state > *{
    margin-bottom:20px; }
  .bp3-non-ideal-state:empty::before,
  .bp3-non-ideal-state > :last-child{
    margin-bottom:0; }
  .bp3-non-ideal-state > *{
    max-width:400px; }

.bp3-non-ideal-state-visual{
  color:rgba(92, 112, 128, 0.6);
  font-size:60px; }
  .bp3-dark .bp3-non-ideal-state-visual{
    color:rgba(167, 182, 194, 0.6); }

.bp3-overflow-list{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-wrap:nowrap;
      flex-wrap:nowrap;
  min-width:0; }

.bp3-overflow-list-spacer{
  -ms-flex-negative:1;
      flex-shrink:1;
  width:1px; }

body.bp3-overlay-open{
  overflow:hidden; }

.bp3-overlay{
  bottom:0;
  left:0;
  position:static;
  right:0;
  top:0;
  z-index:20; }
  .bp3-overlay:not(.bp3-overlay-open){
    pointer-events:none; }
  .bp3-overlay.bp3-overlay-container{
    overflow:hidden;
    position:fixed; }
    .bp3-overlay.bp3-overlay-container.bp3-overlay-inline{
      position:absolute; }
  .bp3-overlay.bp3-overlay-scroll-container{
    overflow:auto;
    position:fixed; }
    .bp3-overlay.bp3-overlay-scroll-container.bp3-overlay-inline{
      position:absolute; }
  .bp3-overlay.bp3-overlay-inline{
    display:inline;
    overflow:visible; }

.bp3-overlay-content{
  position:fixed;
  z-index:20; }
  .bp3-overlay-inline .bp3-overlay-content,
  .bp3-overlay-scroll-container .bp3-overlay-content{
    position:absolute; }

.bp3-overlay-backdrop{
  bottom:0;
  left:0;
  position:fixed;
  right:0;
  top:0;
  opacity:1;
  background-color:rgba(16, 22, 26, 0.7);
  overflow:auto;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none;
  z-index:20; }
  .bp3-overlay-backdrop.bp3-overlay-enter, .bp3-overlay-backdrop.bp3-overlay-appear{
    opacity:0; }
  .bp3-overlay-backdrop.bp3-overlay-enter-active, .bp3-overlay-backdrop.bp3-overlay-appear-active{
    opacity:1;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-overlay-backdrop.bp3-overlay-exit{
    opacity:1; }
  .bp3-overlay-backdrop.bp3-overlay-exit-active{
    opacity:0;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-overlay-backdrop:focus{
    outline:none; }
  .bp3-overlay-inline .bp3-overlay-backdrop{
    position:absolute; }
.bp3-panel-stack{
  overflow:hidden;
  position:relative; }

.bp3-panel-stack-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  -webkit-box-shadow:0 1px rgba(16, 22, 26, 0.15);
          box-shadow:0 1px rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-negative:0;
      flex-shrink:0;
  height:30px;
  z-index:1; }
  .bp3-dark .bp3-panel-stack-header{
    -webkit-box-shadow:0 1px rgba(255, 255, 255, 0.15);
            box-shadow:0 1px rgba(255, 255, 255, 0.15); }
  .bp3-panel-stack-header > span{
    -webkit-box-align:stretch;
        -ms-flex-align:stretch;
            align-items:stretch;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-flex:1;
        -ms-flex:1;
            flex:1; }
  .bp3-panel-stack-header .bp3-heading{
    margin:0 5px; }

.bp3-button.bp3-panel-stack-header-back{
  margin-left:5px;
  padding-left:0;
  white-space:nowrap; }
  .bp3-button.bp3-panel-stack-header-back .bp3-icon{
    margin:0 2px; }

.bp3-panel-stack-view{
  bottom:0;
  left:0;
  position:absolute;
  right:0;
  top:0;
  background-color:#ffffff;
  border-right:1px solid rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin-right:-1px;
  overflow-y:auto;
  z-index:1; }
  .bp3-dark .bp3-panel-stack-view{
    background-color:#30404d; }
  .bp3-panel-stack-view:nth-last-child(n + 4){
    display:none; }

.bp3-panel-stack-push .bp3-panel-stack-enter, .bp3-panel-stack-push .bp3-panel-stack-appear{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0; }

.bp3-panel-stack-push .bp3-panel-stack-enter-active, .bp3-panel-stack-push .bp3-panel-stack-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack-push .bp3-panel-stack-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack-push .bp3-panel-stack-exit-active{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack-pop .bp3-panel-stack-enter, .bp3-panel-stack-pop .bp3-panel-stack-appear{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0; }

.bp3-panel-stack-pop .bp3-panel-stack-enter-active, .bp3-panel-stack-pop .bp3-panel-stack-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack-pop .bp3-panel-stack-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack-pop .bp3-panel-stack-exit-active{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }
.bp3-panel-stack2{
  overflow:hidden;
  position:relative; }

.bp3-panel-stack2-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  -webkit-box-shadow:0 1px rgba(16, 22, 26, 0.15);
          box-shadow:0 1px rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-negative:0;
      flex-shrink:0;
  height:30px;
  z-index:1; }
  .bp3-dark .bp3-panel-stack2-header{
    -webkit-box-shadow:0 1px rgba(255, 255, 255, 0.15);
            box-shadow:0 1px rgba(255, 255, 255, 0.15); }
  .bp3-panel-stack2-header > span{
    -webkit-box-align:stretch;
        -ms-flex-align:stretch;
            align-items:stretch;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-flex:1;
        -ms-flex:1;
            flex:1; }
  .bp3-panel-stack2-header .bp3-heading{
    margin:0 5px; }

.bp3-button.bp3-panel-stack2-header-back{
  margin-left:5px;
  padding-left:0;
  white-space:nowrap; }
  .bp3-button.bp3-panel-stack2-header-back .bp3-icon{
    margin:0 2px; }

.bp3-panel-stack2-view{
  bottom:0;
  left:0;
  position:absolute;
  right:0;
  top:0;
  background-color:#ffffff;
  border-right:1px solid rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin-right:-1px;
  overflow-y:auto;
  z-index:1; }
  .bp3-dark .bp3-panel-stack2-view{
    background-color:#30404d; }
  .bp3-panel-stack2-view:nth-last-child(n + 4){
    display:none; }

.bp3-panel-stack2-push .bp3-panel-stack2-enter, .bp3-panel-stack2-push .bp3-panel-stack2-appear{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0; }

.bp3-panel-stack2-push .bp3-panel-stack2-enter-active, .bp3-panel-stack2-push .bp3-panel-stack2-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack2-push .bp3-panel-stack2-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack2-push .bp3-panel-stack2-exit-active{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack2-pop .bp3-panel-stack2-enter, .bp3-panel-stack2-pop .bp3-panel-stack2-appear{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0; }

.bp3-panel-stack2-pop .bp3-panel-stack2-enter-active, .bp3-panel-stack2-pop .bp3-panel-stack2-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack2-pop .bp3-panel-stack2-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack2-pop .bp3-panel-stack2-exit-active{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }
.bp3-popover{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  -webkit-transform:scale(1);
          transform:scale(1);
  border-radius:3px;
  display:inline-block;
  z-index:20; }
  .bp3-popover .bp3-popover-arrow{
    height:30px;
    position:absolute;
    width:30px; }
    .bp3-popover .bp3-popover-arrow::before{
      height:20px;
      margin:5px;
      width:20px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-popover{
    margin-bottom:17px;
    margin-top:-17px; }
    .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-popover > .bp3-popover-arrow{
      bottom:-11px; }
      .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(-90deg);
                transform:rotate(-90deg); }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-popover{
    margin-left:17px; }
    .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-popover > .bp3-popover-arrow{
      left:-11px; }
      .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(0);
                transform:rotate(0); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-popover{
    margin-top:17px; }
    .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-popover > .bp3-popover-arrow{
      top:-11px; }
      .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(90deg);
                transform:rotate(90deg); }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-popover{
    margin-left:-17px;
    margin-right:17px; }
    .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-popover > .bp3-popover-arrow{
      right:-11px; }
      .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(180deg);
                transform:rotate(180deg); }
  .bp3-tether-element-attached-middle > .bp3-popover > .bp3-popover-arrow{
    top:50%;
    -webkit-transform:translateY(-50%);
            transform:translateY(-50%); }
  .bp3-tether-element-attached-center > .bp3-popover > .bp3-popover-arrow{
    right:50%;
    -webkit-transform:translateX(50%);
            transform:translateX(50%); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-top > .bp3-popover > .bp3-popover-arrow{
    top:-0.3934px; }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-right > .bp3-popover > .bp3-popover-arrow{
    right:-0.3934px; }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-left > .bp3-popover > .bp3-popover-arrow{
    left:-0.3934px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-bottom > .bp3-popover > .bp3-popover-arrow{
    bottom:-0.3934px; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-left > .bp3-popover{
    -webkit-transform-origin:top left;
            transform-origin:top left; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-center > .bp3-popover{
    -webkit-transform-origin:top center;
            transform-origin:top center; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-right > .bp3-popover{
    -webkit-transform-origin:top right;
            transform-origin:top right; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-left > .bp3-popover{
    -webkit-transform-origin:center left;
            transform-origin:center left; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-center > .bp3-popover{
    -webkit-transform-origin:center center;
            transform-origin:center center; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-right > .bp3-popover{
    -webkit-transform-origin:center right;
            transform-origin:center right; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-left > .bp3-popover{
    -webkit-transform-origin:bottom left;
            transform-origin:bottom left; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-center > .bp3-popover{
    -webkit-transform-origin:bottom center;
            transform-origin:bottom center; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-right > .bp3-popover{
    -webkit-transform-origin:bottom right;
            transform-origin:bottom right; }
  .bp3-popover .bp3-popover-content{
    background:#ffffff;
    color:inherit; }
  .bp3-popover .bp3-popover-arrow::before{
    -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2);
            box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2); }
  .bp3-popover .bp3-popover-arrow-border{
    fill:#10161a;
    fill-opacity:0.1; }
  .bp3-popover .bp3-popover-arrow-fill{
    fill:#ffffff; }
  .bp3-popover-enter > .bp3-popover, .bp3-popover-appear > .bp3-popover{
    -webkit-transform:scale(0.3);
            transform:scale(0.3); }
  .bp3-popover-enter-active > .bp3-popover, .bp3-popover-appear-active > .bp3-popover{
    -webkit-transform:scale(1);
            transform:scale(1);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-popover-exit > .bp3-popover{
    -webkit-transform:scale(1);
            transform:scale(1); }
  .bp3-popover-exit-active > .bp3-popover{
    -webkit-transform:scale(0.3);
            transform:scale(0.3);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-popover .bp3-popover-content{
    border-radius:3px;
    position:relative; }
  .bp3-popover.bp3-popover-content-sizing .bp3-popover-content{
    max-width:350px;
    padding:20px; }
  .bp3-popover-target + .bp3-overlay .bp3-popover.bp3-popover-content-sizing{
    width:350px; }
  .bp3-popover.bp3-minimal{
    margin:0 !important; }
    .bp3-popover.bp3-minimal .bp3-popover-arrow{
      display:none; }
    .bp3-popover.bp3-minimal.bp3-popover{
      -webkit-transform:scale(1);
              transform:scale(1); }
      .bp3-popover-enter > .bp3-popover.bp3-minimal.bp3-popover, .bp3-popover-appear > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1); }
      .bp3-popover-enter-active > .bp3-popover.bp3-minimal.bp3-popover, .bp3-popover-appear-active > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1);
        -webkit-transition-delay:0;
                transition-delay:0;
        -webkit-transition-duration:100ms;
                transition-duration:100ms;
        -webkit-transition-property:-webkit-transform;
        transition-property:-webkit-transform;
        transition-property:transform;
        transition-property:transform, -webkit-transform;
        -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
                transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
      .bp3-popover-exit > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1); }
      .bp3-popover-exit-active > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1);
        -webkit-transition-delay:0;
                transition-delay:0;
        -webkit-transition-duration:100ms;
                transition-duration:100ms;
        -webkit-transition-property:-webkit-transform;
        transition-property:-webkit-transform;
        transition-property:transform;
        transition-property:transform, -webkit-transform;
        -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
                transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-popover.bp3-dark,
  .bp3-dark .bp3-popover{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
    .bp3-popover.bp3-dark .bp3-popover-content,
    .bp3-dark .bp3-popover .bp3-popover-content{
      background:#30404d;
      color:inherit; }
    .bp3-popover.bp3-dark .bp3-popover-arrow::before,
    .bp3-dark .bp3-popover .bp3-popover-arrow::before{
      -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4);
              box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4); }
    .bp3-popover.bp3-dark .bp3-popover-arrow-border,
    .bp3-dark .bp3-popover .bp3-popover-arrow-border{
      fill:#10161a;
      fill-opacity:0.2; }
    .bp3-popover.bp3-dark .bp3-popover-arrow-fill,
    .bp3-dark .bp3-popover .bp3-popover-arrow-fill{
      fill:#30404d; }

.bp3-popover-arrow::before{
  border-radius:2px;
  content:"";
  display:block;
  position:absolute;
  -webkit-transform:rotate(45deg);
          transform:rotate(45deg); }

.bp3-tether-pinned .bp3-popover-arrow{
  display:none; }

.bp3-popover-backdrop{
  background:rgba(255, 255, 255, 0); }

.bp3-transition-container{
  opacity:1;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  z-index:20; }
  .bp3-transition-container.bp3-popover-enter, .bp3-transition-container.bp3-popover-appear{
    opacity:0; }
  .bp3-transition-container.bp3-popover-enter-active, .bp3-transition-container.bp3-popover-appear-active{
    opacity:1;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-transition-container.bp3-popover-exit{
    opacity:1; }
  .bp3-transition-container.bp3-popover-exit-active{
    opacity:0;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-transition-container:focus{
    outline:none; }
  .bp3-transition-container.bp3-popover-leave .bp3-popover-content{
    pointer-events:none; }
  .bp3-transition-container[data-x-out-of-boundaries]{
    display:none; }

span.bp3-popover-target{
  display:inline-block; }

.bp3-popover-wrapper.bp3-fill{
  width:100%; }

.bp3-portal{
  left:0;
  position:absolute;
  right:0;
  top:0; }
@-webkit-keyframes linear-progress-bar-stripes{
  from{
    background-position:0 0; }
  to{
    background-position:30px 0; } }
@keyframes linear-progress-bar-stripes{
  from{
    background-position:0 0; }
  to{
    background-position:30px 0; } }

.bp3-progress-bar{
  background:rgba(92, 112, 128, 0.2);
  border-radius:40px;
  display:block;
  height:8px;
  overflow:hidden;
  position:relative;
  width:100%; }
  .bp3-progress-bar .bp3-progress-meter{
    background:linear-gradient(-45deg, rgba(255, 255, 255, 0.2) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.2) 50%, rgba(255, 255, 255, 0.2) 75%, transparent 75%);
    background-color:rgba(92, 112, 128, 0.8);
    background-size:30px 30px;
    border-radius:40px;
    height:100%;
    position:absolute;
    -webkit-transition:width 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:width 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    width:100%; }
  .bp3-progress-bar:not(.bp3-no-animation):not(.bp3-no-stripes) .bp3-progress-meter{
    animation:linear-progress-bar-stripes 300ms linear infinite reverse; }
  .bp3-progress-bar.bp3-no-stripes .bp3-progress-meter{
    background-image:none; }

.bp3-dark .bp3-progress-bar{
  background:rgba(16, 22, 26, 0.5); }
  .bp3-dark .bp3-progress-bar .bp3-progress-meter{
    background-color:#8a9ba8; }

.bp3-progress-bar.bp3-intent-primary .bp3-progress-meter{
  background-color:#137cbd; }

.bp3-progress-bar.bp3-intent-success .bp3-progress-meter{
  background-color:#0f9960; }

.bp3-progress-bar.bp3-intent-warning .bp3-progress-meter{
  background-color:#d9822b; }

.bp3-progress-bar.bp3-intent-danger .bp3-progress-meter{
  background-color:#db3737; }
@-webkit-keyframes skeleton-glow{
  from{
    background:rgba(206, 217, 224, 0.2);
    border-color:rgba(206, 217, 224, 0.2); }
  to{
    background:rgba(92, 112, 128, 0.2);
    border-color:rgba(92, 112, 128, 0.2); } }
@keyframes skeleton-glow{
  from{
    background:rgba(206, 217, 224, 0.2);
    border-color:rgba(206, 217, 224, 0.2); }
  to{
    background:rgba(92, 112, 128, 0.2);
    border-color:rgba(92, 112, 128, 0.2); } }
.bp3-skeleton{
  -webkit-animation:1000ms linear infinite alternate skeleton-glow;
          animation:1000ms linear infinite alternate skeleton-glow;
  background:rgba(206, 217, 224, 0.2);
  background-clip:padding-box !important;
  border-color:rgba(206, 217, 224, 0.2) !important;
  border-radius:2px;
  -webkit-box-shadow:none !important;
          box-shadow:none !important;
  color:transparent !important;
  cursor:default;
  pointer-events:none;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-skeleton::before, .bp3-skeleton::after,
  .bp3-skeleton *{
    visibility:hidden !important; }
.bp3-slider{
  height:40px;
  min-width:150px;
  width:100%;
  cursor:default;
  outline:none;
  position:relative;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-slider:hover{
    cursor:pointer; }
  .bp3-slider:active{
    cursor:-webkit-grabbing;
    cursor:grabbing; }
  .bp3-slider.bp3-disabled{
    cursor:not-allowed;
    opacity:0.5; }
  .bp3-slider.bp3-slider-unlabeled{
    height:16px; }

.bp3-slider-track,
.bp3-slider-progress{
  height:6px;
  left:0;
  right:0;
  top:5px;
  position:absolute; }

.bp3-slider-track{
  border-radius:3px;
  overflow:hidden; }

.bp3-slider-progress{
  background:rgba(92, 112, 128, 0.2); }
  .bp3-dark .bp3-slider-progress{
    background:rgba(16, 22, 26, 0.5); }
  .bp3-slider-progress.bp3-intent-primary{
    background-color:#137cbd; }
  .bp3-slider-progress.bp3-intent-success{
    background-color:#0f9960; }
  .bp3-slider-progress.bp3-intent-warning{
    background-color:#d9822b; }
  .bp3-slider-progress.bp3-intent-danger{
    background-color:#db3737; }

.bp3-slider-handle{
  background-color:#f5f8fa;
  background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
  background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
  color:#182026;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
  cursor:pointer;
  height:16px;
  left:0;
  position:absolute;
  top:0;
  width:16px; }
  .bp3-slider-handle:hover{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
  .bp3-slider-handle:active, .bp3-slider-handle.bp3-active{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-slider-handle:disabled, .bp3-slider-handle.bp3-disabled{
    background-color:rgba(206, 217, 224, 0.5);
    background-image:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    outline:none; }
    .bp3-slider-handle:disabled.bp3-active, .bp3-slider-handle:disabled.bp3-active:hover, .bp3-slider-handle.bp3-disabled.bp3-active, .bp3-slider-handle.bp3-disabled.bp3-active:hover{
      background:rgba(206, 217, 224, 0.7); }
  .bp3-slider-handle:focus{
    z-index:1; }
  .bp3-slider-handle:hover{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
    cursor:-webkit-grab;
    cursor:grab;
    z-index:2; }
  .bp3-slider-handle.bp3-active{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 1px rgba(16, 22, 26, 0.1);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 1px rgba(16, 22, 26, 0.1);
    cursor:-webkit-grabbing;
    cursor:grabbing; }
  .bp3-disabled .bp3-slider-handle{
    background:#bfccd6;
    -webkit-box-shadow:none;
            box-shadow:none;
    pointer-events:none; }
  .bp3-dark .bp3-slider-handle{
    background-color:#394b59;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark .bp3-slider-handle:hover, .bp3-dark .bp3-slider-handle:active, .bp3-dark .bp3-slider-handle.bp3-active{
      color:#f5f8fa; }
    .bp3-dark .bp3-slider-handle:hover{
      background-color:#30404d;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-slider-handle:active, .bp3-dark .bp3-slider-handle.bp3-active{
      background-color:#202b33;
      background-image:none;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-slider-handle:disabled, .bp3-dark .bp3-slider-handle.bp3-disabled{
      background-color:rgba(57, 75, 89, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
      .bp3-dark .bp3-slider-handle:disabled.bp3-active, .bp3-dark .bp3-slider-handle.bp3-disabled.bp3-active{
        background:rgba(57, 75, 89, 0.7); }
    .bp3-dark .bp3-slider-handle .bp3-button-spinner .bp3-spinner-head{
      background:rgba(16, 22, 26, 0.5);
      stroke:#8a9ba8; }
    .bp3-dark .bp3-slider-handle, .bp3-dark .bp3-slider-handle:hover{
      background-color:#394b59; }
    .bp3-dark .bp3-slider-handle.bp3-active{
      background-color:#293742; }
  .bp3-dark .bp3-disabled .bp3-slider-handle{
    background:#5c7080;
    border-color:#5c7080;
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-slider-handle .bp3-slider-label{
    background:#394b59;
    border-radius:3px;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
    color:#f5f8fa;
    margin-left:8px; }
    .bp3-dark .bp3-slider-handle .bp3-slider-label{
      background:#e1e8ed;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
      color:#394b59; }
    .bp3-disabled .bp3-slider-handle .bp3-slider-label{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-slider-handle.bp3-start, .bp3-slider-handle.bp3-end{
    width:8px; }
  .bp3-slider-handle.bp3-start{
    border-bottom-right-radius:0;
    border-top-right-radius:0; }
  .bp3-slider-handle.bp3-end{
    border-bottom-left-radius:0;
    border-top-left-radius:0;
    margin-left:8px; }
    .bp3-slider-handle.bp3-end .bp3-slider-label{
      margin-left:0; }

.bp3-slider-label{
  -webkit-transform:translate(-50%, 20px);
          transform:translate(-50%, 20px);
  display:inline-block;
  font-size:12px;
  line-height:1;
  padding:2px 5px;
  position:absolute;
  vertical-align:top; }

.bp3-slider.bp3-vertical{
  height:150px;
  min-width:40px;
  width:40px; }
  .bp3-slider.bp3-vertical .bp3-slider-track,
  .bp3-slider.bp3-vertical .bp3-slider-progress{
    bottom:0;
    height:auto;
    left:5px;
    top:0;
    width:6px; }
  .bp3-slider.bp3-vertical .bp3-slider-progress{
    top:auto; }
  .bp3-slider.bp3-vertical .bp3-slider-label{
    -webkit-transform:translate(20px, 50%);
            transform:translate(20px, 50%); }
  .bp3-slider.bp3-vertical .bp3-slider-handle{
    top:auto; }
    .bp3-slider.bp3-vertical .bp3-slider-handle .bp3-slider-label{
      margin-left:0;
      margin-top:-8px; }
    .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-end, .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-start{
      height:8px;
      margin-left:0;
      width:16px; }
    .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-start{
      border-bottom-right-radius:3px;
      border-top-left-radius:0; }
      .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-start .bp3-slider-label{
        -webkit-transform:translate(20px);
                transform:translate(20px); }
    .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-end{
      border-bottom-left-radius:0;
      border-bottom-right-radius:0;
      border-top-left-radius:3px;
      margin-bottom:8px; }

@-webkit-keyframes pt-spinner-animation{
  from{
    -webkit-transform:rotate(0deg);
            transform:rotate(0deg); }
  to{
    -webkit-transform:rotate(360deg);
            transform:rotate(360deg); } }

@keyframes pt-spinner-animation{
  from{
    -webkit-transform:rotate(0deg);
            transform:rotate(0deg); }
  to{
    -webkit-transform:rotate(360deg);
            transform:rotate(360deg); } }

.bp3-spinner{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  overflow:visible;
  vertical-align:middle; }
  .bp3-spinner svg{
    display:block; }
  .bp3-spinner path{
    fill-opacity:0; }
  .bp3-spinner .bp3-spinner-head{
    stroke:rgba(92, 112, 128, 0.8);
    stroke-linecap:round;
    -webkit-transform-origin:center;
            transform-origin:center;
    -webkit-transition:stroke-dashoffset 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:stroke-dashoffset 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-spinner .bp3-spinner-track{
    stroke:rgba(92, 112, 128, 0.2); }

.bp3-spinner-animation{
  -webkit-animation:pt-spinner-animation 500ms linear infinite;
          animation:pt-spinner-animation 500ms linear infinite; }
  .bp3-no-spin > .bp3-spinner-animation{
    -webkit-animation:none;
            animation:none; }

.bp3-dark .bp3-spinner .bp3-spinner-head{
  stroke:#8a9ba8; }

.bp3-dark .bp3-spinner .bp3-spinner-track{
  stroke:rgba(16, 22, 26, 0.5); }

.bp3-spinner.bp3-intent-primary .bp3-spinner-head{
  stroke:#137cbd; }

.bp3-spinner.bp3-intent-success .bp3-spinner-head{
  stroke:#0f9960; }

.bp3-spinner.bp3-intent-warning .bp3-spinner-head{
  stroke:#d9822b; }

.bp3-spinner.bp3-intent-danger .bp3-spinner-head{
  stroke:#db3737; }
.bp3-tabs.bp3-vertical{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex; }
  .bp3-tabs.bp3-vertical > .bp3-tab-list{
    -webkit-box-align:start;
        -ms-flex-align:start;
            align-items:flex-start;
    -webkit-box-orient:vertical;
    -webkit-box-direction:normal;
        -ms-flex-direction:column;
            flex-direction:column; }
    .bp3-tabs.bp3-vertical > .bp3-tab-list .bp3-tab{
      border-radius:3px;
      padding:0 10px;
      width:100%; }
      .bp3-tabs.bp3-vertical > .bp3-tab-list .bp3-tab[aria-selected="true"]{
        background-color:rgba(19, 124, 189, 0.2);
        -webkit-box-shadow:none;
                box-shadow:none; }
    .bp3-tabs.bp3-vertical > .bp3-tab-list .bp3-tab-indicator-wrapper .bp3-tab-indicator{
      background-color:rgba(19, 124, 189, 0.2);
      border-radius:3px;
      bottom:0;
      height:auto;
      left:0;
      right:0;
      top:0; }
  .bp3-tabs.bp3-vertical > .bp3-tab-panel{
    margin-top:0;
    padding-left:20px; }

.bp3-tab-list{
  -webkit-box-align:end;
      -ms-flex-align:end;
          align-items:flex-end;
  border:none;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  list-style:none;
  margin:0;
  padding:0;
  position:relative; }
  .bp3-tab-list > *:not(:last-child){
    margin-right:20px; }

.bp3-tab{
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal;
  color:#182026;
  cursor:pointer;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  font-size:14px;
  line-height:30px;
  max-width:100%;
  position:relative;
  vertical-align:top; }
  .bp3-tab a{
    color:inherit;
    display:block;
    text-decoration:none; }
  .bp3-tab-indicator-wrapper ~ .bp3-tab{
    background-color:transparent !important;
    -webkit-box-shadow:none !important;
            box-shadow:none !important; }
  .bp3-tab[aria-disabled="true"]{
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
  .bp3-tab[aria-selected="true"]{
    border-radius:0;
    -webkit-box-shadow:inset 0 -3px 0 #106ba3;
            box-shadow:inset 0 -3px 0 #106ba3; }
  .bp3-tab[aria-selected="true"], .bp3-tab:not([aria-disabled="true"]):hover{
    color:#106ba3; }
  .bp3-tab:focus{
    -moz-outline-radius:0; }
  .bp3-large > .bp3-tab{
    font-size:16px;
    line-height:40px; }

.bp3-tab-panel{
  margin-top:20px; }
  .bp3-tab-panel[aria-hidden="true"]{
    display:none; }

.bp3-tab-indicator-wrapper{
  left:0;
  pointer-events:none;
  position:absolute;
  top:0;
  -webkit-transform:translateX(0), translateY(0);
          transform:translateX(0), translateY(0);
  -webkit-transition:height, width, -webkit-transform;
  transition:height, width, -webkit-transform;
  transition:height, transform, width;
  transition:height, transform, width, -webkit-transform;
  -webkit-transition-duration:200ms;
          transition-duration:200ms;
  -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
          transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-tab-indicator-wrapper .bp3-tab-indicator{
    background-color:#106ba3;
    bottom:0;
    height:3px;
    left:0;
    position:absolute;
    right:0; }
  .bp3-tab-indicator-wrapper.bp3-no-animation{
    -webkit-transition:none;
    transition:none; }

.bp3-dark .bp3-tab{
  color:#f5f8fa; }
  .bp3-dark .bp3-tab[aria-disabled="true"]{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-dark .bp3-tab[aria-selected="true"]{
    -webkit-box-shadow:inset 0 -3px 0 #48aff0;
            box-shadow:inset 0 -3px 0 #48aff0; }
  .bp3-dark .bp3-tab[aria-selected="true"], .bp3-dark .bp3-tab:not([aria-disabled="true"]):hover{
    color:#48aff0; }

.bp3-dark .bp3-tab-indicator{
  background-color:#48aff0; }

.bp3-flex-expander{
  -webkit-box-flex:1;
      -ms-flex:1 1;
          flex:1 1; }
.bp3-tag{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background-color:#5c7080;
  border:none;
  border-radius:3px;
  -webkit-box-shadow:none;
          box-shadow:none;
  color:#f5f8fa;
  font-size:12px;
  line-height:16px;
  max-width:100%;
  min-height:20px;
  min-width:20px;
  padding:2px 6px;
  position:relative; }
  .bp3-tag.bp3-interactive{
    cursor:pointer; }
    .bp3-tag.bp3-interactive:hover{
      background-color:rgba(92, 112, 128, 0.85); }
    .bp3-tag.bp3-interactive.bp3-active, .bp3-tag.bp3-interactive:active{
      background-color:rgba(92, 112, 128, 0.7); }
  .bp3-tag > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-tag > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-tag::before,
  .bp3-tag > *{
    margin-right:4px; }
  .bp3-tag:empty::before,
  .bp3-tag > :last-child{
    margin-right:0; }
  .bp3-tag:focus{
    outline:rgba(19, 124, 189, 0.6) auto 2px;
    outline-offset:0;
    -moz-outline-radius:6px; }
  .bp3-tag.bp3-round{
    border-radius:30px;
    padding-left:8px;
    padding-right:8px; }
  .bp3-dark .bp3-tag{
    background-color:#bfccd6;
    color:#182026; }
    .bp3-dark .bp3-tag.bp3-interactive{
      cursor:pointer; }
      .bp3-dark .bp3-tag.bp3-interactive:hover{
        background-color:rgba(191, 204, 214, 0.85); }
      .bp3-dark .bp3-tag.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-interactive:active{
        background-color:rgba(191, 204, 214, 0.7); }
    .bp3-dark .bp3-tag > .bp3-icon, .bp3-dark .bp3-tag .bp3-icon-standard, .bp3-dark .bp3-tag .bp3-icon-large{
      fill:currentColor; }
  .bp3-tag > .bp3-icon, .bp3-tag .bp3-icon-standard, .bp3-tag .bp3-icon-large{
    fill:#ffffff; }
  .bp3-tag.bp3-large,
  .bp3-large .bp3-tag{
    font-size:14px;
    line-height:20px;
    min-height:30px;
    min-width:30px;
    padding:5px 10px; }
    .bp3-tag.bp3-large::before,
    .bp3-tag.bp3-large > *,
    .bp3-large .bp3-tag::before,
    .bp3-large .bp3-tag > *{
      margin-right:7px; }
    .bp3-tag.bp3-large:empty::before,
    .bp3-tag.bp3-large > :last-child,
    .bp3-large .bp3-tag:empty::before,
    .bp3-large .bp3-tag > :last-child{
      margin-right:0; }
    .bp3-tag.bp3-large.bp3-round,
    .bp3-large .bp3-tag.bp3-round{
      padding-left:12px;
      padding-right:12px; }
  .bp3-tag.bp3-intent-primary{
    background:#137cbd;
    color:#ffffff; }
    .bp3-tag.bp3-intent-primary.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-primary.bp3-interactive:hover{
        background-color:rgba(19, 124, 189, 0.85); }
      .bp3-tag.bp3-intent-primary.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-primary.bp3-interactive:active{
        background-color:rgba(19, 124, 189, 0.7); }
  .bp3-tag.bp3-intent-success{
    background:#0f9960;
    color:#ffffff; }
    .bp3-tag.bp3-intent-success.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-success.bp3-interactive:hover{
        background-color:rgba(15, 153, 96, 0.85); }
      .bp3-tag.bp3-intent-success.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-success.bp3-interactive:active{
        background-color:rgba(15, 153, 96, 0.7); }
  .bp3-tag.bp3-intent-warning{
    background:#d9822b;
    color:#ffffff; }
    .bp3-tag.bp3-intent-warning.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-warning.bp3-interactive:hover{
        background-color:rgba(217, 130, 43, 0.85); }
      .bp3-tag.bp3-intent-warning.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-warning.bp3-interactive:active{
        background-color:rgba(217, 130, 43, 0.7); }
  .bp3-tag.bp3-intent-danger{
    background:#db3737;
    color:#ffffff; }
    .bp3-tag.bp3-intent-danger.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-danger.bp3-interactive:hover{
        background-color:rgba(219, 55, 55, 0.85); }
      .bp3-tag.bp3-intent-danger.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-danger.bp3-interactive:active{
        background-color:rgba(219, 55, 55, 0.7); }
  .bp3-tag.bp3-fill{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    width:100%; }
  .bp3-tag.bp3-minimal > .bp3-icon, .bp3-tag.bp3-minimal .bp3-icon-standard, .bp3-tag.bp3-minimal .bp3-icon-large{
    fill:#5c7080; }
  .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]){
    background-color:rgba(138, 155, 168, 0.2);
    color:#182026; }
    .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:hover{
        background-color:rgba(92, 112, 128, 0.3); }
      .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive.bp3-active, .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:active{
        background-color:rgba(92, 112, 128, 0.4); }
    .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]){
      color:#f5f8fa; }
      .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:hover{
          background-color:rgba(191, 204, 214, 0.3); }
        .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:active{
          background-color:rgba(191, 204, 214, 0.4); }
      .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]) > .bp3-icon, .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]) .bp3-icon-standard, .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]) .bp3-icon-large{
        fill:#a7b6c2; }
  .bp3-tag.bp3-minimal.bp3-intent-primary{
    background-color:rgba(19, 124, 189, 0.15);
    color:#106ba3; }
    .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:hover{
        background-color:rgba(19, 124, 189, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:active{
        background-color:rgba(19, 124, 189, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-primary > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-primary .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-primary .bp3-icon-large{
      fill:#137cbd; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary{
      background-color:rgba(19, 124, 189, 0.25);
      color:#48aff0; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:hover{
          background-color:rgba(19, 124, 189, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:active{
          background-color:rgba(19, 124, 189, 0.45); }
  .bp3-tag.bp3-minimal.bp3-intent-success{
    background-color:rgba(15, 153, 96, 0.15);
    color:#0d8050; }
    .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:hover{
        background-color:rgba(15, 153, 96, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:active{
        background-color:rgba(15, 153, 96, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-success > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-success .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-success .bp3-icon-large{
      fill:#0f9960; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success{
      background-color:rgba(15, 153, 96, 0.25);
      color:#3dcc91; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:hover{
          background-color:rgba(15, 153, 96, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:active{
          background-color:rgba(15, 153, 96, 0.45); }
  .bp3-tag.bp3-minimal.bp3-intent-warning{
    background-color:rgba(217, 130, 43, 0.15);
    color:#bf7326; }
    .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:hover{
        background-color:rgba(217, 130, 43, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:active{
        background-color:rgba(217, 130, 43, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-warning > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-warning .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-warning .bp3-icon-large{
      fill:#d9822b; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning{
      background-color:rgba(217, 130, 43, 0.25);
      color:#ffb366; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:hover{
          background-color:rgba(217, 130, 43, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:active{
          background-color:rgba(217, 130, 43, 0.45); }
  .bp3-tag.bp3-minimal.bp3-intent-danger{
    background-color:rgba(219, 55, 55, 0.15);
    color:#c23030; }
    .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:hover{
        background-color:rgba(219, 55, 55, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:active{
        background-color:rgba(219, 55, 55, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-danger > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-danger .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-danger .bp3-icon-large{
      fill:#db3737; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger{
      background-color:rgba(219, 55, 55, 0.25);
      color:#ff7373; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:hover{
          background-color:rgba(219, 55, 55, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:active{
          background-color:rgba(219, 55, 55, 0.45); }

.bp3-tag-remove{
  background:none;
  border:none;
  color:inherit;
  cursor:pointer;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  margin-bottom:-2px;
  margin-right:-6px !important;
  margin-top:-2px;
  opacity:0.5;
  padding:2px;
  padding-left:0; }
  .bp3-tag-remove:hover{
    background:none;
    opacity:0.8;
    text-decoration:none; }
  .bp3-tag-remove:active{
    opacity:1; }
  .bp3-tag-remove:empty::before{
    font-family:"Icons16", sans-serif;
    font-size:16px;
    font-style:normal;
    font-weight:400;
    line-height:1;
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased;
    content:""; }
  .bp3-large .bp3-tag-remove{
    margin-right:-10px !important;
    padding:0 5px 0 0; }
    .bp3-large .bp3-tag-remove:empty::before{
      font-family:"Icons20", sans-serif;
      font-size:20px;
      font-style:normal;
      font-weight:400;
      line-height:1; }
.bp3-tag-input{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:start;
      -ms-flex-align:start;
          align-items:flex-start;
  cursor:text;
  height:auto;
  line-height:inherit;
  min-height:30px;
  padding-left:5px;
  padding-right:0; }
  .bp3-tag-input > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-tag-input > .bp3-tag-input-values{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-tag-input .bp3-tag-input-icon{
    color:#5c7080;
    margin-left:2px;
    margin-right:7px;
    margin-top:7px; }
  .bp3-tag-input .bp3-tag-input-values{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-orient:horizontal;
    -webkit-box-direction:normal;
        -ms-flex-direction:row;
            flex-direction:row;
    -webkit-box-align:center;
        -ms-flex-align:center;
            align-items:center;
    -ms-flex-item-align:stretch;
        align-self:stretch;
    -ms-flex-wrap:wrap;
        flex-wrap:wrap;
    margin-right:7px;
    margin-top:5px;
    min-width:0; }
    .bp3-tag-input .bp3-tag-input-values > *{
      -webkit-box-flex:0;
          -ms-flex-positive:0;
              flex-grow:0;
      -ms-flex-negative:0;
          flex-shrink:0; }
    .bp3-tag-input .bp3-tag-input-values > .bp3-fill{
      -webkit-box-flex:1;
          -ms-flex-positive:1;
              flex-grow:1;
      -ms-flex-negative:1;
          flex-shrink:1; }
    .bp3-tag-input .bp3-tag-input-values::before,
    .bp3-tag-input .bp3-tag-input-values > *{
      margin-right:5px; }
    .bp3-tag-input .bp3-tag-input-values:empty::before,
    .bp3-tag-input .bp3-tag-input-values > :last-child{
      margin-right:0; }
    .bp3-tag-input .bp3-tag-input-values:first-child .bp3-input-ghost:first-child{
      padding-left:5px; }
    .bp3-tag-input .bp3-tag-input-values > *{
      margin-bottom:5px; }
  .bp3-tag-input .bp3-tag{
    overflow-wrap:break-word; }
    .bp3-tag-input .bp3-tag.bp3-active{
      outline:rgba(19, 124, 189, 0.6) auto 2px;
      outline-offset:0;
      -moz-outline-radius:6px; }
  .bp3-tag-input .bp3-input-ghost{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    line-height:20px;
    width:80px; }
    .bp3-tag-input .bp3-input-ghost:disabled, .bp3-tag-input .bp3-input-ghost.bp3-disabled{
      cursor:not-allowed; }
  .bp3-tag-input .bp3-button,
  .bp3-tag-input .bp3-spinner{
    margin:3px;
    margin-left:0; }
  .bp3-tag-input .bp3-button{
    min-height:24px;
    min-width:24px;
    padding:0 7px; }
  .bp3-tag-input.bp3-large{
    height:auto;
    min-height:40px; }
    .bp3-tag-input.bp3-large::before,
    .bp3-tag-input.bp3-large > *{
      margin-right:10px; }
    .bp3-tag-input.bp3-large:empty::before,
    .bp3-tag-input.bp3-large > :last-child{
      margin-right:0; }
    .bp3-tag-input.bp3-large .bp3-tag-input-icon{
      margin-left:5px;
      margin-top:10px; }
    .bp3-tag-input.bp3-large .bp3-input-ghost{
      line-height:30px; }
    .bp3-tag-input.bp3-large .bp3-button{
      min-height:30px;
      min-width:30px;
      padding:5px 10px;
      margin:5px;
      margin-left:0; }
    .bp3-tag-input.bp3-large .bp3-spinner{
      margin:8px;
      margin-left:0; }
  .bp3-tag-input.bp3-active{
    background-color:#ffffff;
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-primary{
      -webkit-box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-success{
      -webkit-box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-warning{
      -webkit-box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-danger{
      -webkit-box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-tag-input .bp3-tag-input-icon, .bp3-tag-input.bp3-dark .bp3-tag-input-icon{
    color:#a7b6c2; }
  .bp3-dark .bp3-tag-input .bp3-input-ghost, .bp3-tag-input.bp3-dark .bp3-input-ghost{
    color:#f5f8fa; }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::-webkit-input-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::-moz-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost:-ms-input-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::-ms-input-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::placeholder{
      color:rgba(167, 182, 194, 0.6); }
  .bp3-dark .bp3-tag-input.bp3-active, .bp3-tag-input.bp3-dark.bp3-active{
    background-color:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-primary, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-primary{
      -webkit-box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-success, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-success{
      -webkit-box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-warning, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-warning{
      -webkit-box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-danger, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-danger{
      -webkit-box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-input-ghost{
  background:none;
  border:none;
  -webkit-box-shadow:none;
          box-shadow:none;
  padding:0; }
  .bp3-input-ghost::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost:focus{
    outline:none !important; }
.bp3-toast{
  -webkit-box-align:start;
      -ms-flex-align:start;
          align-items:flex-start;
  background-color:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  margin:20px 0 0;
  max-width:500px;
  min-width:300px;
  pointer-events:all;
  position:relative !important; }
  .bp3-toast.bp3-toast-enter, .bp3-toast.bp3-toast-appear{
    -webkit-transform:translateY(-40px);
            transform:translateY(-40px); }
  .bp3-toast.bp3-toast-enter-active, .bp3-toast.bp3-toast-appear-active{
    -webkit-transform:translateY(0);
            transform:translateY(0);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-toast.bp3-toast-enter ~ .bp3-toast, .bp3-toast.bp3-toast-appear ~ .bp3-toast{
    -webkit-transform:translateY(-40px);
            transform:translateY(-40px); }
  .bp3-toast.bp3-toast-enter-active ~ .bp3-toast, .bp3-toast.bp3-toast-appear-active ~ .bp3-toast{
    -webkit-transform:translateY(0);
            transform:translateY(0);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-toast.bp3-toast-exit{
    opacity:1;
    -webkit-filter:blur(0);
            filter:blur(0); }
  .bp3-toast.bp3-toast-exit-active{
    opacity:0;
    -webkit-filter:blur(10px);
            filter:blur(10px);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:opacity, -webkit-filter;
    transition-property:opacity, -webkit-filter;
    transition-property:opacity, filter;
    transition-property:opacity, filter, -webkit-filter;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-toast.bp3-toast-exit ~ .bp3-toast{
    -webkit-transform:translateY(0);
            transform:translateY(0); }
  .bp3-toast.bp3-toast-exit-active ~ .bp3-toast{
    -webkit-transform:translateY(-40px);
            transform:translateY(-40px);
    -webkit-transition-delay:50ms;
            transition-delay:50ms;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-toast .bp3-button-group{
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    padding:5px;
    padding-left:0; }
  .bp3-toast > .bp3-icon{
    color:#5c7080;
    margin:12px;
    margin-right:0; }
  .bp3-toast.bp3-dark,
  .bp3-dark .bp3-toast{
    background-color:#394b59;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
    .bp3-toast.bp3-dark > .bp3-icon,
    .bp3-dark .bp3-toast > .bp3-icon{
      color:#a7b6c2; }
  .bp3-toast[class*="bp3-intent-"] a{
    color:rgba(255, 255, 255, 0.7); }
    .bp3-toast[class*="bp3-intent-"] a:hover{
      color:#ffffff; }
  .bp3-toast[class*="bp3-intent-"] > .bp3-icon{
    color:#ffffff; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button, .bp3-toast[class*="bp3-intent-"] .bp3-button::before,
  .bp3-toast[class*="bp3-intent-"] .bp3-button .bp3-icon, .bp3-toast[class*="bp3-intent-"] .bp3-button:active{
    color:rgba(255, 255, 255, 0.7) !important; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button:focus{
    outline-color:rgba(255, 255, 255, 0.5); }
  .bp3-toast[class*="bp3-intent-"] .bp3-button:hover{
    background-color:rgba(255, 255, 255, 0.15) !important;
    color:#ffffff !important; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button:active{
    background-color:rgba(255, 255, 255, 0.3) !important;
    color:#ffffff !important; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button::after{
    background:rgba(255, 255, 255, 0.3) !important; }
  .bp3-toast.bp3-intent-primary{
    background-color:#137cbd;
    color:#ffffff; }
  .bp3-toast.bp3-intent-success{
    background-color:#0f9960;
    color:#ffffff; }
  .bp3-toast.bp3-intent-warning{
    background-color:#d9822b;
    color:#ffffff; }
  .bp3-toast.bp3-intent-danger{
    background-color:#db3737;
    color:#ffffff; }

.bp3-toast-message{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  padding:11px;
  word-break:break-word; }

.bp3-toast-container{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box !important;
  display:-ms-flexbox !important;
  display:flex !important;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  left:0;
  overflow:hidden;
  padding:0 20px 20px;
  pointer-events:none;
  right:0;
  z-index:40; }
  .bp3-toast-container.bp3-toast-container-in-portal{
    position:fixed; }
  .bp3-toast-container.bp3-toast-container-inline{
    position:absolute; }
  .bp3-toast-container.bp3-toast-container-top{
    top:0; }
  .bp3-toast-container.bp3-toast-container-bottom{
    bottom:0;
    -webkit-box-orient:vertical;
    -webkit-box-direction:reverse;
        -ms-flex-direction:column-reverse;
            flex-direction:column-reverse;
    top:auto; }
  .bp3-toast-container.bp3-toast-container-left{
    -webkit-box-align:start;
        -ms-flex-align:start;
            align-items:flex-start; }
  .bp3-toast-container.bp3-toast-container-right{
    -webkit-box-align:end;
        -ms-flex-align:end;
            align-items:flex-end; }

.bp3-toast-container-bottom .bp3-toast.bp3-toast-enter:not(.bp3-toast-enter-active),
.bp3-toast-container-bottom .bp3-toast.bp3-toast-enter:not(.bp3-toast-enter-active) ~ .bp3-toast, .bp3-toast-container-bottom .bp3-toast.bp3-toast-appear:not(.bp3-toast-appear-active),
.bp3-toast-container-bottom .bp3-toast.bp3-toast-appear:not(.bp3-toast-appear-active) ~ .bp3-toast,
.bp3-toast-container-bottom .bp3-toast.bp3-toast-exit-active ~ .bp3-toast,
.bp3-toast-container-bottom .bp3-toast.bp3-toast-leave-active ~ .bp3-toast{
  -webkit-transform:translateY(60px);
          transform:translateY(60px); }
.bp3-tooltip{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  -webkit-transform:scale(1);
          transform:scale(1); }
  .bp3-tooltip .bp3-popover-arrow{
    height:22px;
    position:absolute;
    width:22px; }
    .bp3-tooltip .bp3-popover-arrow::before{
      height:14px;
      margin:4px;
      width:14px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-tooltip{
    margin-bottom:11px;
    margin-top:-11px; }
    .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-tooltip > .bp3-popover-arrow{
      bottom:-8px; }
      .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(-90deg);
                transform:rotate(-90deg); }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-tooltip{
    margin-left:11px; }
    .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-tooltip > .bp3-popover-arrow{
      left:-8px; }
      .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(0);
                transform:rotate(0); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-tooltip{
    margin-top:11px; }
    .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-tooltip > .bp3-popover-arrow{
      top:-8px; }
      .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(90deg);
                transform:rotate(90deg); }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-tooltip{
    margin-left:-11px;
    margin-right:11px; }
    .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-tooltip > .bp3-popover-arrow{
      right:-8px; }
      .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(180deg);
                transform:rotate(180deg); }
  .bp3-tether-element-attached-middle > .bp3-tooltip > .bp3-popover-arrow{
    top:50%;
    -webkit-transform:translateY(-50%);
            transform:translateY(-50%); }
  .bp3-tether-element-attached-center > .bp3-tooltip > .bp3-popover-arrow{
    right:50%;
    -webkit-transform:translateX(50%);
            transform:translateX(50%); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-top > .bp3-tooltip > .bp3-popover-arrow{
    top:-0.22183px; }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-right > .bp3-tooltip > .bp3-popover-arrow{
    right:-0.22183px; }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-left > .bp3-tooltip > .bp3-popover-arrow{
    left:-0.22183px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-bottom > .bp3-tooltip > .bp3-popover-arrow{
    bottom:-0.22183px; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-left > .bp3-tooltip{
    -webkit-transform-origin:top left;
            transform-origin:top left; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-center > .bp3-tooltip{
    -webkit-transform-origin:top center;
            transform-origin:top center; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-right > .bp3-tooltip{
    -webkit-transform-origin:top right;
            transform-origin:top right; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-left > .bp3-tooltip{
    -webkit-transform-origin:center left;
            transform-origin:center left; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-center > .bp3-tooltip{
    -webkit-transform-origin:center center;
            transform-origin:center center; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-right > .bp3-tooltip{
    -webkit-transform-origin:center right;
            transform-origin:center right; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-left > .bp3-tooltip{
    -webkit-transform-origin:bottom left;
            transform-origin:bottom left; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-center > .bp3-tooltip{
    -webkit-transform-origin:bottom center;
            transform-origin:bottom center; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-right > .bp3-tooltip{
    -webkit-transform-origin:bottom right;
            transform-origin:bottom right; }
  .bp3-tooltip .bp3-popover-content{
    background:#394b59;
    color:#f5f8fa; }
  .bp3-tooltip .bp3-popover-arrow::before{
    -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2);
            box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2); }
  .bp3-tooltip .bp3-popover-arrow-border{
    fill:#10161a;
    fill-opacity:0.1; }
  .bp3-tooltip .bp3-popover-arrow-fill{
    fill:#394b59; }
  .bp3-popover-enter > .bp3-tooltip, .bp3-popover-appear > .bp3-tooltip{
    -webkit-transform:scale(0.8);
            transform:scale(0.8); }
  .bp3-popover-enter-active > .bp3-tooltip, .bp3-popover-appear-active > .bp3-tooltip{
    -webkit-transform:scale(1);
            transform:scale(1);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-popover-exit > .bp3-tooltip{
    -webkit-transform:scale(1);
            transform:scale(1); }
  .bp3-popover-exit-active > .bp3-tooltip{
    -webkit-transform:scale(0.8);
            transform:scale(0.8);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-tooltip .bp3-popover-content{
    padding:10px 12px; }
  .bp3-tooltip.bp3-dark,
  .bp3-dark .bp3-tooltip{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
    .bp3-tooltip.bp3-dark .bp3-popover-content,
    .bp3-dark .bp3-tooltip .bp3-popover-content{
      background:#e1e8ed;
      color:#394b59; }
    .bp3-tooltip.bp3-dark .bp3-popover-arrow::before,
    .bp3-dark .bp3-tooltip .bp3-popover-arrow::before{
      -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4);
              box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4); }
    .bp3-tooltip.bp3-dark .bp3-popover-arrow-border,
    .bp3-dark .bp3-tooltip .bp3-popover-arrow-border{
      fill:#10161a;
      fill-opacity:0.2; }
    .bp3-tooltip.bp3-dark .bp3-popover-arrow-fill,
    .bp3-dark .bp3-tooltip .bp3-popover-arrow-fill{
      fill:#e1e8ed; }
  .bp3-tooltip.bp3-intent-primary .bp3-popover-content{
    background:#137cbd;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-primary .bp3-popover-arrow-fill{
    fill:#137cbd; }
  .bp3-tooltip.bp3-intent-success .bp3-popover-content{
    background:#0f9960;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-success .bp3-popover-arrow-fill{
    fill:#0f9960; }
  .bp3-tooltip.bp3-intent-warning .bp3-popover-content{
    background:#d9822b;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-warning .bp3-popover-arrow-fill{
    fill:#d9822b; }
  .bp3-tooltip.bp3-intent-danger .bp3-popover-content{
    background:#db3737;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-danger .bp3-popover-arrow-fill{
    fill:#db3737; }

.bp3-tooltip-indicator{
  border-bottom:dotted 1px;
  cursor:help; }
.bp3-tree .bp3-icon, .bp3-tree .bp3-icon-standard, .bp3-tree .bp3-icon-large{
  color:#5c7080; }
  .bp3-tree .bp3-icon.bp3-intent-primary, .bp3-tree .bp3-icon-standard.bp3-intent-primary, .bp3-tree .bp3-icon-large.bp3-intent-primary{
    color:#137cbd; }
  .bp3-tree .bp3-icon.bp3-intent-success, .bp3-tree .bp3-icon-standard.bp3-intent-success, .bp3-tree .bp3-icon-large.bp3-intent-success{
    color:#0f9960; }
  .bp3-tree .bp3-icon.bp3-intent-warning, .bp3-tree .bp3-icon-standard.bp3-intent-warning, .bp3-tree .bp3-icon-large.bp3-intent-warning{
    color:#d9822b; }
  .bp3-tree .bp3-icon.bp3-intent-danger, .bp3-tree .bp3-icon-standard.bp3-intent-danger, .bp3-tree .bp3-icon-large.bp3-intent-danger{
    color:#db3737; }

.bp3-tree-node-list{
  list-style:none;
  margin:0;
  padding-left:0; }

.bp3-tree-root{
  background-color:transparent;
  cursor:default;
  padding-left:0;
  position:relative; }

.bp3-tree-node-content-0{
  padding-left:0px; }

.bp3-tree-node-content-1{
  padding-left:23px; }

.bp3-tree-node-content-2{
  padding-left:46px; }

.bp3-tree-node-content-3{
  padding-left:69px; }

.bp3-tree-node-content-4{
  padding-left:92px; }

.bp3-tree-node-content-5{
  padding-left:115px; }

.bp3-tree-node-content-6{
  padding-left:138px; }

.bp3-tree-node-content-7{
  padding-left:161px; }

.bp3-tree-node-content-8{
  padding-left:184px; }

.bp3-tree-node-content-9{
  padding-left:207px; }

.bp3-tree-node-content-10{
  padding-left:230px; }

.bp3-tree-node-content-11{
  padding-left:253px; }

.bp3-tree-node-content-12{
  padding-left:276px; }

.bp3-tree-node-content-13{
  padding-left:299px; }

.bp3-tree-node-content-14{
  padding-left:322px; }

.bp3-tree-node-content-15{
  padding-left:345px; }

.bp3-tree-node-content-16{
  padding-left:368px; }

.bp3-tree-node-content-17{
  padding-left:391px; }

.bp3-tree-node-content-18{
  padding-left:414px; }

.bp3-tree-node-content-19{
  padding-left:437px; }

.bp3-tree-node-content-20{
  padding-left:460px; }

.bp3-tree-node-content{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  height:30px;
  padding-right:5px;
  width:100%; }
  .bp3-tree-node-content:hover{
    background-color:rgba(191, 204, 214, 0.4); }

.bp3-tree-node-caret,
.bp3-tree-node-caret-none{
  min-width:30px; }

.bp3-tree-node-caret{
  color:#5c7080;
  cursor:pointer;
  padding:7px;
  -webkit-transform:rotate(0deg);
          transform:rotate(0deg);
  -webkit-transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-tree-node-caret:hover{
    color:#182026; }
  .bp3-dark .bp3-tree-node-caret{
    color:#a7b6c2; }
    .bp3-dark .bp3-tree-node-caret:hover{
      color:#f5f8fa; }
  .bp3-tree-node-caret.bp3-tree-node-caret-open{
    -webkit-transform:rotate(90deg);
            transform:rotate(90deg); }
  .bp3-tree-node-caret.bp3-icon-standard::before{
    content:""; }

.bp3-tree-node-icon{
  margin-right:7px;
  position:relative; }

.bp3-tree-node-label{
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal;
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  position:relative;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-tree-node-label span{
    display:inline; }

.bp3-tree-node-secondary-label{
  padding:0 5px;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-tree-node-secondary-label .bp3-popover-wrapper,
  .bp3-tree-node-secondary-label .bp3-popover-target{
    -webkit-box-align:center;
        -ms-flex-align:center;
            align-items:center;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex; }

.bp3-tree-node.bp3-disabled .bp3-tree-node-content{
  background-color:inherit;
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-tree-node.bp3-disabled .bp3-tree-node-caret,
.bp3-tree-node.bp3-disabled .bp3-tree-node-icon{
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content{
  background-color:#137cbd; }
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content,
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-icon, .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-icon-standard, .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-icon-large{
    color:#ffffff; }
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-tree-node-caret::before{
    color:rgba(255, 255, 255, 0.7); }
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-tree-node-caret:hover::before{
    color:#ffffff; }

.bp3-dark .bp3-tree-node-content:hover{
  background-color:rgba(92, 112, 128, 0.3); }

.bp3-dark .bp3-tree .bp3-icon, .bp3-dark .bp3-tree .bp3-icon-standard, .bp3-dark .bp3-tree .bp3-icon-large{
  color:#a7b6c2; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-primary, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-primary, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-primary{
    color:#137cbd; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-success, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-success, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-success{
    color:#0f9960; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-warning, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-warning, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-warning{
    color:#d9822b; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-danger, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-danger, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-danger{
    color:#db3737; }

.bp3-dark .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content{
  background-color:#137cbd; }
.bp3-omnibar{
  -webkit-filter:blur(0);
          filter:blur(0);
  opacity:1;
  background-color:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
  left:calc(50% - 250px);
  top:20vh;
  width:500px;
  z-index:21; }
  .bp3-omnibar.bp3-overlay-enter, .bp3-omnibar.bp3-overlay-appear{
    -webkit-filter:blur(20px);
            filter:blur(20px);
    opacity:0.2; }
  .bp3-omnibar.bp3-overlay-enter-active, .bp3-omnibar.bp3-overlay-appear-active{
    -webkit-filter:blur(0);
            filter:blur(0);
    opacity:1;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity, -webkit-filter;
    transition-property:opacity, -webkit-filter;
    transition-property:filter, opacity;
    transition-property:filter, opacity, -webkit-filter;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-omnibar.bp3-overlay-exit{
    -webkit-filter:blur(0);
            filter:blur(0);
    opacity:1; }
  .bp3-omnibar.bp3-overlay-exit-active{
    -webkit-filter:blur(20px);
            filter:blur(20px);
    opacity:0.2;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity, -webkit-filter;
    transition-property:opacity, -webkit-filter;
    transition-property:filter, opacity;
    transition-property:filter, opacity, -webkit-filter;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-omnibar .bp3-input{
    background-color:transparent;
    border-radius:0; }
    .bp3-omnibar .bp3-input, .bp3-omnibar .bp3-input:focus{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-omnibar .bp3-menu{
    background-color:transparent;
    border-radius:0;
    -webkit-box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
    max-height:calc(60vh - 40px);
    overflow:auto; }
    .bp3-omnibar .bp3-menu:empty{
      display:none; }
  .bp3-dark .bp3-omnibar, .bp3-omnibar.bp3-dark{
    background-color:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4); }

.bp3-omnibar-overlay .bp3-overlay-backdrop{
  background-color:rgba(16, 22, 26, 0.2); }

.bp3-select-popover .bp3-popover-content{
  padding:5px; }

.bp3-select-popover .bp3-input-group{
  margin-bottom:0; }

.bp3-select-popover .bp3-menu{
  max-height:300px;
  max-width:400px;
  overflow:auto;
  padding:0; }
  .bp3-select-popover .bp3-menu:not(:first-child){
    padding-top:5px; }

.bp3-multi-select{
  min-width:150px; }

.bp3-multi-select-popover .bp3-menu{
  max-height:300px;
  max-width:400px;
  overflow:auto; }

.bp3-select-popover .bp3-popover-content{
  padding:5px; }

.bp3-select-popover .bp3-input-group{
  margin-bottom:0; }

.bp3-select-popover .bp3-menu{
  max-height:300px;
  max-width:400px;
  overflow:auto;
  padding:0; }
  .bp3-select-popover .bp3-menu:not(:first-child){
    padding-top:5px; }
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* This file was auto-generated by ensureUiComponents() in @jupyterlab/buildutils */

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

/* Icons urls */

:root {
  --jp-icon-add: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDEzaC02djZoLTJ2LTZINXYtMmg2VjVoMnY2aDZ2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-bug: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0yMCA4aC0yLjgxYy0uNDUtLjc4LTEuMDctMS40NS0xLjgyLTEuOTZMMTcgNC40MSAxNS41OSAzbC0yLjE3IDIuMTdDMTIuOTYgNS4wNiAxMi40OSA1IDEyIDVjLS40OSAwLS45Ni4wNi0xLjQxLjE3TDguNDEgMyA3IDQuNDFsMS42MiAxLjYzQzcuODggNi41NSA3LjI2IDcuMjIgNi44MSA4SDR2MmgyLjA5Yy0uMDUuMzMtLjA5LjY2LS4wOSAxdjFINHYyaDJ2MWMwIC4zNC4wNC42Ny4wOSAxSDR2MmgyLjgxYzEuMDQgMS43OSAyLjk3IDMgNS4xOSAzczQuMTUtMS4yMSA1LjE5LTNIMjB2LTJoLTIuMDljLjA1LS4zMy4wOS0uNjYuMDktMXYtMWgydi0yaC0ydi0xYzAtLjM0LS4wNC0uNjctLjA5LTFIMjBWOHptLTYgOGgtNHYtMmg0djJ6bTAtNGgtNHYtMmg0djJ6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-build: url(data:image/svg+xml;base64,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);
  --jp-icon-caret-down-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iOS45LDEzLjYgMy42LDcuNCA0LjQsNi42IDkuOSwxMi4yIDE1LjQsNi43IDE2LjEsNy40ICIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNS45TDksOS43bDMuOC0zLjhsMS4yLDEuMmwtNC45LDVsLTQuOS01TDUuMiw1Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNy41TDksMTEuMmwzLjgtMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-left: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik0xMC44LDEyLjhMNy4xLDlsMy44LTMuOGwwLDcuNkgxMC44eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-right: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik03LjIsNS4yTDEwLjksOWwtMy44LDMuOFY1LjJINy4yeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-up-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iMTUuNCwxMy4zIDkuOSw3LjcgNC40LDEzLjIgMy42LDEyLjUgOS45LDYuMyAxNi4xLDEyLjYgIi8+Cgk8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-up: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik01LjIsMTAuNUw5LDYuOGwzLjgsMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-case-sensitive: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgogIDxnIGNsYXNzPSJqcC1pY29uLWFjY2VudDIiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTcuNiw4aDAuOWwzLjUsOGgtMS4xTDEwLDE0SDZsLTAuOSwySDRMNy42LDh6IE04LDkuMUw2LjQsMTNoMy4yTDgsOS4xeiIvPgogICAgPHBhdGggZD0iTTE2LjYsOS44Yy0wLjIsMC4xLTAuNCwwLjEtMC43LDAuMWMtMC4yLDAtMC40LTAuMS0wLjYtMC4yYy0wLjEtMC4xLTAuMi0wLjQtMC4yLTAuNyBjLTAuMywwLjMtMC42LDAuNS0wLjksMC43Yy0wLjMsMC4xLTAuNywwLjItMS4xLDAuMmMtMC4zLDAtMC41LDAtMC43LTAuMWMtMC4yLTAuMS0wLjQtMC4yLTAuNi0wLjNjLTAuMi0wLjEtMC4zLTAuMy0wLjQtMC41IGMtMC4xLTAuMi0wLjEtMC40LTAuMS0wLjdjMC0wLjMsMC4xLTAuNiwwLjItMC44YzAuMS0wLjIsMC4zLTAuNCwwLjQtMC41QzEyLDcsMTIuMiw2LjksMTIuNSw2LjhjMC4yLTAuMSwwLjUtMC4xLDAuNy0wLjIgYzAuMy0wLjEsMC41LTAuMSwwLjctMC4xYzAuMiwwLDAuNC0wLjEsMC42LTAuMWMwLjIsMCwwLjMtMC4xLDAuNC0wLjJjMC4xLTAuMSwwLjItMC4yLDAuMi0wLjRjMC0xLTEuMS0xLTEuMy0xIGMtMC40LDAtMS40LDAtMS40LDEuMmgtMC45YzAtMC40LDAuMS0wLjcsMC4yLTFjMC4xLTAuMiwwLjMtMC40LDAuNS0wLjZjMC4yLTAuMiwwLjUtMC4zLDAuOC0wLjNDMTMuMyw0LDEzLjYsNCwxMy45LDQgYzAuMywwLDAuNSwwLDAuOCwwLjFjMC4zLDAsMC41LDAuMSwwLjcsMC4yYzAuMiwwLjEsMC40LDAuMywwLjUsMC41QzE2LDUsMTYsNS4yLDE2LDUuNnYyLjljMCwwLjIsMCwwLjQsMCwwLjUgYzAsMC4xLDAuMSwwLjIsMC4zLDAuMmMwLjEsMCwwLjIsMCwwLjMsMFY5Ljh6IE0xNS4yLDYuOWMtMS4yLDAuNi0zLjEsMC4yLTMuMSwxLjRjMCwxLjQsMy4xLDEsMy4xLTAuNVY2Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-check: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik05IDE2LjE3TDQuODMgMTJsLTEuNDIgMS40MUw5IDE5IDIxIDdsLTEuNDEtMS40MXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-circle-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDJDNi40NyAyIDIgNi40NyAyIDEyczQuNDcgMTAgMTAgMTAgMTAtNC40NyAxMC0xMFMxNy41MyAyIDEyIDJ6bTAgMThjLTQuNDEgMC04LTMuNTktOC04czMuNTktOCA4LTggOCAzLjU5IDggOC0zLjU5IDgtOCA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-circle: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iOSIgY3k9IjkiIHI9IjgiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-clear: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8bWFzayBpZD0iZG9udXRIb2xlIj4KICAgIDxyZWN0IHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgZmlsbD0id2hpdGUiIC8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSI4IiBmaWxsPSJibGFjayIvPgogIDwvbWFzaz4KCiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxyZWN0IGhlaWdodD0iMTgiIHdpZHRoPSIyIiB4PSIxMSIgeT0iMyIgdHJhbnNmb3JtPSJyb3RhdGUoMzE1LCAxMiwgMTIpIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIxMCIgbWFzaz0idXJsKCNkb251dEhvbGUpIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-close: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1ub25lIGpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIGpwLWljb24zLWhvdmVyIiBmaWxsPSJub25lIj4KICAgIDxjaXJjbGUgY3g9IjEyIiBjeT0iMTIiIHI9IjExIi8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIGpwLWljb24tYWNjZW50Mi1ob3ZlciIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMTkgNi40MUwxNy41OSA1IDEyIDEwLjU5IDYuNDEgNSA1IDYuNDEgMTAuNTkgMTIgNSAxNy41OSA2LjQxIDE5IDEyIDEzLjQxIDE3LjU5IDE5IDE5IDE3LjU5IDEzLjQxIDEyeiIvPgogIDwvZz4KCiAgPGcgY2xhc3M9ImpwLWljb24tbm9uZSBqcC1pY29uLWJ1c3kiIGZpbGw9Im5vbmUiPgogICAgPGNpcmNsZSBjeD0iMTIiIGN5PSIxMiIgcj0iNyIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-code: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTExLjQgMTguNkw2LjggMTRMMTEuNCA5LjRMMTAgOEw0IDE0TDEwIDIwTDExLjQgMTguNlpNMTYuNiAxOC42TDIxLjIgMTRMMTYuNiA5LjRMMTggOEwyNCAxNEwxOCAyMEwxNi42IDE4LjZWMTguNloiLz4KCTwvZz4KPC9zdmc+Cg==);
  --jp-icon-console: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwMCAyMDAiPgogIDxnIGNsYXNzPSJqcC1pY29uLWJyYW5kMSBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMjg4RDEiPgogICAgPHBhdGggZD0iTTIwIDE5LjhoMTYwdjE1OS45SDIweiIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNmZmYiPgogICAgPHBhdGggZD0iTTEwNSAxMjcuM2g0MHYxMi44aC00MHpNNTEuMSA3N0w3NCA5OS45bC0yMy4zIDIzLjMgMTAuNSAxMC41IDIzLjMtMjMuM0w5NSA5OS45IDg0LjUgODkuNCA2MS42IDY2LjV6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-copy: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTExLjksMUgzLjJDMi40LDEsMS43LDEuNywxLjcsMi41djEwLjJoMS41VjIuNWg4LjdWMXogTTE0LjEsMy45aC04Yy0wLjgsMC0xLjUsMC43LTEuNSwxLjV2MTAuMmMwLDAuOCwwLjcsMS41LDEuNSwxLjVoOCBjMC44LDAsMS41LTAuNywxLjUtMS41VjUuNEMxNS41LDQuNiwxNC45LDMuOSwxNC4xLDMuOXogTTE0LjEsMTUuNWgtOFY1LjRoOFYxNS41eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-copyright: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGVuYWJsZS1iYWNrZ3JvdW5kPSJuZXcgMCAwIDI0IDI0IiBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCI+CiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0xMS44OCw5LjE0YzEuMjgsMC4wNiwxLjYxLDEuMTUsMS42MywxLjY2aDEuNzljLTAuMDgtMS45OC0xLjQ5LTMuMTktMy40NS0zLjE5QzkuNjQsNy42MSw4LDksOCwxMi4xNCBjMCwxLjk0LDAuOTMsNC4yNCwzLjg0LDQuMjRjMi4yMiwwLDMuNDEtMS42NSwzLjQ0LTIuOTVoLTEuNzljLTAuMDMsMC41OS0wLjQ1LDEuMzgtMS42MywxLjQ0QzEwLjU1LDE0LjgzLDEwLDEzLjgxLDEwLDEyLjE0IEMxMCw5LjI1LDExLjI4LDkuMTYsMTEuODgsOS4xNHogTTEyLDJDNi40OCwyLDIsNi40OCwyLDEyczQuNDgsMTAsMTAsMTBzMTAtNC40OCwxMC0xMFMxNy41MiwyLDEyLDJ6IE0xMiwyMGMtNC40MSwwLTgtMy41OS04LTggczMuNTktOCw4LThzOCwzLjU5LDgsOFMxNi40MSwyMCwxMiwyMHoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-cut: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkuNjQgNy42NGMuMjMtLjUuMzYtMS4wNS4zNi0xLjY0IDAtMi4yMS0xLjc5LTQtNC00UzIgMy43OSAyIDZzMS43OSA0IDQgNGMuNTkgMCAxLjE0LS4xMyAxLjY0LS4zNkwxMCAxMmwtMi4zNiAyLjM2QzcuMTQgMTQuMTMgNi41OSAxNCA2IDE0Yy0yLjIxIDAtNCAxLjc5LTQgNHMxLjc5IDQgNCA0IDQtMS43OSA0LTRjMC0uNTktLjEzLTEuMTQtLjM2LTEuNjRMMTIgMTRsNyA3aDN2LTFMOS42NCA3LjY0ek02IDhjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTAgMTJjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTYtNy41Yy0uMjggMC0uNS0uMjItLjUtLjVzLjIyLS41LjUtLjUuNS4yMi41LjUtLjIyLjUtLjUuNXpNMTkgM2wtNiA2IDIgMiA3LTdWM3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-download: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDloLTRWM0g5djZINWw3IDcgNy03ek01IDE4djJoMTR2LTJINXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-edit: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMgMTcuMjVWMjFoMy43NUwxNy44MSA5Ljk0bC0zLjc1LTMuNzVMMyAxNy4yNXpNMjAuNzEgNy4wNGMuMzktLjM5LjM5LTEuMDIgMC0xLjQxbC0yLjM0LTIuMzRjLS4zOS0uMzktMS4wMi0uMzktMS40MSAwbC0xLjgzIDEuODMgMy43NSAzLjc1IDEuODMtMS44M3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-ellipses: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iNSIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxOSIgY3k9IjEyIiByPSIyIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-extension: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwLjUgMTFIMTlWN2MwLTEuMS0uOS0yLTItMmgtNFYzLjVDMTMgMi4xMiAxMS44OCAxIDEwLjUgMVM4IDIuMTIgOCAzLjVWNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAydjMuOEgzLjVjMS40OSAwIDIuNyAxLjIxIDIuNyAyLjdzLTEuMjEgMi43LTIuNyAyLjdIMlYyMGMwIDEuMS45IDIgMiAyaDMuOHYtMS41YzAtMS40OSAxLjIxLTIuNyAyLjctMi43IDEuNDkgMCAyLjcgMS4yMSAyLjcgMi43VjIySDE3YzEuMSAwIDItLjkgMi0ydi00aDEuNWMxLjM4IDAgMi41LTEuMTIgMi41LTIuNVMyMS44OCAxMSAyMC41IDExeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-fast-forward: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTQgMThsOC41LTZMNCA2djEyem05LTEydjEybDguNS02TDEzIDZ6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-file-upload: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkgMTZoNnYtNmg0bC03LTctNyA3aDR6bS00IDJoMTR2Mkg1eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-file: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuMyA4LjJsLTUuNS01LjVjLS4zLS4zLS43LS41LTEuMi0uNUgzLjljLS44LjEtMS42LjktMS42IDEuOHYxNC4xYzAgLjkuNyAxLjYgMS42IDEuNmgxNC4yYy45IDAgMS42LS43IDEuNi0xLjZWOS40Yy4xLS41LS4xLS45LS40LTEuMnptLTUuOC0zLjNsMy40IDMuNmgtMy40VjQuOXptMy45IDEyLjdINC43Yy0uMSAwLS4yIDAtLjItLjJWNC43YzAtLjIuMS0uMy4yLS4zaDcuMnY0LjRzMCAuOC4zIDEuMWMuMy4zIDEuMS4zIDEuMS4zaDQuM3Y3LjJzLS4xLjItLjIuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-filter-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEwIDE4aDR2LTJoLTR2MnpNMyA2djJoMThWNkgzem0zIDdoMTJ2LTJINnYyeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY4YzAtMS4xLS45LTItMi0yaC04bC0yLTJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-html5: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uMCBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMDAiIGQ9Ik0xMDguNCAwaDIzdjIyLjhoMjEuMlYwaDIzdjY5aC0yM1Y0NmgtMjF2MjNoLTIzLjJNMjA2IDIzaC0yMC4zVjBoNjMuN3YyM0gyMjl2NDZoLTIzbTUzLjUtNjloMjQuMWwxNC44IDI0LjNMMzEzLjIgMGgyNC4xdjY5aC0yM1YzNC44bC0xNi4xIDI0LjgtMTYuMS0yNC44VjY5aC0yMi42bTg5LjItNjloMjN2NDYuMmgzMi42VjY5aC01NS42Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI2U0NGQyNiIgZD0iTTEwNy42IDQ3MWwtMzMtMzcwLjRoMzYyLjhsLTMzIDM3MC4yTDI1NS43IDUxMiIvPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNmMTY1MjkiIGQ9Ik0yNTYgNDgwLjVWMTMxaDE0OC4zTDM3NiA0NDciLz4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNlYmViZWIiIGQ9Ik0xNDIgMTc2LjNoMTE0djQ1LjRoLTY0LjJsNC4yIDQ2LjVoNjB2NDUuM0gxNTQuNG0yIDIyLjhIMjAybDMuMiAzNi4zIDUwLjggMTMuNnY0Ny40bC05My4yLTI2Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIiBmaWxsPSIjZmZmIiBkPSJNMzY5LjYgMTc2LjNIMjU1Ljh2NDUuNGgxMDkuNm0tNC4xIDQ2LjVIMjU1Ljh2NDUuNGg1NmwtNS4zIDU5LTUwLjcgMTMuNnY0Ny4ybDkzLTI1LjgiLz4KPC9zdmc+Cg==);
  --jp-icon-image: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1icmFuZDQganAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNGRkYiIGQ9Ik0yLjIgMi4yaDE3LjV2MTcuNUgyLjJ6Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzNGNTFCNSIgZD0iTTIuMiAyLjJ2MTcuNWgxNy41bC4xLTE3LjVIMi4yem0xMi4xIDIuMmMxLjIgMCAyLjIgMSAyLjIgMi4ycy0xIDIuMi0yLjIgMi4yLTIuMi0xLTIuMi0yLjIgMS0yLjIgMi4yLTIuMnpNNC40IDE3LjZsMy4zLTguOCAzLjMgNi42IDIuMi0zLjIgNC40IDUuNEg0LjR6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-inspector: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY2YzAtMS4xLS45LTItMi0yem0tNSAxNEg0di00aDExdjR6bTAtNUg0VjloMTF2NHptNSA1aC00VjloNHY5eiIvPgo8L3N2Zz4K);
  --jp-icon-json: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi13YXJuMSBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNGOUE4MjUiPgogICAgPHBhdGggZD0iTTIwLjIgMTEuOGMtMS42IDAtMS43LjUtMS43IDEgMCAuNC4xLjkuMSAxLjMuMS41LjEuOS4xIDEuMyAwIDEuNy0xLjQgMi4zLTMuNSAyLjNoLS45di0xLjloLjVjMS4xIDAgMS40IDAgMS40LS44IDAtLjMgMC0uNi0uMS0xIDAtLjQtLjEtLjgtLjEtMS4yIDAtMS4zIDAtMS44IDEuMy0yLTEuMy0uMi0xLjMtLjctMS4zLTIgMC0uNC4xLS44LjEtMS4yLjEtLjQuMS0uNy4xLTEgMC0uOC0uNC0uNy0xLjQtLjhoLS41VjQuMWguOWMyLjIgMCAzLjUuNyAzLjUgMi4zIDAgLjQtLjEuOS0uMSAxLjMtLjEuNS0uMS45LS4xIDEuMyAwIC41LjIgMSAxLjcgMXYxLjh6TTEuOCAxMC4xYzEuNiAwIDEuNy0uNSAxLjctMSAwLS40LS4xLS45LS4xLTEuMy0uMS0uNS0uMS0uOS0uMS0xLjMgMC0xLjYgMS40LTIuMyAzLjUtMi4zaC45djEuOWgtLjVjLTEgMC0xLjQgMC0xLjQuOCAwIC4zIDAgLjYuMSAxIDAgLjIuMS42LjEgMSAwIDEuMyAwIDEuOC0xLjMgMkM2IDExLjIgNiAxMS43IDYgMTNjMCAuNC0uMS44LS4xIDEuMi0uMS4zLS4xLjctLjEgMSAwIC44LjMuOCAxLjQuOGguNXYxLjloLS45Yy0yLjEgMC0zLjUtLjYtMy41LTIuMyAwLS40LjEtLjkuMS0xLjMuMS0uNS4xLS45LjEtMS4zIDAtLjUtLjItMS0xLjctMXYtMS45eiIvPgogICAgPGNpcmNsZSBjeD0iMTEiIGN5PSIxMy44IiByPSIyLjEiLz4KICAgIDxjaXJjbGUgY3g9IjExIiBjeT0iOC4yIiByPSIyLjEiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-julia: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDMyNSAzMDAiPgogIDxnIGNsYXNzPSJqcC1icmFuZDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjY2IzYzMzIj4KICAgIDxwYXRoIGQ9Ik0gMTUwLjg5ODQzOCAyMjUgQyAxNTAuODk4NDM4IDI2Ni40MjE4NzUgMTE3LjMyMDMxMiAzMDAgNzUuODk4NDM4IDMwMCBDIDM0LjQ3NjU2MiAzMDAgMC44OTg0MzggMjY2LjQyMTg3NSAwLjg5ODQzOCAyMjUgQyAwLjg5ODQzOCAxODMuNTc4MTI1IDM0LjQ3NjU2MiAxNTAgNzUuODk4NDM4IDE1MCBDIDExNy4zMjAzMTIgMTUwIDE1MC44OTg0MzggMTgzLjU3ODEyNSAxNTAuODk4NDM4IDIyNSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzM4OTgyNiI+CiAgICA8cGF0aCBkPSJNIDIzNy41IDc1IEMgMjM3LjUgMTE2LjQyMTg3NSAyMDMuOTIxODc1IDE1MCAxNjIuNSAxNTAgQyAxMjEuMDc4MTI1IDE1MCA4Ny41IDExNi40MjE4NzUgODcuNSA3NSBDIDg3LjUgMzMuNTc4MTI1IDEyMS4wNzgxMjUgMCAxNjIuNSAwIEMgMjAzLjkyMTg3NSAwIDIzNy41IDMzLjU3ODEyNSAyMzcuNSA3NSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzk1NThiMiI+CiAgICA8cGF0aCBkPSJNIDMyNC4xMDE1NjIgMjI1IEMgMzI0LjEwMTU2MiAyNjYuNDIxODc1IDI5MC41MjM0MzggMzAwIDI0OS4xMDE1NjIgMzAwIEMgMjA3LjY3OTY4OCAzMDAgMTc0LjEwMTU2MiAyNjYuNDIxODc1IDE3NC4xMDE1NjIgMjI1IEMgMTc0LjEwMTU2MiAxODMuNTc4MTI1IDIwNy42Nzk2ODggMTUwIDI0OS4xMDE1NjIgMTUwIEMgMjkwLjUyMzQzOCAxNTAgMzI0LjEwMTU2MiAxODMuNTc4MTI1IDMyNC4xMDE1NjIgMjI1Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-jupyter-favicon: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTUyIiBoZWlnaHQ9IjE2NSIgdmlld0JveD0iMCAwIDE1MiAxNjUiIHZlcnNpb249IjEuMSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbi13YXJuMCIgZmlsbD0iI0YzNzcyNiI+CiAgICA8cGF0aCB0cmFuc2Zvcm09InRyYW5zbGF0ZSgwLjA3ODk0NywgMTEwLjU4MjkyNykiIGQ9Ik03NS45NDIyODQyLDI5LjU4MDQ1NjEgQzQzLjMwMjM5NDcsMjkuNTgwNDU2MSAxNC43OTY3ODMyLDE3LjY1MzQ2MzQgMCwwIEM1LjUxMDgzMjExLDE1Ljg0MDY4MjkgMTUuNzgxNTM4OSwyOS41NjY3NzMyIDI5LjM5MDQ5NDcsMzkuMjc4NDE3MSBDNDIuOTk5Nyw0OC45ODk4NTM3IDU5LjI3MzcsNTQuMjA2NzgwNSA3NS45NjA1Nzg5LDU0LjIwNjc4MDUgQzkyLjY0NzQ1NzksNTQuMjA2NzgwNSAxMDguOTIxNDU4LDQ4Ljk4OTg1MzcgMTIyLjUzMDY2MywzOS4yNzg0MTcxIEMxMzYuMTM5NDUzLDI5LjU2Njc3MzIgMTQ2LjQxMDI4NCwxNS44NDA2ODI5IDE1MS45MjExNTgsMCBDMTM3LjA4Nzg2OCwxNy42NTM0NjM0IDEwOC41ODI1ODksMjkuNTgwNDU2MSA3NS45NDIyODQyLDI5LjU4MDQ1NjEgTDc1Ljk0MjI4NDIsMjkuNTgwNDU2MSBaIiAvPgogICAgPHBhdGggdHJhbnNmb3JtPSJ0cmFuc2xhdGUoMC4wMzczNjgsIDAuNzA0ODc4KSIgZD0iTTc1Ljk3ODQ1NzksMjQuNjI2NDA3MyBDMTA4LjYxODc2MywyNC42MjY0MDczIDEzNy4xMjQ0NTgsMzYuNTUzNDQxNSAxNTEuOTIxMTU4LDU0LjIwNjc4MDUgQzE0Ni40MTAyODQsMzguMzY2MjIyIDEzNi4xMzk0NTMsMjQuNjQwMTMxNyAxMjIuNTMwNjYzLDE0LjkyODQ4NzggQzEwOC45MjE0NTgsNS4yMTY4NDM5IDkyLjY0NzQ1NzksMCA3NS45NjA1Nzg5LDAgQzU5LjI3MzcsMCA0Mi45OTk3LDUuMjE2ODQzOSAyOS4zOTA0OTQ3LDE0LjkyODQ4NzggQzE1Ljc4MTUzODksMjQuNjQwMTMxNyA1LjUxMDgzMjExLDM4LjM2NjIyMiAwLDU0LjIwNjc4MDUgQzE0LjgzMzA4MTYsMzYuNTg5OTI5MyA0My4zMzg1Njg0LDI0LjYyNjQwNzMgNzUuOTc4NDU3OSwyNC42MjY0MDczIEw3NS45Nzg0NTc5LDI0LjYyNjQwNzMgWiIgLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-jupyter: url(data:image/svg+xml;base64,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);
  --jp-icon-jupyterlab-wordmark: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyMDAiIHZpZXdCb3g9IjAgMCAxODYwLjggNDc1Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0RTRFNEUiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDQ4MC4xMzY0MDEsIDY0LjI3MTQ5MykiPgogICAgPGcgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoMC4wMDAwMDAsIDU4Ljg3NTU2NikiPgogICAgICA8ZyB0cmFuc2Zvcm09InRyYW5zbGF0ZSgwLjA4NzYwMywgMC4xNDAyOTQpIj4KICAgICAgICA8cGF0aCBkPSJNLTQyNi45LDE2OS44YzAsNDguNy0zLjcsNjQuNy0xMy42LDc2LjRjLTEwLjgsMTAtMjUsMTUuNS0zOS43LDE1LjVsMy43LDI5IGMyMi44LDAuMyw0NC44LTcuOSw2MS45LTIzLjFjMTcuOC0xOC41LDI0LTQ0LjEsMjQtODMuM1YwSC00Mjd2MTcwLjFMLTQyNi45LDE2OS44TC00MjYuOSwxNjkuOHoiLz4KICAgICAgPC9nPgogICAgPC9nPgogICAgPGcgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoMTU1LjA0NTI5NiwgNTYuODM3MTA0KSI+CiAgICAgIDxnIHRyYW5zZm9ybT0idHJhbnNsYXRlKDEuNTYyNDUzLCAxLjc5OTg0MikiPgogICAgICAgIDxwYXRoIGQ9Ik0tMzEyLDE0OGMwLDIxLDAsMzkuNSwxLjcsNTUuNGgtMzEuOGwtMi4xLTMzLjNoLTAuOGMtNi43LDExLjYtMTYuNCwyMS4zLTI4LDI3LjkgYy0xMS42LDYuNi0yNC44LDEwLTM4LjIsOS44Yy0zMS40LDAtNjktMTcuNy02OS04OVYwaDM2LjR2MTEyLjdjMCwzOC43LDExLjYsNjQuNyw0NC42LDY0LjdjMTAuMy0wLjIsMjAuNC0zLjUsMjguOS05LjQgYzguNS01LjksMTUuMS0xNC4zLDE4LjktMjMuOWMyLjItNi4xLDMuMy0xMi41LDMuMy0xOC45VjAuMmgzNi40VjE0OEgtMzEyTC0zMTIsMTQ4eiIvPgogICAgICA8L2c+CiAgICA8L2c+CiAgICA8ZyB0cmFuc2Zvcm09InRyYW5zbGF0ZSgzOTAuMDEzMzIyLCA1My40Nzk2MzgpIj4KICAgICAgPGcgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoMS43MDY0NTgsIDAuMjMxNDI1KSI+CiAgICAgICAgPHBhdGggZD0iTS00NzguNiw3MS40YzAtMjYtMC44LTQ3LTEuNy02Ni43aDMyLjdsMS43LDM0LjhoMC44YzcuMS0xMi41LDE3LjUtMjIuOCwzMC4xLTI5LjcgYzEyLjUtNywyNi43LTEwLjMsNDEtOS44YzQ4LjMsMCw4NC43LDQxLjcsODQuNywxMDMuM2MwLDczLjEtNDMuNywxMDkuMi05MSwxMDkuMmMtMTIuMSwwLjUtMjQuMi0yLjItMzUtNy44IGMtMTAuOC01LjYtMTkuOS0xMy45LTI2LjYtMjQuMmgtMC44VjI5MWgtMzZ2LTIyMEwtNDc4LjYsNzEuNEwtNDc4LjYsNzEuNHogTS00NDIuNiwxMjUuNmMwLjEsNS4xLDAuNiwxMC4xLDEuNywxNS4xIGMzLDEyLjMsOS45LDIzLjMsMTkuOCwzMS4xYzkuOSw3LjgsMjIuMSwxMi4xLDM0LjcsMTIuMWMzOC41LDAsNjAuNy0zMS45LDYwLjctNzguNWMwLTQwLjctMjEuMS03NS42LTU5LjUtNzUuNiBjLTEyLjksMC40LTI1LjMsNS4xLTM1LjMsMTMuNGMtOS45LDguMy0xNi45LDE5LjctMTkuNiwzMi40Yy0xLjUsNC45LTIuMywxMC0yLjUsMTUuMVYxMjUuNkwtNDQyLjYsMTI1LjZMLTQ0Mi42LDEyNS42eiIvPgogICAgICA8L2c+CiAgICA8L2c+CiAgICA8ZyB0cmFuc2Zvcm09InRyYW5zbGF0ZSg2MDYuNzQwNzI2LCA1Ni44MzcxMDQpIj4KICAgICAgPGcgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoMC43NTEyMjYsIDEuOTg5Mjk5KSI+CiAgICAgICAgPHBhdGggZD0iTS00NDAuOCwwbDQzLjcsMTIwLjFjNC41LDEzLjQsOS41LDI5LjQsMTIuOCw0MS43aDAuOGMzLjctMTIuMiw3LjktMjcuNywxMi44LTQyLjQgbDM5LjctMTE5LjJoMzguNUwtMzQ2LjksMTQ1Yy0yNiw2OS43LTQzLjcsMTA1LjQtNjguNiwxMjcuMmMtMTIuNSwxMS43LTI3LjksMjAtNDQuNiwyMy45bC05LjEtMzEuMSBjMTEuNy0zLjksMjIuNS0xMC4xLDMxLjgtMTguMWMxMy4yLTExLjEsMjMuNy0yNS4yLDMwLjYtNDEuMmMxLjUtMi44LDIuNS01LjcsMi45LTguOGMtMC4zLTMuMy0xLjItNi42LTIuNS05LjdMLTQ4MC4yLDAuMSBoMzkuN0wtNDQwLjgsMEwtNDQwLjgsMHoiLz4KICAgICAgPC9nPgogICAgPC9nPgogICAgPGcgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoODIyLjc0ODEwNCwgMC4wMDAwMDApIj4KICAgICAgPGcgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoMS40NjQwNTAsIDAuMzc4OTE0KSI+CiAgICAgICAgPHBhdGggZD0iTS00MTMuNywwdjU4LjNoNTJ2MjguMmgtNTJWMTk2YzAsMjUsNywzOS41LDI3LjMsMzkuNWM3LjEsMC4xLDE0LjItMC43LDIxLjEtMi41IGwxLjcsMjcuN2MtMTAuMywzLjctMjEuMyw1LjQtMzIuMiw1Yy03LjMsMC40LTE0LjYtMC43LTIxLjMtMy40Yy02LjgtMi43LTEyLjktNi44LTE3LjktMTIuMWMtMTAuMy0xMC45LTE0LjEtMjktMTQuMS01Mi45IFY4Ni41aC0zMVY1OC4zaDMxVjkuNkwtNDEzLjcsMEwtNDEzLjcsMHoiLz4KICAgICAgPC9nPgogICAgPC9nPgogICAgPGcgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOTc0LjQzMzI4NiwgNTMuNDc5NjM4KSI+CiAgICAgIDxnIHRyYW5zZm9ybT0idHJhbnNsYXRlKDAuOTkwMDM0LCAwLjYxMDMzOSkiPgogICAgICAgIDxwYXRoIGQ9Ik0tNDQ1LjgsMTEzYzAuOCw1MCwzMi4yLDcwLjYsNjguNiw3MC42YzE5LDAuNiwzNy45LTMsNTUuMy0xMC41bDYuMiwyNi40IGMtMjAuOSw4LjktNDMuNSwxMy4xLTY2LjIsMTIuNmMtNjEuNSwwLTk4LjMtNDEuMi05OC4zLTEwMi41Qy00ODAuMiw0OC4yLTQ0NC43LDAtMzg2LjUsMGM2NS4yLDAsODIuNyw1OC4zLDgyLjcsOTUuNyBjLTAuMSw1LjgtMC41LDExLjUtMS4yLDE3LjJoLTE0MC42SC00NDUuOEwtNDQ1LjgsMTEzeiBNLTMzOS4yLDg2LjZjMC40LTIzLjUtOS41LTYwLjEtNTAuNC02MC4xIGMtMzYuOCwwLTUyLjgsMzQuNC01NS43LDYwLjFILTMzOS4yTC0zMzkuMiw4Ni42TC0zMzkuMiw4Ni42eiIvPgogICAgICA8L2c+CiAgICA8L2c+CiAgICA8ZyB0cmFuc2Zvcm09InRyYW5zbGF0ZSgxMjAxLjk2MTA1OCwgNTMuNDc5NjM4KSI+CiAgICAgIDxnIHRyYW5zZm9ybT0idHJhbnNsYXRlKDEuMTc5NjQwLCAwLjcwNTA2OCkiPgogICAgICAgIDxwYXRoIGQ9Ik0tNDc4LjYsNjhjMC0yMy45LTAuNC00NC41LTEuNy02My40aDMxLjhsMS4yLDM5LjloMS43YzkuMS0yNy4zLDMxLTQ0LjUsNTUuMy00NC41IGMzLjUtMC4xLDcsMC40LDEwLjMsMS4ydjM0LjhjLTQuMS0wLjktOC4yLTEuMy0xMi40LTEuMmMtMjUuNiwwLTQzLjcsMTkuNy00OC43LDQ3LjRjLTEsNS43LTEuNiwxMS41LTEuNywxNy4ydjEwOC4zaC0zNlY2OCBMLTQ3OC42LDY4eiIvPgogICAgICA8L2c+CiAgICA8L2c+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbi13YXJuMCIgZmlsbD0iI0YzNzcyNiI+CiAgICA8cGF0aCBkPSJNMTM1Mi4zLDMyNi4yaDM3VjI4aC0zN1YzMjYuMnogTTE2MDQuOCwzMjYuMmMtMi41LTEzLjktMy40LTMxLjEtMy40LTQ4Ljd2LTc2IGMwLTQwLjctMTUuMS04My4xLTc3LjMtODMuMWMtMjUuNiwwLTUwLDcuMS02Ni44LDE4LjFsOC40LDI0LjRjMTQuMy05LjIsMzQtMTUuMSw1My0xNS4xYzQxLjYsMCw0Ni4yLDMwLjIsNDYuMiw0N3Y0LjIgYy03OC42LTAuNC0xMjIuMywyNi41LTEyMi4zLDc1LjZjMCwyOS40LDIxLDU4LjQsNjIuMiw1OC40YzI5LDAsNTAuOS0xNC4zLDYyLjItMzAuMmgxLjNsMi45LDI1LjZIMTYwNC44eiBNMTU2NS43LDI1Ny43IGMwLDMuOC0wLjgsOC0yLjEsMTEuOGMtNS45LDE3LjItMjIuNywzNC00OS4yLDM0Yy0xOC45LDAtMzQuOS0xMS4zLTM0LjktMzUuM2MwLTM5LjUsNDUuOC00Ni42LDg2LjItNDUuOFYyNTcuN3ogTTE2OTguNSwzMjYuMiBsMS43LTMzLjZoMS4zYzE1LjEsMjYuOSwzOC43LDM4LjIsNjguMSwzOC4yYzQ1LjQsMCw5MS4yLTM2LjEsOTEuMi0xMDguOGMwLjQtNjEuNy0zNS4zLTEwMy43LTg1LjctMTAzLjcgYy0zMi44LDAtNTYuMywxNC43LTY5LjMsMzcuNGgtMC44VjI4aC0zNi42djI0NS43YzAsMTguMS0wLjgsMzguNi0xLjcsNTIuNUgxNjk4LjV6IE0xNzA0LjgsMjA4LjJjMC01LjksMS4zLTEwLjksMi4xLTE1LjEgYzcuNi0yOC4xLDMxLjEtNDUuNCw1Ni4zLTQ1LjRjMzkuNSwwLDYwLjUsMzQuOSw2MC41LDc1LjZjMCw0Ni42LTIzLjEsNzguMS02MS44LDc4LjFjLTI2LjksMC00OC4zLTE3LjYtNTUuNS00My4zIGMtMC44LTQuMi0xLjctOC44LTEuNy0xMy40VjIwOC4yeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgZmlsbD0iIzYxNjE2MSIgZD0iTTE1IDlIOXY2aDZWOXptLTIgNGgtMnYtMmgydjJ6bTgtMlY5aC0yVjdjMC0xLjEtLjktMi0yLTJoLTJWM2gtMnYyaC0yVjNIOXYySDdjLTEuMSAwLTIgLjktMiAydjJIM3YyaDJ2MkgzdjJoMnYyYzAgMS4xLjkgMiAyIDJoMnYyaDJ2LTJoMnYyaDJ2LTJoMmMxLjEgMCAyLS45IDItMnYtMmgydi0yaC0ydi0yaDJ6bS00IDZIN1Y3aDEwdjEweiIvPgo8L3N2Zz4K);
  --jp-icon-keyboard: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMTdjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY3YzAtMS4xLS45LTItMi0yem0tOSAzaDJ2MmgtMlY4em0wIDNoMnYyaC0ydi0yek04IDhoMnYySDhWOHptMCAzaDJ2Mkg4di0yem0tMSAySDV2LTJoMnYyem0wLTNINVY4aDJ2MnptOSA3SDh2LTJoOHYyem0wLTRoLTJ2LTJoMnYyem0wLTNoLTJWOGgydjJ6bTMgM2gtMnYtMmgydjJ6bTAtM2gtMlY4aDJ2MnoiLz4KPC9zdmc+Cg==);
  --jp-icon-launcher: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkgMTlINVY1aDdWM0g1YTIgMiAwIDAwLTIgMnYxNGEyIDIgMCAwMDIgMmgxNGMxLjEgMCAyLS45IDItMnYtN2gtMnY3ek0xNCAzdjJoMy41OWwtOS44MyA5LjgzIDEuNDEgMS40MUwxOSA2LjQxVjEwaDJWM2gtN3oiLz4KPC9zdmc+Cg==);
  --jp-icon-line-form: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGZpbGw9IndoaXRlIiBkPSJNNS44OCA0LjEyTDEzLjc2IDEybC03Ljg4IDcuODhMOCAyMmwxMC0xMEw4IDJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-link: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMuOSAxMmMwLTEuNzEgMS4zOS0zLjEgMy4xLTMuMWg0VjdIN2MtMi43NiAwLTUgMi4yNC01IDVzMi4yNCA1IDUgNWg0di0xLjlIN2MtMS43MSAwLTMuMS0xLjM5LTMuMS0zLjF6TTggMTNoOHYtMkg4djJ6bTktNmgtNHYxLjloNGMxLjcxIDAgMy4xIDEuMzkgMy4xIDMuMXMtMS4zOSAzLjEtMy4xIDMuMWgtNFYxN2g0YzIuNzYgMCA1LTIuMjQgNS01cy0yLjI0LTUtNS01eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xOSA1djE0SDVWNWgxNG0xLjEtMkgzLjljLS41IDAtLjkuNC0uOS45djE2LjJjMCAuNC40LjkuOS45aDE2LjJjLjQgMCAuOS0uNS45LS45VjMuOWMwLS41LS41LS45LS45LS45ek0xMSA3aDZ2MmgtNlY3em0wIDRoNnYyaC02di0yem0wIDRoNnYyaC02ek03IDdoMnYySDd6bTAgNGgydjJIN3ptMCA0aDJ2Mkg3eiIvPgo8L3N2Zz4=);
  --jp-icon-listings-info: url(data:image/svg+xml;base64,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);
  --jp-icon-markdown: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjN0IxRkEyIiBkPSJNNSAxNC45aDEybC02LjEgNnptOS40LTYuOGMwLTEuMy0uMS0yLjktLjEtNC41LS40IDEuNC0uOSAyLjktMS4zIDQuM2wtMS4zIDQuM2gtMkw4LjUgNy45Yy0uNC0xLjMtLjctMi45LTEtNC4zLS4xIDEuNi0uMSAzLjItLjIgNC42TDcgMTIuNEg0LjhsLjctMTFoMy4zTDEwIDVjLjQgMS4yLjcgMi43IDEgMy45LjMtMS4yLjctMi42IDEtMy45bDEuMi0zLjdoMy4zbC42IDExaC0yLjRsLS4zLTQuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-new-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwIDZoLThsLTItMkg0Yy0xLjExIDAtMS45OS44OS0xLjk5IDJMMiAxOGMwIDEuMTEuODkgMiAyIDJoMTZjMS4xMSAwIDItLjg5IDItMlY4YzAtMS4xMS0uODktMi0yLTJ6bS0xIDhoLTN2M2gtMnYtM2gtM3YtMmgzVjloMnYzaDN2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-not-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI1IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDMgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMTkgMTcuMTg0NCAyLjk2OTY4IDE0LjMwMzIgMS44NjA5NCAxMS40NDA5WiIvPgogICAgPHBhdGggY2xhc3M9ImpwLWljb24yIiBzdHJva2U9IiMzMzMzMzMiIHN0cm9rZS13aWR0aD0iMiIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOS4zMTU5MiA5LjMyMDMxKSIgZD0iTTcuMzY4NDIgMEwwIDcuMzY0NzkiLz4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDkuMzE1OTIgMTYuNjgzNikgc2NhbGUoMSAtMSkiIGQ9Ik03LjM2ODQyIDBMMCA3LjM2NDc5Ii8+Cjwvc3ZnPgo=);
  --jp-icon-notebook: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi13YXJuMCBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNFRjZDMDAiPgogICAgPHBhdGggZD0iTTE4LjcgMy4zdjE1LjRIMy4zVjMuM2gxNS40bTEuNS0xLjVIMS44djE4LjNoMTguM2wuMS0xOC4zeiIvPgogICAgPHBhdGggZD0iTTE2LjUgMTYuNWwtNS40LTQuMy01LjYgNC4zdi0xMWgxMXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-numbering: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTQgMTlINlYxOS41SDVWMjAuNUg2VjIxSDRWMjJIN1YxOEg0VjE5Wk01IDEwSDZWNkg0VjdINVYxMFpNNCAxM0g1LjhMNCAxNS4xVjE2SDdWMTVINS4yTDcgMTIuOVYxMkg0VjEzWk05IDdWOUgyM1Y3SDlaTTkgMjFIMjNWMTlIOVYyMVpNOSAxNUgyM1YxM0g5VjE1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-offline-bolt: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDIuMDJjLTUuNTEgMC05Ljk4IDQuNDctOS45OCA5Ljk4czQuNDcgOS45OCA5Ljk4IDkuOTggOS45OC00LjQ3IDkuOTgtOS45OFMxNy41MSAyLjAyIDEyIDIuMDJ6TTExLjQ4IDIwdi02LjI2SDhMMTMgNHY2LjI2aDMuMzVMMTEuNDggMjB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-palette: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE4IDEzVjIwSDRWNkg5LjAyQzkuMDcgNS4yOSA5LjI0IDQuNjIgOS41IDRINEMyLjkgNCAyIDQuOSAyIDZWMjBDMiAyMS4xIDIuOSAyMiA0IDIySDE4QzE5LjEgMjIgMjAgMjEuMSAyMCAyMFYxNUwxOCAxM1pNMTkuMyA4Ljg5QzE5Ljc0IDguMTkgMjAgNy4zOCAyMCA2LjVDMjAgNC4wMSAxNy45OSAyIDE1LjUgMkMxMy4wMSAyIDExIDQuMDEgMTEgNi41QzExIDguOTkgMTMuMDEgMTEgMTUuNDkgMTFDMTYuMzcgMTEgMTcuMTkgMTAuNzQgMTcuODggMTAuM0wyMSAxMy40MkwyMi40MiAxMkwxOS4zIDguODlaTTE1LjUgOUMxNC4xMiA5IDEzIDcuODggMTMgNi41QzEzIDUuMTIgMTQuMTIgNCAxNS41IDRDMTYuODggNCAxOCA1LjEyIDE4IDYuNUMxOCA3Ljg4IDE2Ljg4IDkgMTUuNSA5WiIvPgogICAgPHBhdGggZmlsbC1ydWxlPSJldmVub2RkIiBjbGlwLXJ1bGU9ImV2ZW5vZGQiIGQ9Ik00IDZIOS4wMTg5NEM5LjAwNjM5IDYuMTY1MDIgOSA2LjMzMTc2IDkgNi41QzkgOC44MTU3NyAxMC4yMTEgMTAuODQ4NyAxMi4wMzQzIDEySDlWMTRIMTZWMTIuOTgxMUMxNi41NzAzIDEyLjkzNzcgMTcuMTIgMTIuODIwNyAxNy42Mzk2IDEyLjYzOTZMMTggMTNWMjBINFY2Wk04IDhINlYxMEg4VjhaTTYgMTJIOFYxNEg2VjEyWk04IDE2SDZWMThIOFYxNlpNOSAxNkgxNlYxOEg5VjE2WiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-paste: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE5IDJoLTQuMThDMTQuNC44NCAxMy4zIDAgMTIgMGMtMS4zIDAtMi40Ljg0LTIuODIgMkg1Yy0xLjEgMC0yIC45LTIgMnYxNmMwIDEuMS45IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjRjMC0xLjEtLjktMi0yLTJ6bS03IDBjLjU1IDAgMSAuNDUgMSAxcy0uNDUgMS0xIDEtMS0uNDUtMS0xIC40NS0xIDEtMXptNyAxOEg1VjRoMnYzaDEwVjRoMnYxNnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-pdf: url(data:image/svg+xml;base64,PHN2ZwogICB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyMiAyMiIgd2lkdGg9IjE2Ij4KICAgIDxwYXRoIHRyYW5zZm9ybT0icm90YXRlKDQ1KSIgY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI0ZGMkEyQSIKICAgICAgIGQ9Im0gMjIuMzQ0MzY5LC0zLjAxNjM2NDIgaCA1LjYzODYwNCB2IDEuNTc5MjQzMyBoIC0zLjU0OTIyNyB2IDEuNTA4NjkyOTkgaCAzLjMzNzU3NiBWIDEuNjUwODE1NCBoIC0zLjMzNzU3NiB2IDMuNDM1MjYxMyBoIC0yLjA4OTM3NyB6IG0gLTcuMTM2NDQ0LDEuNTc5MjQzMyB2IDQuOTQzOTU0MyBoIDAuNzQ4OTIgcSAxLjI4MDc2MSwwIDEuOTUzNzAzLC0wLjYzNDk1MzUgMC42NzgzNjksLTAuNjM0OTUzNSAwLjY3ODM2OSwtMS44NDUxNjQxIDAsLTEuMjA0NzgzNTUgLTAuNjcyOTQyLC0xLjgzNDMxMDExIC0wLjY3Mjk0MiwtMC42Mjk1MjY1OSAtMS45NTkxMywtMC42Mjk1MjY1OSB6IG0gLTIuMDg5Mzc3LC0xLjU3OTI0MzMgaCAyLjIwMzM0MyBxIDEuODQ1MTY0LDAgMi43NDYwMzksMC4yNjU5MjA3IDAuOTA2MzAxLDAuMjYwNDkzNyAxLjU1MjEwOCwwLjg5MDAyMDMgMC41Njk4MywwLjU0ODEyMjMgMC44NDY2MDUsMS4yNjQ0ODAwNiAwLjI3Njc3NCwwLjcxNjM1NzgxIDAuMjc2Nzc0LDEuNjIyNjU4OTQgMCwwLjkxNzE1NTEgLTAuMjc2Nzc0LDEuNjM4OTM5OSAtMC4yNzY3NzUsMC43MTYzNTc4IC0wLjg0NjYwNSwxLjI2NDQ4IC0wLjY1MTIzNCwwLjYyOTUyNjYgLTEuNTYyOTYyLDAuODk1NDQ3MyAtMC45MTE3MjgsMC4yNjA0OTM3IC0yLjczNTE4NSwwLjI2MDQ5MzcgaCAtMi4yMDMzNDMgeiBtIC04LjE0NTg1NjUsMCBoIDMuNDY3ODIzIHEgMS41NDY2ODE2LDAgMi4zNzE1Nzg1LDAuNjg5MjIzIDAuODMwMzI0LDAuNjgzNzk2MSAwLjgzMDMyNCwxLjk1MzcwMzE0IDAsMS4yNzUzMzM5NyAtMC44MzAzMjQsMS45NjQ1NTcwNiBRIDkuOTg3MTk2MSwyLjI3NDkxNSA4LjQ0MDUxNDUsMi4yNzQ5MTUgSCA3LjA2MjA2ODQgViA1LjA4NjA3NjcgSCA0Ljk3MjY5MTUgWiBtIDIuMDg5Mzc2OSwxLjUxNDExOTkgdiAyLjI2MzAzOTQzIGggMS4xNTU5NDEgcSAwLjYwNzgxODgsMCAwLjkzODg2MjksLTAuMjkzMDU1NDcgMC4zMzEwNDQxLC0wLjI5ODQ4MjQxIDAuMzMxMDQ0MSwtMC44NDExNzc3MiAwLC0wLjU0MjY5NTMxIC0wLjMzMTA0NDEsLTAuODM1NzUwNzQgLTAuMzMxMDQ0MSwtMC4yOTMwNTU1IC0wLjkzODg2MjksLTAuMjkzMDU1NSB6IgovPgo8L3N2Zz4K);
  --jp-icon-python: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1icmFuZDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMEQ0N0ExIj4KICAgIDxwYXRoIGQ9Ik0xMS4xIDYuOVY1LjhINi45YzAtLjUgMC0xLjMuMi0xLjYuNC0uNy44LTEuMSAxLjctMS40IDEuNy0uMyAyLjUtLjMgMy45LS4xIDEgLjEgMS45LjkgMS45IDEuOXY0LjJjMCAuNS0uOSAxLjYtMiAxLjZIOC44Yy0xLjUgMC0yLjQgMS40LTIuNCAyLjh2Mi4ySDQuN0MzLjUgMTUuMSAzIDE0IDMgMTMuMVY5Yy0uMS0xIC42LTIgMS44LTIgMS41LS4xIDYuMy0uMSA2LjMtLjF6Ii8+CiAgICA8cGF0aCBkPSJNMTAuOSAxNS4xdjEuMWg0LjJjMCAuNSAwIDEuMy0uMiAxLjYtLjQuNy0uOCAxLjEtMS43IDEuNC0xLjcuMy0yLjUuMy0zLjkuMS0xLS4xLTEuOS0uOS0xLjktMS45di00LjJjMC0uNS45LTEuNiAyLTEuNmgzLjhjMS41IDAgMi40LTEuNCAyLjQtMi44VjYuNmgxLjdDMTguNSA2LjkgMTkgOCAxOSA4LjlWMTNjMCAxLS43IDIuMS0xLjkgMi4xaC02LjJ6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-r-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjE5NkYzIiBkPSJNNC40IDIuNWMxLjItLjEgMi45LS4zIDQuOS0uMyAyLjUgMCA0LjEuNCA1LjIgMS4zIDEgLjcgMS41IDEuOSAxLjUgMy41IDAgMi0xLjQgMy41LTIuOSA0LjEgMS4yLjQgMS43IDEuNiAyLjIgMyAuNiAxLjkgMSAzLjkgMS4zIDQuNmgtMy44Yy0uMy0uNC0uOC0xLjctMS4yLTMuN3MtMS4yLTIuNi0yLjYtMi42aC0uOXY2LjRINC40VjIuNXptMy43IDYuOWgxLjRjMS45IDAgMi45LS45IDIuOS0yLjNzLTEtMi4zLTIuOC0yLjNjLS43IDAtMS4zIDAtMS42LjJ2NC41aC4xdi0uMXoiLz4KPC9zdmc+Cg==);
  --jp-icon-react: url(data:image/svg+xml;base64,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);
  --jp-icon-redo: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjQiIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgICA8cGF0aCBkPSJNMCAwaDI0djI0SDB6IiBmaWxsPSJub25lIi8+PHBhdGggZD0iTTE4LjQgMTAuNkMxNi41NSA4Ljk5IDE0LjE1IDggMTEuNSA4Yy00LjY1IDAtOC41OCAzLjAzLTkuOTYgNy4yMkwzLjkgMTZjMS4wNS0zLjE5IDQuMDUtNS41IDcuNi01LjUgMS45NSAwIDMuNzMuNzIgNS4xMiAxLjg4TDEzIDE2aDlWN2wtMy42IDMuNnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-refresh: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTkgMTMuNWMtMi40OSAwLTQuNS0yLjAxLTQuNS00LjVTNi41MSA0LjUgOSA0LjVjMS4yNCAwIDIuMzYuNTIgMy4xNyAxLjMzTDEwIDhoNVYzbC0xLjc2IDEuNzZDMTIuMTUgMy42OCAxMC42NiAzIDkgMyA1LjY5IDMgMy4wMSA1LjY5IDMuMDEgOVM1LjY5IDE1IDkgMTVjMi45NyAwIDUuNDMtMi4xNiA1LjktNWgtMS41MmMtLjQ2IDItMi4yNCAzLjUtNC4zOCAzLjV6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-regex: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbi1hY2NlbnQyIiBmaWxsPSIjRkZGIj4KICAgIDxjaXJjbGUgY2xhc3M9InN0MiIgY3g9IjUuNSIgY3k9IjE0LjUiIHI9IjEuNSIvPgogICAgPHJlY3QgeD0iMTIiIHk9IjQiIGNsYXNzPSJzdDIiIHdpZHRoPSIxIiBoZWlnaHQ9IjgiLz4KICAgIDxyZWN0IHg9IjguNSIgeT0iNy41IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjg2NiAtMC41IDAuNSAwLjg2NiAtMi4zMjU1IDcuMzIxOSkiIGNsYXNzPSJzdDIiIHdpZHRoPSI4IiBoZWlnaHQ9IjEiLz4KICAgIDxyZWN0IHg9IjEyIiB5PSI0IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjUgLTAuODY2IDAuODY2IDAuNSAtMC42Nzc5IDE0LjgyNTIpIiBjbGFzcz0ic3QyIiB3aWR0aD0iMSIgaGVpZ2h0PSI4Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-run: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTggNXYxNGwxMS03eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-running: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMjU2IDhDMTE5IDggOCAxMTkgOCAyNTZzMTExIDI0OCAyNDggMjQ4IDI0OC0xMTEgMjQ4LTI0OFMzOTMgOCAyNTYgOHptOTYgMzI4YzAgOC44LTcuMiAxNi0xNiAxNkgxNzZjLTguOCAwLTE2LTcuMi0xNi0xNlYxNzZjMC04LjggNy4yLTE2IDE2LTE2aDE2MGM4LjggMCAxNiA3LjIgMTYgMTZ2MTYweiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-save: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE3IDNINWMtMS4xMSAwLTIgLjktMiAydjE0YzAgMS4xLjg5IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjdsLTQtNHptLTUgMTZjLTEuNjYgMC0zLTEuMzQtMy0zczEuMzQtMyAzLTMgMyAxLjM0IDMgMy0xLjM0IDMtMyAzem0zLTEwSDVWNWgxMHY0eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-search: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjEsMTAuOWgtMC43bC0wLjItMC4yYzAuOC0wLjksMS4zLTIuMiwxLjMtMy41YzAtMy0yLjQtNS40LTUuNC01LjRTMS44LDQuMiwxLjgsNy4xczIuNCw1LjQsNS40LDUuNCBjMS4zLDAsMi41LTAuNSwzLjUtMS4zbDAuMiwwLjJ2MC43bDQuMSw0LjFsMS4yLTEuMkwxMi4xLDEwLjl6IE03LjEsMTAuOWMtMi4xLDAtMy43LTEuNy0zLjctMy43czEuNy0zLjcsMy43LTMuN3MzLjcsMS43LDMuNywzLjcgUzkuMiwxMC45LDcuMSwxMC45eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-settings: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuNDMgMTIuOThjLjA0LS4zMi4wNy0uNjQuMDctLjk4cy0uMDMtLjY2LS4wNy0uOThsMi4xMS0xLjY1Yy4xOS0uMTUuMjQtLjQyLjEyLS42NGwtMi0zLjQ2Yy0uMTItLjIyLS4zOS0uMy0uNjEtLjIybC0yLjQ5IDFjLS41Mi0uNC0xLjA4LS43My0xLjY5LS45OGwtLjM4LTIuNjVBLjQ4OC40ODggMCAwMDE0IDJoLTRjLS4yNSAwLS40Ni4xOC0uNDkuNDJsLS4zOCAyLjY1Yy0uNjEuMjUtMS4xNy41OS0xLjY5Ljk4bC0yLjQ5LTFjLS4yMy0uMDktLjQ5IDAtLjYxLjIybC0yIDMuNDZjLS4xMy4yMi0uMDcuNDkuMTIuNjRsMi4xMSAxLjY1Yy0uMDQuMzItLjA3LjY1LS4wNy45OHMuMDMuNjYuMDcuOThsLTIuMTEgMS42NWMtLjE5LjE1LS4yNC40Mi0uMTIuNjRsMiAzLjQ2Yy4xMi4yMi4zOS4zLjYxLjIybDIuNDktMWMuNTIuNCAxLjA4LjczIDEuNjkuOThsLjM4IDIuNjVjLjAzLjI0LjI0LjQyLjQ5LjQyaDRjLjI1IDAgLjQ2LS4xOC40OS0uNDJsLjM4LTIuNjVjLjYxLS4yNSAxLjE3LS41OSAxLjY5LS45OGwyLjQ5IDFjLjIzLjA5LjQ5IDAgLjYxLS4yMmwyLTMuNDZjLjEyLS4yMi4wNy0uNDktLjEyLS42NGwtMi4xMS0xLjY1ek0xMiAxNS41Yy0xLjkzIDAtMy41LTEuNTctMy41LTMuNXMxLjU3LTMuNSAzLjUtMy41IDMuNSAxLjU3IDMuNSAzLjUtMS41NyAzLjUtMy41IDMuNXoiLz4KPC9zdmc+Cg==);
  --jp-icon-spreadsheet: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNENBRjUwIiBkPSJNMi4yIDIuMnYxNy42aDE3LjZWMi4ySDIuMnptMTUuNCA3LjdoLTUuNVY0LjRoNS41djUuNXpNOS45IDQuNHY1LjVINC40VjQuNGg1LjV6bS01LjUgNy43aDUuNXY1LjVINC40di01LjV6bTcuNyA1LjV2LTUuNWg1LjV2NS41aC01LjV6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-stop: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik02IDZoMTJ2MTJINnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tab: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIxIDNIM2MtMS4xIDAtMiAuOS0yIDJ2MTRjMCAxLjEuOSAyIDIgMmgxOGMxLjEgMCAyLS45IDItMlY1YzAtMS4xLS45LTItMi0yem0wIDE2SDNWNWgxMHY0aDh2MTB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-table-rows: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMSw4SDNWNGgxOFY4eiBNMjEsMTBIM3Y0aDE4VjEweiBNMjEsMTZIM3Y0aDE4VjE2eiIvPgogICAgPC9nPgo8L3N2Zz4=);
  --jp-icon-tag: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjgiIGhlaWdodD0iMjgiIHZpZXdCb3g9IjAgMCA0MyAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTI4LjgzMzIgMTIuMzM0TDMyLjk5OTggMTYuNTAwN0wzNy4xNjY1IDEyLjMzNEgyOC44MzMyWiIvPgoJCTxwYXRoIGQ9Ik0xNi4yMDk1IDIxLjYxMDRDMTUuNjg3MyAyMi4xMjk5IDE0Ljg0NDMgMjIuMTI5OSAxNC4zMjQ4IDIxLjYxMDRMNi45ODI5IDE0LjcyNDVDNi41NzI0IDE0LjMzOTQgNi4wODMxMyAxMy42MDk4IDYuMDQ3ODYgMTMuMDQ4MkM1Ljk1MzQ3IDExLjUyODggNi4wMjAwMiA4LjYxOTQ0IDYuMDY2MjEgNy4wNzY5NUM2LjA4MjgxIDYuNTE0NzcgNi41NTU0OCA2LjA0MzQ3IDcuMTE4MDQgNi4wMzA1NUM5LjA4ODYzIDUuOTg0NzMgMTMuMjYzOCA1LjkzNTc5IDEzLjY1MTggNi4zMjQyNUwyMS43MzY5IDEzLjYzOUMyMi4yNTYgMTQuMTU4NSAyMS43ODUxIDE1LjQ3MjQgMjEuMjYyIDE1Ljk5NDZMMTYuMjA5NSAyMS42MTA0Wk05Ljc3NTg1IDguMjY1QzkuMzM1NTEgNy44MjU2NiA4LjYyMzUxIDcuODI1NjYgOC4xODI4IDguMjY1QzcuNzQzNDYgOC43MDU3MSA3Ljc0MzQ2IDkuNDE3MzMgOC4xODI4IDkuODU2NjdDOC42MjM4MiAxMC4yOTY0IDkuMzM1ODIgMTAuMjk2NCA5Ljc3NTg1IDkuODU2NjdDMTAuMjE1NiA5LjQxNzMzIDEwLjIxNTYgOC43MDUzMyA5Ljc3NTg1IDguMjY1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-terminal: url(data:image/svg+xml;base64,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);
  --jp-icon-text-editor: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTUgMTVIM3YyaDEydi0yem0wLThIM3YyaDEyVjd6TTMgMTNoMTh2LTJIM3Yyem0wIDhoMTh2LTJIM3Yyek0zIDN2MmgxOFYzSDN6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-toc: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik03LDVIMjFWN0g3VjVNNywxM1YxMUgyMVYxM0g3TTQsNC41QTEuNSwxLjUgMCAwLDEgNS41LDZBMS41LDEuNSAwIDAsMSA0LDcuNUExLjUsMS41IDAgMCwxIDIuNSw2QTEuNSwxLjUgMCAwLDEgNCw0LjVNNCwxMC41QTEuNSwxLjUgMCAwLDEgNS41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMy41QTEuNSwxLjUgMCAwLDEgMi41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMC41TTcsMTlWMTdIMjFWMTlIN000LDE2LjVBMS41LDEuNSAwIDAsMSA1LjUsMThBMS41LDEuNSAwIDAsMSA0LDE5LjVBMS41LDEuNSAwIDAsMSAyLjUsMThBMS41LDEuNSAwIDAsMSA0LDE2LjVaIiAvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tree-view: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMiAxMVYzaC03djNIOVYzSDJ2OGg3VjhoMnYxMGg0djNoN3YtOGgtN3YzaC0yVjhoMnYzeiIvPgogICAgPC9nPgo8L3N2Zz4=);
  --jp-icon-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDIgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMiAxNy4xODQ0IDIuOTY5NjggMTQuMzAzMiAxLjg2MDk0IDExLjQ0MDlaIi8+CiAgICA8cGF0aCBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiMzMzMzMzMiIHN0cm9rZT0iIzMzMzMzMyIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOCA5Ljg2NzE5KSIgZD0iTTIuODYwMTUgNC44NjUzNUwwLjcyNjU0OSAyLjk5OTU5TDAgMy42MzA0NUwyLjg2MDE1IDYuMTMxNTdMOCAwLjYzMDg3Mkw3LjI3ODU3IDBMMi44NjAxNSA0Ljg2NTM1WiIvPgo8L3N2Zz4K);
  --jp-icon-undo: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjUgOGMtMi42NSAwLTUuMDUuOTktNi45IDIuNkwyIDd2OWg5bC0zLjYyLTMuNjJjMS4zOS0xLjE2IDMuMTYtMS44OCA1LjEyLTEuODggMy41NCAwIDYuNTUgMi4zMSA3LjYgNS41bDIuMzctLjc4QzIxLjA4IDExLjAzIDE3LjE1IDggMTIuNSA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-vega: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbjEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjEyMTIxIj4KICAgIDxwYXRoIGQ9Ik0xMC42IDUuNGwyLjItMy4ySDIuMnY3LjNsNC02LjZ6Ii8+CiAgICA8cGF0aCBkPSJNMTUuOCAyLjJsLTQuNCA2LjZMNyA2LjNsLTQuOCA4djUuNWgxNy42VjIuMmgtNHptLTcgMTUuNEg1LjV2LTQuNGgzLjN2NC40em00LjQgMEg5LjhWOS44aDMuNHY3Ljh6bTQuNCAwaC0zLjRWNi41aDMuNHYxMS4xeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-yaml: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1jb250cmFzdDIganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjRDgxQjYwIj4KICAgIDxwYXRoIGQ9Ik03LjIgMTguNnYtNS40TDMgNS42aDMuM2wxLjQgMy4xYy4zLjkuNiAxLjYgMSAyLjUuMy0uOC42LTEuNiAxLTIuNWwxLjQtMy4xaDMuNGwtNC40IDcuNnY1LjVsLTIuOS0uMXoiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxNi41IiByPSIyLjEiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxMSIgcj0iMi4xIi8+CiAgPC9nPgo8L3N2Zz4K);
}

/* Icon CSS class declarations */

.jp-AddIcon {
  background-image: var(--jp-icon-add);
}
.jp-BugIcon {
  background-image: var(--jp-icon-bug);
}
.jp-BuildIcon {
  background-image: var(--jp-icon-build);
}
.jp-CaretDownEmptyIcon {
  background-image: var(--jp-icon-caret-down-empty);
}
.jp-CaretDownEmptyThinIcon {
  background-image: var(--jp-icon-caret-down-empty-thin);
}
.jp-CaretDownIcon {
  background-image: var(--jp-icon-caret-down);
}
.jp-CaretLeftIcon {
  background-image: var(--jp-icon-caret-left);
}
.jp-CaretRightIcon {
  background-image: var(--jp-icon-caret-right);
}
.jp-CaretUpEmptyThinIcon {
  background-image: var(--jp-icon-caret-up-empty-thin);
}
.jp-CaretUpIcon {
  background-image: var(--jp-icon-caret-up);
}
.jp-CaseSensitiveIcon {
  background-image: var(--jp-icon-case-sensitive);
}
.jp-CheckIcon {
  background-image: var(--jp-icon-check);
}
.jp-CircleEmptyIcon {
  background-image: var(--jp-icon-circle-empty);
}
.jp-CircleIcon {
  background-image: var(--jp-icon-circle);
}
.jp-ClearIcon {
  background-image: var(--jp-icon-clear);
}
.jp-CloseIcon {
  background-image: var(--jp-icon-close);
}
.jp-CodeIcon {
  background-image: var(--jp-icon-code);
}
.jp-ConsoleIcon {
  background-image: var(--jp-icon-console);
}
.jp-CopyIcon {
  background-image: var(--jp-icon-copy);
}
.jp-CopyrightIcon {
  background-image: var(--jp-icon-copyright);
}
.jp-CutIcon {
  background-image: var(--jp-icon-cut);
}
.jp-DownloadIcon {
  background-image: var(--jp-icon-download);
}
.jp-EditIcon {
  background-image: var(--jp-icon-edit);
}
.jp-EllipsesIcon {
  background-image: var(--jp-icon-ellipses);
}
.jp-ExtensionIcon {
  background-image: var(--jp-icon-extension);
}
.jp-FastForwardIcon {
  background-image: var(--jp-icon-fast-forward);
}
.jp-FileIcon {
  background-image: var(--jp-icon-file);
}
.jp-FileUploadIcon {
  background-image: var(--jp-icon-file-upload);
}
.jp-FilterListIcon {
  background-image: var(--jp-icon-filter-list);
}
.jp-FolderIcon {
  background-image: var(--jp-icon-folder);
}
.jp-Html5Icon {
  background-image: var(--jp-icon-html5);
}
.jp-ImageIcon {
  background-image: var(--jp-icon-image);
}
.jp-InspectorIcon {
  background-image: var(--jp-icon-inspector);
}
.jp-JsonIcon {
  background-image: var(--jp-icon-json);
}
.jp-JuliaIcon {
  background-image: var(--jp-icon-julia);
}
.jp-JupyterFaviconIcon {
  background-image: var(--jp-icon-jupyter-favicon);
}
.jp-JupyterIcon {
  background-image: var(--jp-icon-jupyter);
}
.jp-JupyterlabWordmarkIcon {
  background-image: var(--jp-icon-jupyterlab-wordmark);
}
.jp-KernelIcon {
  background-image: var(--jp-icon-kernel);
}
.jp-KeyboardIcon {
  background-image: var(--jp-icon-keyboard);
}
.jp-LauncherIcon {
  background-image: var(--jp-icon-launcher);
}
.jp-LineFormIcon {
  background-image: var(--jp-icon-line-form);
}
.jp-LinkIcon {
  background-image: var(--jp-icon-link);
}
.jp-ListIcon {
  background-image: var(--jp-icon-list);
}
.jp-ListingsInfoIcon {
  background-image: var(--jp-icon-listings-info);
}
.jp-MarkdownIcon {
  background-image: var(--jp-icon-markdown);
}
.jp-NewFolderIcon {
  background-image: var(--jp-icon-new-folder);
}
.jp-NotTrustedIcon {
  background-image: var(--jp-icon-not-trusted);
}
.jp-NotebookIcon {
  background-image: var(--jp-icon-notebook);
}
.jp-NumberingIcon {
  background-image: var(--jp-icon-numbering);
}
.jp-OfflineBoltIcon {
  background-image: var(--jp-icon-offline-bolt);
}
.jp-PaletteIcon {
  background-image: var(--jp-icon-palette);
}
.jp-PasteIcon {
  background-image: var(--jp-icon-paste);
}
.jp-PdfIcon {
  background-image: var(--jp-icon-pdf);
}
.jp-PythonIcon {
  background-image: var(--jp-icon-python);
}
.jp-RKernelIcon {
  background-image: var(--jp-icon-r-kernel);
}
.jp-ReactIcon {
  background-image: var(--jp-icon-react);
}
.jp-RedoIcon {
  background-image: var(--jp-icon-redo);
}
.jp-RefreshIcon {
  background-image: var(--jp-icon-refresh);
}
.jp-RegexIcon {
  background-image: var(--jp-icon-regex);
}
.jp-RunIcon {
  background-image: var(--jp-icon-run);
}
.jp-RunningIcon {
  background-image: var(--jp-icon-running);
}
.jp-SaveIcon {
  background-image: var(--jp-icon-save);
}
.jp-SearchIcon {
  background-image: var(--jp-icon-search);
}
.jp-SettingsIcon {
  background-image: var(--jp-icon-settings);
}
.jp-SpreadsheetIcon {
  background-image: var(--jp-icon-spreadsheet);
}
.jp-StopIcon {
  background-image: var(--jp-icon-stop);
}
.jp-TabIcon {
  background-image: var(--jp-icon-tab);
}
.jp-TableRowsIcon {
  background-image: var(--jp-icon-table-rows);
}
.jp-TagIcon {
  background-image: var(--jp-icon-tag);
}
.jp-TerminalIcon {
  background-image: var(--jp-icon-terminal);
}
.jp-TextEditorIcon {
  background-image: var(--jp-icon-text-editor);
}
.jp-TocIcon {
  background-image: var(--jp-icon-toc);
}
.jp-TreeViewIcon {
  background-image: var(--jp-icon-tree-view);
}
.jp-TrustedIcon {
  background-image: var(--jp-icon-trusted);
}
.jp-UndoIcon {
  background-image: var(--jp-icon-undo);
}
.jp-VegaIcon {
  background-image: var(--jp-icon-vega);
}
.jp-YamlIcon {
  background-image: var(--jp-icon-yaml);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

.jp-Icon,
.jp-MaterialIcon {
  background-position: center;
  background-repeat: no-repeat;
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-cover {
  background-position: center;
  background-repeat: no-repeat;
  background-size: cover;
}

/**
 * (DEPRECATED) Support for specific CSS icon sizes
 */

.jp-Icon-16 {
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-18 {
  background-size: 18px;
  min-width: 18px;
  min-height: 18px;
}

.jp-Icon-20 {
  background-size: 20px;
  min-width: 20px;
  min-height: 20px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for icons as inline SVG HTMLElements
 */

/* recolor the primary elements of an icon */
.jp-icon0[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon1[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon2[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon3[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}
/* recolor the accent elements of an icon */
.jp-icon-accent0[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-accent1[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-accent2[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-accent3[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-accent4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-accent0[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-accent1[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-accent2[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-accent3[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-accent4[stroke] {
  stroke: var(--jp-layout-color4);
}
/* set the color of an icon to transparent */
.jp-icon-none[fill] {
  fill: none;
}

.jp-icon-none[stroke] {
  stroke: none;
}
/* brand icon colors. Same for light and dark */
.jp-icon-brand0[fill] {
  fill: var(--jp-brand-color0);
}
.jp-icon-brand1[fill] {
  fill: var(--jp-brand-color1);
}
.jp-icon-brand2[fill] {
  fill: var(--jp-brand-color2);
}
.jp-icon-brand3[fill] {
  fill: var(--jp-brand-color3);
}
.jp-icon-brand4[fill] {
  fill: var(--jp-brand-color4);
}

.jp-icon-brand0[stroke] {
  stroke: var(--jp-brand-color0);
}
.jp-icon-brand1[stroke] {
  stroke: var(--jp-brand-color1);
}
.jp-icon-brand2[stroke] {
  stroke: var(--jp-brand-color2);
}
.jp-icon-brand3[stroke] {
  stroke: var(--jp-brand-color3);
}
.jp-icon-brand4[stroke] {
  stroke: var(--jp-brand-color4);
}
/* warn icon colors. Same for light and dark */
.jp-icon-warn0[fill] {
  fill: var(--jp-warn-color0);
}
.jp-icon-warn1[fill] {
  fill: var(--jp-warn-color1);
}
.jp-icon-warn2[fill] {
  fill: var(--jp-warn-color2);
}
.jp-icon-warn3[fill] {
  fill: var(--jp-warn-color3);
}

.jp-icon-warn0[stroke] {
  stroke: var(--jp-warn-color0);
}
.jp-icon-warn1[stroke] {
  stroke: var(--jp-warn-color1);
}
.jp-icon-warn2[stroke] {
  stroke: var(--jp-warn-color2);
}
.jp-icon-warn3[stroke] {
  stroke: var(--jp-warn-color3);
}
/* icon colors that contrast well with each other and most backgrounds */
.jp-icon-contrast0[fill] {
  fill: var(--jp-icon-contrast-color0);
}
.jp-icon-contrast1[fill] {
  fill: var(--jp-icon-contrast-color1);
}
.jp-icon-contrast2[fill] {
  fill: var(--jp-icon-contrast-color2);
}
.jp-icon-contrast3[fill] {
  fill: var(--jp-icon-contrast-color3);
}

.jp-icon-contrast0[stroke] {
  stroke: var(--jp-icon-contrast-color0);
}
.jp-icon-contrast1[stroke] {
  stroke: var(--jp-icon-contrast-color1);
}
.jp-icon-contrast2[stroke] {
  stroke: var(--jp-icon-contrast-color2);
}
.jp-icon-contrast3[stroke] {
  stroke: var(--jp-icon-contrast-color3);
}

/* CSS for icons in selected items in the settings editor */
#setting-editor .jp-PluginList .jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}
#setting-editor
  .jp-PluginList
  .jp-mod-selected
  .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* CSS for icons in selected filebrowser listing items */
.jp-DirListing-item.jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}
.jp-DirListing-item.jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* CSS for icons in selected tabs in the sidebar tab manager */
#tab-manager .lm-TabBar-tab.jp-mod-active .jp-icon-selectable[fill] {
  fill: #fff;
}

#tab-manager .lm-TabBar-tab.jp-mod-active .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}
#tab-manager
  .lm-TabBar-tab.jp-mod-active
  .jp-icon-hover
  :hover
  .jp-icon-selectable[fill] {
  fill: var(--jp-brand-color1);
}

#tab-manager
  .lm-TabBar-tab.jp-mod-active
  .jp-icon-hover
  :hover
  .jp-icon-selectable-inverse[fill] {
  fill: #fff;
}

/**
 * TODO: come up with non css-hack solution for showing the busy icon on top
 *  of the close icon
 * CSS for complex behavior of close icon of tabs in the sidebar tab manager
 */
#tab-manager
  .lm-TabBar-tab.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon3[fill] {
  fill: none;
}
#tab-manager
  .lm-TabBar-tab.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: var(--jp-inverse-layout-color3);
}

#tab-manager
  .lm-TabBar-tab.jp-mod-dirty.jp-mod-active
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: #fff;
}

/**
* TODO: come up with non css-hack solution for showing the busy icon on top
*  of the close icon
* CSS for complex behavior of close icon of tabs in the main area tabbar
*/
.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon3[fill] {
  fill: none;
}
.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: var(--jp-inverse-layout-color3);
}

/* CSS for icons in status bar */
#jp-main-statusbar .jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}

#jp-main-statusbar .jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}
/* special handling for splash icon CSS. While the theme CSS reloads during
   splash, the splash icon can loose theming. To prevent that, we set a
   default for its color variable */
:root {
  --jp-warn-color0: var(--md-orange-700);
}

/* not sure what to do with this one, used in filebrowser listing */
.jp-DragIcon {
  margin-right: 4px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for alt colors for icons as inline SVG HTMLElements
 */

/* alt recolor the primary elements of an icon */
.jp-icon-alt .jp-icon0[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-alt .jp-icon1[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-alt .jp-icon2[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-alt .jp-icon3[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-alt .jp-icon4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-alt .jp-icon0[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-alt .jp-icon1[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-alt .jp-icon2[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-alt .jp-icon3[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-alt .jp-icon4[stroke] {
  stroke: var(--jp-layout-color4);
}

/* alt recolor the accent elements of an icon */
.jp-icon-alt .jp-icon-accent0[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon-alt .jp-icon-accent1[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon-alt .jp-icon-accent2[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon-alt .jp-icon-accent3[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon-alt .jp-icon-accent4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-alt .jp-icon-accent0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon-alt .jp-icon-accent1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon-alt .jp-icon-accent2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon-alt .jp-icon-accent3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon-alt .jp-icon-accent4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-icon-hoverShow:not(:hover) svg {
  display: none !important;
}

/**
 * Support for hover colors for icons as inline SVG HTMLElements
 */

/**
 * regular colors
 */

/* recolor the primary elements of an icon */
.jp-icon-hover :hover .jp-icon0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon-hover :hover .jp-icon1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon-hover :hover .jp-icon2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon-hover :hover .jp-icon3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon-hover :hover .jp-icon4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon-hover :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon-hover :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon-hover :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon-hover :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/* recolor the accent elements of an icon */
.jp-icon-hover :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-hover :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-hover :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-hover :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-hover :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-hover :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-hover :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-hover :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-hover :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* set the color of an icon to transparent */
.jp-icon-hover :hover .jp-icon-none-hover[fill] {
  fill: none;
}

.jp-icon-hover :hover .jp-icon-none-hover[stroke] {
  stroke: none;
}

/**
 * inverse colors
 */

/* inverse recolor the primary elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* inverse recolor the accent elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-switch {
  display: flex;
  align-items: center;
  padding-left: 4px;
  padding-right: 4px;
  font-size: var(--jp-ui-font-size1);
  background-color: transparent;
  color: var(--jp-ui-font-color1);
  border: none;
  height: 20px;
}

.jp-switch:hover {
  background-color: var(--jp-layout-color2);
}

.jp-switch-label {
  margin-right: 5px;
}

.jp-switch-track {
  cursor: pointer;
  background-color: var(--jp-border-color1);
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 34px;
  height: 16px;
  width: 35px;
  position: relative;
}

.jp-switch-track::before {
  content: '';
  position: absolute;
  height: 10px;
  width: 10px;
  margin: 3px;
  left: 0px;
  background-color: var(--jp-ui-inverse-font-color1);
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 50%;
}

.jp-switch[aria-checked='true'] .jp-switch-track {
  background-color: var(--jp-warn-color0);
}

.jp-switch[aria-checked='true'] .jp-switch-track::before {
  /* track width (35) - margins (3 + 3) - thumb width (10) */
  left: 19px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* Sibling imports */

/* Override Blueprint's _reset.scss styles */
html {
  box-sizing: unset;
}

*,
*::before,
*::after {
  box-sizing: unset;
}

body {
  color: unset;
  font-family: var(--jp-ui-font-family);
}

p {
  margin-top: unset;
  margin-bottom: unset;
}

small {
  font-size: unset;
}

strong {
  font-weight: unset;
}

/* Override Blueprint's _typography.scss styles */
a {
  text-decoration: unset;
  color: unset;
}
a:hover {
  text-decoration: unset;
  color: unset;
}

/* Override Blueprint's _accessibility.scss styles */
:focus {
  outline: unset;
  outline-offset: unset;
  -moz-outline-radius: unset;
}

/* Styles for ui-components */
.jp-Button {
  border-radius: var(--jp-border-radius);
  padding: 0px 12px;
  font-size: var(--jp-ui-font-size1);
}

/* Use our own theme for hover styles */
button.jp-Button.bp3-button.bp3-minimal:hover {
  background-color: var(--jp-layout-color2);
}
.jp-Button.minimal {
  color: unset !important;
}

.jp-Button.jp-ToolbarButtonComponent {
  text-transform: none;
}

.jp-InputGroup input {
  box-sizing: border-box;
  border-radius: 0;
  background-color: transparent;
  color: var(--jp-ui-font-color0);
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
}

.jp-InputGroup input:focus {
  box-shadow: inset 0 0 0 var(--jp-border-width)
      var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-InputGroup input::placeholder,
input::placeholder {
  color: var(--jp-ui-font-color3);
}

.jp-BPIcon {
  display: inline-block;
  vertical-align: middle;
  margin: auto;
}

/* Stop blueprint futzing with our icon fills */
.bp3-icon.jp-BPIcon > svg:not([fill]) {
  fill: var(--jp-inverse-layout-color3);
}

.jp-InputGroupAction {
  padding: 6px;
}

.jp-HTMLSelect.jp-DefaultStyle select {
  background-color: initial;
  border: none;
  border-radius: 0;
  box-shadow: none;
  color: var(--jp-ui-font-color0);
  display: block;
  font-size: var(--jp-ui-font-size1);
  height: 24px;
  line-height: 14px;
  padding: 0 25px 0 10px;
  text-align: left;
  -moz-appearance: none;
  -webkit-appearance: none;
}

/* Use our own theme for hover and option styles */
.jp-HTMLSelect.jp-DefaultStyle select:hover,
.jp-HTMLSelect.jp-DefaultStyle select > option {
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color0);
}
select {
  box-sizing: border-box;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapse {
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-top: 1px solid var(--jp-border-color2);
  border-bottom: 1px solid var(--jp-border-color2);
}

.jp-Collapse-header {
  padding: 1px 12px;
  color: var(--jp-ui-font-color1);
  background-color: var(--jp-layout-color1);
  font-size: var(--jp-ui-font-size2);
}

.jp-Collapse-header:hover {
  background-color: var(--jp-layout-color2);
}

.jp-Collapse-contents {
  padding: 0px 12px 0px 12px;
  background-color: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  overflow: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-commandpalette-search-height: 28px;
}

/*-----------------------------------------------------------------------------
| Overall styles
|----------------------------------------------------------------------------*/

.lm-CommandPalette {
  padding-bottom: 0px;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Modal variant
|----------------------------------------------------------------------------*/

.jp-ModalCommandPalette {
  position: absolute;
  z-index: 10000;
  top: 38px;
  left: 30%;
  margin: 0;
  padding: 4px;
  width: 40%;
  box-shadow: var(--jp-elevation-z4);
  border-radius: 4px;
  background: var(--jp-layout-color0);
}

.jp-ModalCommandPalette .lm-CommandPalette {
  max-height: 40vh;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-close-icon::after {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-header {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-item {
  margin-left: 4px;
  margin-right: 4px;
}

.jp-ModalCommandPalette
  .lm-CommandPalette
  .lm-CommandPalette-item.lm-mod-disabled {
  display: none;
}

/*-----------------------------------------------------------------------------
| Search
|----------------------------------------------------------------------------*/

.lm-CommandPalette-search {
  padding: 4px;
  background-color: var(--jp-layout-color1);
  z-index: 2;
}

.lm-CommandPalette-wrapper {
  overflow: overlay;
  padding: 0px 9px;
  background-color: var(--jp-input-active-background);
  height: 30px;
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
}

.lm-CommandPalette.lm-mod-focused .lm-CommandPalette-wrapper {
  box-shadow: inset 0 0 0 1px var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-SearchIconGroup {
  color: white;
  background-color: var(--jp-brand-color1);
  position: absolute;
  top: 4px;
  right: 4px;
  padding: 5px 5px 1px 5px;
}

.jp-SearchIconGroup svg {
  height: 20px;
  width: 20px;
}

.jp-SearchIconGroup .jp-icon3[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-input {
  background: transparent;
  width: calc(100% - 18px);
  float: left;
  border: none;
  outline: none;
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  line-height: var(--jp-private-commandpalette-search-height);
}

.lm-CommandPalette-input::-webkit-input-placeholder,
.lm-CommandPalette-input::-moz-placeholder,
.lm-CommandPalette-input:-ms-input-placeholder {
  color: var(--jp-ui-font-color2);
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Results
|----------------------------------------------------------------------------*/

.lm-CommandPalette-header:first-child {
  margin-top: 0px;
}

.lm-CommandPalette-header {
  border-bottom: solid var(--jp-border-width) var(--jp-border-color2);
  color: var(--jp-ui-font-color1);
  cursor: pointer;
  display: flex;
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  letter-spacing: 1px;
  margin-top: 8px;
  padding: 8px 0 8px 12px;
  text-transform: uppercase;
}

.lm-CommandPalette-header.lm-mod-active {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-header > mark {
  background-color: transparent;
  font-weight: bold;
  color: var(--jp-ui-font-color1);
}

.lm-CommandPalette-item {
  padding: 4px 12px 4px 4px;
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  font-weight: 400;
  display: flex;
}

.lm-CommandPalette-item.lm-mod-disabled {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item.lm-mod-active {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item.lm-mod-active .lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-inverse-font-color0);
}

.lm-CommandPalette-item.lm-mod-active .jp-icon-selectable[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-item.lm-mod-active .lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-inverse-font-color0);
}

.lm-CommandPalette-item.lm-mod-active:hover:not(.lm-mod-disabled) {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item:hover:not(.lm-mod-active):not(.lm-mod-disabled) {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-itemContent {
  overflow: hidden;
}

.lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.lm-CommandPalette-item.lm-mod-disabled mark {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item .lm-CommandPalette-itemIcon {
  margin: 0 4px 0 0;
  position: relative;
  width: 16px;
  top: 2px;
  flex: 0 0 auto;
}

.lm-CommandPalette-item.lm-mod-disabled .lm-CommandPalette-itemIcon {
  opacity: 0.6;
}

.lm-CommandPalette-item .lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemCaption {
  display: none;
}

.lm-CommandPalette-content {
  background-color: var(--jp-layout-color1);
}

.lm-CommandPalette-content:empty:after {
  content: 'No results';
  margin: auto;
  margin-top: 20px;
  width: 100px;
  display: block;
  font-size: var(--jp-ui-font-size2);
  font-family: var(--jp-ui-font-family);
  font-weight: lighter;
}

.lm-CommandPalette-emptyMessage {
  text-align: center;
  margin-top: 24px;
  line-height: 1.32;
  padding: 0px 8px;
  color: var(--jp-content-font-color3);
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Dialog {
  position: absolute;
  z-index: 10000;
  display: flex;
  flex-direction: column;
  align-items: center;
  justify-content: center;
  top: 0px;
  left: 0px;
  margin: 0;
  padding: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-dialog-background);
}

.jp-Dialog-content {
  display: flex;
  flex-direction: column;
  margin-left: auto;
  margin-right: auto;
  background: var(--jp-layout-color1);
  padding: 24px;
  padding-bottom: 12px;
  min-width: 300px;
  min-height: 150px;
  max-width: 1000px;
  max-height: 500px;
  box-sizing: border-box;
  box-shadow: var(--jp-elevation-z20);
  word-wrap: break-word;
  border-radius: var(--jp-border-radius);
  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color1);
  resize: both;
}

.jp-Dialog-button {
  overflow: visible;
}

button.jp-Dialog-button:focus {
  outline: 1px solid var(--jp-brand-color1);
  outline-offset: 4px;
  -moz-outline-radius: 0px;
}

button.jp-Dialog-button:focus::-moz-focus-inner {
  border: 0;
}

button.jp-Dialog-close-button {
  padding: 0;
  height: 100%;
  min-width: unset;
  min-height: unset;
}

.jp-Dialog-header {
  display: flex;
  justify-content: space-between;
  flex: 0 0 auto;
  padding-bottom: 12px;
  font-size: var(--jp-ui-font-size3);
  font-weight: 400;
  color: var(--jp-ui-font-color0);
}

.jp-Dialog-body {
  display: flex;
  flex-direction: column;
  flex: 1 1 auto;
  font-size: var(--jp-ui-font-size1);
  background: var(--jp-layout-color1);
  overflow: auto;
}

.jp-Dialog-footer {
  display: flex;
  flex-direction: row;
  justify-content: flex-end;
  flex: 0 0 auto;
  margin-left: -12px;
  margin-right: -12px;
  padding: 12px;
}

.jp-Dialog-title {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.jp-Dialog-body > .jp-select-wrapper {
  width: 100%;
}

.jp-Dialog-body > button {
  padding: 0px 16px;
}

.jp-Dialog-body > label {
  line-height: 1.4;
  color: var(--jp-ui-font-color0);
}

.jp-Dialog-button.jp-mod-styled:not(:last-child) {
  margin-right: 12px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-HoverBox {
  position: fixed;
}

.jp-HoverBox.jp-mod-outofview {
  display: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-IFrame {
  width: 100%;
  height: 100%;
}

.jp-IFrame > iframe {
  border: none;
}

/*
When drag events occur, `p-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-IFrame {
  position: relative;
}

body.lm-mod-override-cursor .jp-IFrame:before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

.jp-Input-Boolean-Dialog {
  flex-direction: row-reverse;
  align-items: end;
  width: 100%;
}

.jp-Input-Boolean-Dialog > label {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MainAreaWidget > :focus {
  outline: none;
}

/**
 * google-material-color v1.2.6
 * https://github.com/danlevan/google-material-color
 */
:root {
  --md-red-50: #ffebee;
  --md-red-100: #ffcdd2;
  --md-red-200: #ef9a9a;
  --md-red-300: #e57373;
  --md-red-400: #ef5350;
  --md-red-500: #f44336;
  --md-red-600: #e53935;
  --md-red-700: #d32f2f;
  --md-red-800: #c62828;
  --md-red-900: #b71c1c;
  --md-red-A100: #ff8a80;
  --md-red-A200: #ff5252;
  --md-red-A400: #ff1744;
  --md-red-A700: #d50000;

  --md-pink-50: #fce4ec;
  --md-pink-100: #f8bbd0;
  --md-pink-200: #f48fb1;
  --md-pink-300: #f06292;
  --md-pink-400: #ec407a;
  --md-pink-500: #e91e63;
  --md-pink-600: #d81b60;
  --md-pink-700: #c2185b;
  --md-pink-800: #ad1457;
  --md-pink-900: #880e4f;
  --md-pink-A100: #ff80ab;
  --md-pink-A200: #ff4081;
  --md-pink-A400: #f50057;
  --md-pink-A700: #c51162;

  --md-purple-50: #f3e5f5;
  --md-purple-100: #e1bee7;
  --md-purple-200: #ce93d8;
  --md-purple-300: #ba68c8;
  --md-purple-400: #ab47bc;
  --md-purple-500: #9c27b0;
  --md-purple-600: #8e24aa;
  --md-purple-700: #7b1fa2;
  --md-purple-800: #6a1b9a;
  --md-purple-900: #4a148c;
  --md-purple-A100: #ea80fc;
  --md-purple-A200: #e040fb;
  --md-purple-A400: #d500f9;
  --md-purple-A700: #aa00ff;

  --md-deep-purple-50: #ede7f6;
  --md-deep-purple-100: #d1c4e9;
  --md-deep-purple-200: #b39ddb;
  --md-deep-purple-300: #9575cd;
  --md-deep-purple-400: #7e57c2;
  --md-deep-purple-500: #673ab7;
  --md-deep-purple-600: #5e35b1;
  --md-deep-purple-700: #512da8;
  --md-deep-purple-800: #4527a0;
  --md-deep-purple-900: #311b92;
  --md-deep-purple-A100: #b388ff;
  --md-deep-purple-A200: #7c4dff;
  --md-deep-purple-A400: #651fff;
  --md-deep-purple-A700: #6200ea;

  --md-indigo-50: #e8eaf6;
  --md-indigo-100: #c5cae9;
  --md-indigo-200: #9fa8da;
  --md-indigo-300: #7986cb;
  --md-indigo-400: #5c6bc0;
  --md-indigo-500: #3f51b5;
  --md-indigo-600: #3949ab;
  --md-indigo-700: #303f9f;
  --md-indigo-800: #283593;
  --md-indigo-900: #1a237e;
  --md-indigo-A100: #8c9eff;
  --md-indigo-A200: #536dfe;
  --md-indigo-A400: #3d5afe;
  --md-indigo-A700: #304ffe;

  --md-blue-50: #e3f2fd;
  --md-blue-100: #bbdefb;
  --md-blue-200: #90caf9;
  --md-blue-300: #64b5f6;
  --md-blue-400: #42a5f5;
  --md-blue-500: #2196f3;
  --md-blue-600: #1e88e5;
  --md-blue-700: #1976d2;
  --md-blue-800: #1565c0;
  --md-blue-900: #0d47a1;
  --md-blue-A100: #82b1ff;
  --md-blue-A200: #448aff;
  --md-blue-A400: #2979ff;
  --md-blue-A700: #2962ff;

  --md-light-blue-50: #e1f5fe;
  --md-light-blue-100: #b3e5fc;
  --md-light-blue-200: #81d4fa;
  --md-light-blue-300: #4fc3f7;
  --md-light-blue-400: #29b6f6;
  --md-light-blue-500: #03a9f4;
  --md-light-blue-600: #039be5;
  --md-light-blue-700: #0288d1;
  --md-light-blue-800: #0277bd;
  --md-light-blue-900: #01579b;
  --md-light-blue-A100: #80d8ff;
  --md-light-blue-A200: #40c4ff;
  --md-light-blue-A400: #00b0ff;
  --md-light-blue-A700: #0091ea;

  --md-cyan-50: #e0f7fa;
  --md-cyan-100: #b2ebf2;
  --md-cyan-200: #80deea;
  --md-cyan-300: #4dd0e1;
  --md-cyan-400: #26c6da;
  --md-cyan-500: #00bcd4;
  --md-cyan-600: #00acc1;
  --md-cyan-700: #0097a7;
  --md-cyan-800: #00838f;
  --md-cyan-900: #006064;
  --md-cyan-A100: #84ffff;
  --md-cyan-A200: #18ffff;
  --md-cyan-A400: #00e5ff;
  --md-cyan-A700: #00b8d4;

  --md-teal-50: #e0f2f1;
  --md-teal-100: #b2dfdb;
  --md-teal-200: #80cbc4;
  --md-teal-300: #4db6ac;
  --md-teal-400: #26a69a;
  --md-teal-500: #009688;
  --md-teal-600: #00897b;
  --md-teal-700: #00796b;
  --md-teal-800: #00695c;
  --md-teal-900: #004d40;
  --md-teal-A100: #a7ffeb;
  --md-teal-A200: #64ffda;
  --md-teal-A400: #1de9b6;
  --md-teal-A700: #00bfa5;

  --md-green-50: #e8f5e9;
  --md-green-100: #c8e6c9;
  --md-green-200: #a5d6a7;
  --md-green-300: #81c784;
  --md-green-400: #66bb6a;
  --md-green-500: #4caf50;
  --md-green-600: #43a047;
  --md-green-700: #388e3c;
  --md-green-800: #2e7d32;
  --md-green-900: #1b5e20;
  --md-green-A100: #b9f6ca;
  --md-green-A200: #69f0ae;
  --md-green-A400: #00e676;
  --md-green-A700: #00c853;

  --md-light-green-50: #f1f8e9;
  --md-light-green-100: #dcedc8;
  --md-light-green-200: #c5e1a5;
  --md-light-green-300: #aed581;
  --md-light-green-400: #9ccc65;
  --md-light-green-500: #8bc34a;
  --md-light-green-600: #7cb342;
  --md-light-green-700: #689f38;
  --md-light-green-800: #558b2f;
  --md-light-green-900: #33691e;
  --md-light-green-A100: #ccff90;
  --md-light-green-A200: #b2ff59;
  --md-light-green-A400: #76ff03;
  --md-light-green-A700: #64dd17;

  --md-lime-50: #f9fbe7;
  --md-lime-100: #f0f4c3;
  --md-lime-200: #e6ee9c;
  --md-lime-300: #dce775;
  --md-lime-400: #d4e157;
  --md-lime-500: #cddc39;
  --md-lime-600: #c0ca33;
  --md-lime-700: #afb42b;
  --md-lime-800: #9e9d24;
  --md-lime-900: #827717;
  --md-lime-A100: #f4ff81;
  --md-lime-A200: #eeff41;
  --md-lime-A400: #c6ff00;
  --md-lime-A700: #aeea00;

  --md-yellow-50: #fffde7;
  --md-yellow-100: #fff9c4;
  --md-yellow-200: #fff59d;
  --md-yellow-300: #fff176;
  --md-yellow-400: #ffee58;
  --md-yellow-500: #ffeb3b;
  --md-yellow-600: #fdd835;
  --md-yellow-700: #fbc02d;
  --md-yellow-800: #f9a825;
  --md-yellow-900: #f57f17;
  --md-yellow-A100: #ffff8d;
  --md-yellow-A200: #ffff00;
  --md-yellow-A400: #ffea00;
  --md-yellow-A700: #ffd600;

  --md-amber-50: #fff8e1;
  --md-amber-100: #ffecb3;
  --md-amber-200: #ffe082;
  --md-amber-300: #ffd54f;
  --md-amber-400: #ffca28;
  --md-amber-500: #ffc107;
  --md-amber-600: #ffb300;
  --md-amber-700: #ffa000;
  --md-amber-800: #ff8f00;
  --md-amber-900: #ff6f00;
  --md-amber-A100: #ffe57f;
  --md-amber-A200: #ffd740;
  --md-amber-A400: #ffc400;
  --md-amber-A700: #ffab00;

  --md-orange-50: #fff3e0;
  --md-orange-100: #ffe0b2;
  --md-orange-200: #ffcc80;
  --md-orange-300: #ffb74d;
  --md-orange-400: #ffa726;
  --md-orange-500: #ff9800;
  --md-orange-600: #fb8c00;
  --md-orange-700: #f57c00;
  --md-orange-800: #ef6c00;
  --md-orange-900: #e65100;
  --md-orange-A100: #ffd180;
  --md-orange-A200: #ffab40;
  --md-orange-A400: #ff9100;
  --md-orange-A700: #ff6d00;

  --md-deep-orange-50: #fbe9e7;
  --md-deep-orange-100: #ffccbc;
  --md-deep-orange-200: #ffab91;
  --md-deep-orange-300: #ff8a65;
  --md-deep-orange-400: #ff7043;
  --md-deep-orange-500: #ff5722;
  --md-deep-orange-600: #f4511e;
  --md-deep-orange-700: #e64a19;
  --md-deep-orange-800: #d84315;
  --md-deep-orange-900: #bf360c;
  --md-deep-orange-A100: #ff9e80;
  --md-deep-orange-A200: #ff6e40;
  --md-deep-orange-A400: #ff3d00;
  --md-deep-orange-A700: #dd2c00;

  --md-brown-50: #efebe9;
  --md-brown-100: #d7ccc8;
  --md-brown-200: #bcaaa4;
  --md-brown-300: #a1887f;
  --md-brown-400: #8d6e63;
  --md-brown-500: #795548;
  --md-brown-600: #6d4c41;
  --md-brown-700: #5d4037;
  --md-brown-800: #4e342e;
  --md-brown-900: #3e2723;

  --md-grey-50: #fafafa;
  --md-grey-100: #f5f5f5;
  --md-grey-200: #eeeeee;
  --md-grey-300: #e0e0e0;
  --md-grey-400: #bdbdbd;
  --md-grey-500: #9e9e9e;
  --md-grey-600: #757575;
  --md-grey-700: #616161;
  --md-grey-800: #424242;
  --md-grey-900: #212121;

  --md-blue-grey-50: #eceff1;
  --md-blue-grey-100: #cfd8dc;
  --md-blue-grey-200: #b0bec5;
  --md-blue-grey-300: #90a4ae;
  --md-blue-grey-400: #78909c;
  --md-blue-grey-500: #607d8b;
  --md-blue-grey-600: #546e7a;
  --md-blue-grey-700: #455a64;
  --md-blue-grey-800: #37474f;
  --md-blue-grey-900: #263238;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Spinner {
  position: absolute;
  display: flex;
  justify-content: center;
  align-items: center;
  z-index: 10;
  left: 0;
  top: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-layout-color0);
  outline: none;
}

.jp-SpinnerContent {
  font-size: 10px;
  margin: 50px auto;
  text-indent: -9999em;
  width: 3em;
  height: 3em;
  border-radius: 50%;
  background: var(--jp-brand-color3);
  background: linear-gradient(
    to right,
    #f37626 10%,
    rgba(255, 255, 255, 0) 42%
  );
  position: relative;
  animation: load3 1s infinite linear, fadeIn 1s;
}

.jp-SpinnerContent:before {
  width: 50%;
  height: 50%;
  background: #f37626;
  border-radius: 100% 0 0 0;
  position: absolute;
  top: 0;
  left: 0;
  content: '';
}

.jp-SpinnerContent:after {
  background: var(--jp-layout-color0);
  width: 75%;
  height: 75%;
  border-radius: 50%;
  content: '';
  margin: auto;
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  right: 0;
}

@keyframes fadeIn {
  0% {
    opacity: 0;
  }
  100% {
    opacity: 1;
  }
}

@keyframes load3 {
  0% {
    transform: rotate(0deg);
  }
  100% {
    transform: rotate(360deg);
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

button.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: none;
  box-sizing: border-box;
  text-align: center;
  line-height: 32px;
  height: 32px;
  padding: 0px 12px;
  letter-spacing: 0.8px;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input.jp-mod-styled {
  background: var(--jp-input-background);
  height: 28px;
  box-sizing: border-box;
  border: var(--jp-border-width) solid var(--jp-border-color1);
  padding-left: 7px;
  padding-right: 7px;
  font-size: var(--jp-ui-font-size2);
  color: var(--jp-ui-font-color0);
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input[type='checkbox'].jp-mod-styled {
  appearance: checkbox;
  -webkit-appearance: checkbox;
  -moz-appearance: checkbox;
  height: auto;
}

input.jp-mod-styled:focus {
  border: var(--jp-border-width) solid var(--md-blue-500);
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-FileDialog-Checkbox {
  margin-top: 35px;
  display: flex;
  flex-direction: row;
  align-items: end;
  width: 100%;
}

.jp-FileDialog-Checkbox > label {
  flex: 1 1 auto;
}

.jp-select-wrapper {
  display: flex;
  position: relative;
  flex-direction: column;
  padding: 1px;
  background-color: var(--jp-layout-color1);
  height: 28px;
  box-sizing: border-box;
  margin-bottom: 12px;
}

.jp-select-wrapper.jp-mod-focused select.jp-mod-styled {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-input-active-background);
}

select.jp-mod-styled:hover {
  background-color: var(--jp-layout-color1);
  cursor: pointer;
  color: var(--jp-ui-font-color0);
  background-color: var(--jp-input-hover-background);
  box-shadow: inset 0 0px 1px rgba(0, 0, 0, 0.5);
}

select.jp-mod-styled {
  flex: 1 1 auto;
  height: 32px;
  width: 100%;
  font-size: var(--jp-ui-font-size2);
  background: var(--jp-input-background);
  color: var(--jp-ui-font-color0);
  padding: 0 25px 0 8px;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0px;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

:root {
  --jp-private-toolbar-height: calc(
    28px + var(--jp-border-width)
  ); /* leave 28px for content */
}

.jp-Toolbar {
  color: var(--jp-ui-font-color1);
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  background: var(--jp-toolbar-background);
  min-height: var(--jp-toolbar-micro-height);
  padding: 2px;
  z-index: 1;
  overflow-x: auto;
}

/* Toolbar items */

.jp-Toolbar > .jp-Toolbar-item.jp-Toolbar-spacer {
  flex-grow: 1;
  flex-shrink: 1;
}

.jp-Toolbar-item.jp-Toolbar-kernelStatus {
  display: inline-block;
  width: 32px;
  background-repeat: no-repeat;
  background-position: center;
  background-size: 16px;
}

.jp-Toolbar > .jp-Toolbar-item {
  flex: 0 0 auto;
  display: flex;
  padding-left: 1px;
  padding-right: 1px;
  font-size: var(--jp-ui-font-size1);
  line-height: var(--jp-private-toolbar-height);
  height: 100%;
}

/* Toolbar buttons */

/* This is the div we use to wrap the react component into a Widget */
div.jp-ToolbarButton {
  color: transparent;
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0px;
  margin: 0px;
}

button.jp-ToolbarButtonComponent {
  background: var(--jp-layout-color1);
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0px 6px;
  margin: 0px;
  height: 24px;
  border-radius: var(--jp-border-radius);
  display: flex;
  align-items: center;
  text-align: center;
  font-size: 14px;
  min-width: unset;
  min-height: unset;
}

button.jp-ToolbarButtonComponent:disabled {
  opacity: 0.4;
}

button.jp-ToolbarButtonComponent span {
  padding: 0px;
  flex: 0 0 auto;
}

button.jp-ToolbarButtonComponent .jp-ToolbarButtonComponent-label {
  font-size: var(--jp-ui-font-size1);
  line-height: 100%;
  padding-left: 2px;
  color: var(--jp-ui-font-color1);
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar.jp-Toolbar-micro {
  padding: 0;
  min-height: 0;
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar {
  border: none;
  box-shadow: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ body.p-mod-override-cursor *, /* </DEPRECATED> */
body.lm-mod-override-cursor * {
  cursor: inherit !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-JSONEditor {
  display: flex;
  flex-direction: column;
  width: 100%;
}

.jp-JSONEditor-host {
  flex: 1 1 auto;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0px;
  background: var(--jp-layout-color0);
  min-height: 50px;
  padding: 1px;
}

.jp-JSONEditor.jp-mod-error .jp-JSONEditor-host {
  border-color: red;
  outline-color: red;
}

.jp-JSONEditor-header {
  display: flex;
  flex: 1 0 auto;
  padding: 0 0 0 12px;
}

.jp-JSONEditor-header label {
  flex: 0 0 auto;
}

.jp-JSONEditor-commitButton {
  height: 16px;
  width: 16px;
  background-size: 18px;
  background-repeat: no-repeat;
  background-position: center;
}

.jp-JSONEditor-host.jp-mod-focused {
  background-color: var(--jp-input-active-background);
  border: 1px solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

.jp-Editor.jp-mod-dropTarget {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

/* BASICS */

.CodeMirror {
  /* Set height, width, borders, and global font properties here */
  font-family: monospace;
  height: 300px;
  color: black;
  direction: ltr;
}

/* PADDING */

.CodeMirror-lines {
  padding: 4px 0; /* Vertical padding around content */
}
.CodeMirror pre.CodeMirror-line,
.CodeMirror pre.CodeMirror-line-like {
  padding: 0 4px; /* Horizontal padding of content */
}

.CodeMirror-scrollbar-filler, .CodeMirror-gutter-filler {
  background-color: white; /* The little square between H and V scrollbars */
}

/* GUTTER */

.CodeMirror-gutters {
  border-right: 1px solid #ddd;
  background-color: #f7f7f7;
  white-space: nowrap;
}
.CodeMirror-linenumbers {}
.CodeMirror-linenumber {
  padding: 0 3px 0 5px;
  min-width: 20px;
  text-align: right;
  color: #999;
  white-space: nowrap;
}

.CodeMirror-guttermarker { color: black; }
.CodeMirror-guttermarker-subtle { color: #999; }

/* CURSOR */

.CodeMirror-cursor {
  border-left: 1px solid black;
  border-right: none;
  width: 0;
}
/* Shown when moving in bi-directional text */
.CodeMirror div.CodeMirror-secondarycursor {
  border-left: 1px solid silver;
}
.cm-fat-cursor .CodeMirror-cursor {
  width: auto;
  border: 0 !important;
  background: #7e7;
}
.cm-fat-cursor div.CodeMirror-cursors {
  z-index: 1;
}
.cm-fat-cursor-mark {
  background-color: rgba(20, 255, 20, 0.5);
  -webkit-animation: blink 1.06s steps(1) infinite;
  -moz-animation: blink 1.06s steps(1) infinite;
  animation: blink 1.06s steps(1) infinite;
}
.cm-animate-fat-cursor {
  width: auto;
  border: 0;
  -webkit-animation: blink 1.06s steps(1) infinite;
  -moz-animation: blink 1.06s steps(1) infinite;
  animation: blink 1.06s steps(1) infinite;
  background-color: #7e7;
}
@-moz-keyframes blink {
  0% {}
  50% { background-color: transparent; }
  100% {}
}
@-webkit-keyframes blink {
  0% {}
  50% { background-color: transparent; }
  100% {}
}
@keyframes blink {
  0% {}
  50% { background-color: transparent; }
  100% {}
}

/* Can style cursor different in overwrite (non-insert) mode */
.CodeMirror-overwrite .CodeMirror-cursor {}

.cm-tab { display: inline-block; text-decoration: inherit; }

.CodeMirror-rulers {
  position: absolute;
  left: 0; right: 0; top: -50px; bottom: 0;
  overflow: hidden;
}
.CodeMirror-ruler {
  border-left: 1px solid #ccc;
  top: 0; bottom: 0;
  position: absolute;
}

/* DEFAULT THEME */

.cm-s-default .cm-header {color: blue;}
.cm-s-default .cm-quote {color: #090;}
.cm-negative {color: #d44;}
.cm-positive {color: #292;}
.cm-header, .cm-strong {font-weight: bold;}
.cm-em {font-style: italic;}
.cm-link {text-decoration: underline;}
.cm-strikethrough {text-decoration: line-through;}

.cm-s-default .cm-keyword {color: #708;}
.cm-s-default .cm-atom {color: #219;}
.cm-s-default .cm-number {color: #164;}
.cm-s-default .cm-def {color: #00f;}
.cm-s-default .cm-variable,
.cm-s-default .cm-punctuation,
.cm-s-default .cm-property,
.cm-s-default .cm-operator {}
.cm-s-default .cm-variable-2 {color: #05a;}
.cm-s-default .cm-variable-3, .cm-s-default .cm-type {color: #085;}
.cm-s-default .cm-comment {color: #a50;}
.cm-s-default .cm-string {color: #a11;}
.cm-s-default .cm-string-2 {color: #f50;}
.cm-s-default .cm-meta {color: #555;}
.cm-s-default .cm-qualifier {color: #555;}
.cm-s-default .cm-builtin {color: #30a;}
.cm-s-default .cm-bracket {color: #997;}
.cm-s-default .cm-tag {color: #170;}
.cm-s-default .cm-attribute {color: #00c;}
.cm-s-default .cm-hr {color: #999;}
.cm-s-default .cm-link {color: #00c;}

.cm-s-default .cm-error {color: #f00;}
.cm-invalidchar {color: #f00;}

.CodeMirror-composing { border-bottom: 2px solid; }

/* Default styles for common addons */

div.CodeMirror span.CodeMirror-matchingbracket {color: #0b0;}
div.CodeMirror span.CodeMirror-nonmatchingbracket {color: #a22;}
.CodeMirror-matchingtag { background: rgba(255, 150, 0, .3); }
.CodeMirror-activeline-background {background: #e8f2ff;}

/* STOP */

/* The rest of this file contains styles related to the mechanics of
   the editor. You probably shouldn't touch them. */

.CodeMirror {
  position: relative;
  overflow: hidden;
  background: white;
}

.CodeMirror-scroll {
  overflow: scroll !important; /* Things will break if this is overridden */
  /* 50px is the magic margin used to hide the element's real scrollbars */
  /* See overflow: hidden in .CodeMirror */
  margin-bottom: -50px; margin-right: -50px;
  padding-bottom: 50px;
  height: 100%;
  outline: none; /* Prevent dragging from highlighting the element */
  position: relative;
}
.CodeMirror-sizer {
  position: relative;
  border-right: 50px solid transparent;
}

/* The fake, visible scrollbars. Used to force redraw during scrolling
   before actual scrolling happens, thus preventing shaking and
   flickering artifacts. */
.CodeMirror-vscrollbar, .CodeMirror-hscrollbar, .CodeMirror-scrollbar-filler, .CodeMirror-gutter-filler {
  position: absolute;
  z-index: 6;
  display: none;
  outline: none;
}
.CodeMirror-vscrollbar {
  right: 0; top: 0;
  overflow-x: hidden;
  overflow-y: scroll;
}
.CodeMirror-hscrollbar {
  bottom: 0; left: 0;
  overflow-y: hidden;
  overflow-x: scroll;
}
.CodeMirror-scrollbar-filler {
  right: 0; bottom: 0;
}
.CodeMirror-gutter-filler {
  left: 0; bottom: 0;
}

.CodeMirror-gutters {
  position: absolute; left: 0; top: 0;
  min-height: 100%;
  z-index: 3;
}
.CodeMirror-gutter {
  white-space: normal;
  height: 100%;
  display: inline-block;
  vertical-align: top;
  margin-bottom: -50px;
}
.CodeMirror-gutter-wrapper {
  position: absolute;
  z-index: 4;
  background: none !important;
  border: none !important;
}
.CodeMirror-gutter-background {
  position: absolute;
  top: 0; bottom: 0;
  z-index: 4;
}
.CodeMirror-gutter-elt {
  position: absolute;
  cursor: default;
  z-index: 4;
}
.CodeMirror-gutter-wrapper ::selection { background-color: transparent }
.CodeMirror-gutter-wrapper ::-moz-selection { background-color: transparent }

.CodeMirror-lines {
  cursor: text;
  min-height: 1px; /* prevents collapsing before first draw */
}
.CodeMirror pre.CodeMirror-line,
.CodeMirror pre.CodeMirror-line-like {
  /* Reset some styles that the rest of the page might have set */
  -moz-border-radius: 0; -webkit-border-radius: 0; border-radius: 0;
  border-width: 0;
  background: transparent;
  font-family: inherit;
  font-size: inherit;
  margin: 0;
  white-space: pre;
  word-wrap: normal;
  line-height: inherit;
  color: inherit;
  z-index: 2;
  position: relative;
  overflow: visible;
  -webkit-tap-highlight-color: transparent;
  -webkit-font-variant-ligatures: contextual;
  font-variant-ligatures: contextual;
}
.CodeMirror-wrap pre.CodeMirror-line,
.CodeMirror-wrap pre.CodeMirror-line-like {
  word-wrap: break-word;
  white-space: pre-wrap;
  word-break: normal;
}

.CodeMirror-linebackground {
  position: absolute;
  left: 0; right: 0; top: 0; bottom: 0;
  z-index: 0;
}

.CodeMirror-linewidget {
  position: relative;
  z-index: 2;
  padding: 0.1px; /* Force widget margins to stay inside of the container */
}

.CodeMirror-widget {}

.CodeMirror-rtl pre { direction: rtl; }

.CodeMirror-code {
  outline: none;
}

/* Force content-box sizing for the elements where we expect it */
.CodeMirror-scroll,
.CodeMirror-sizer,
.CodeMirror-gutter,
.CodeMirror-gutters,
.CodeMirror-linenumber {
  -moz-box-sizing: content-box;
  box-sizing: content-box;
}

.CodeMirror-measure {
  position: absolute;
  width: 100%;
  height: 0;
  overflow: hidden;
  visibility: hidden;
}

.CodeMirror-cursor {
  position: absolute;
  pointer-events: none;
}
.CodeMirror-measure pre { position: static; }

div.CodeMirror-cursors {
  visibility: hidden;
  position: relative;
  z-index: 3;
}
div.CodeMirror-dragcursors {
  visibility: visible;
}

.CodeMirror-focused div.CodeMirror-cursors {
  visibility: visible;
}

.CodeMirror-selected { background: #d9d9d9; }
.CodeMirror-focused .CodeMirror-selected { background: #d7d4f0; }
.CodeMirror-crosshair { cursor: crosshair; }
.CodeMirror-line::selection, .CodeMirror-line > span::selection, .CodeMirror-line > span > span::selection { background: #d7d4f0; }
.CodeMirror-line::-moz-selection, .CodeMirror-line > span::-moz-selection, .CodeMirror-line > span > span::-moz-selection { background: #d7d4f0; }

.cm-searching {
  background-color: #ffa;
  background-color: rgba(255, 255, 0, .4);
}

/* Used to force a border model for a node */
.cm-force-border { padding-right: .1px; }

@media print {
  /* Hide the cursor when printing */
  .CodeMirror div.CodeMirror-cursors {
    visibility: hidden;
  }
}

/* See issue #2901 */
.cm-tab-wrap-hack:after { content: ''; }

/* Help users use markselection to safely style text background */
span.CodeMirror-selectedtext { background: none; }

.CodeMirror-dialog {
  position: absolute;
  left: 0; right: 0;
  background: inherit;
  z-index: 15;
  padding: .1em .8em;
  overflow: hidden;
  color: inherit;
}

.CodeMirror-dialog-top {
  border-bottom: 1px solid #eee;
  top: 0;
}

.CodeMirror-dialog-bottom {
  border-top: 1px solid #eee;
  bottom: 0;
}

.CodeMirror-dialog input {
  border: none;
  outline: none;
  background: transparent;
  width: 20em;
  color: inherit;
  font-family: monospace;
}

.CodeMirror-dialog button {
  font-size: 70%;
}

.CodeMirror-foldmarker {
  color: blue;
  text-shadow: #b9f 1px 1px 2px, #b9f -1px -1px 2px, #b9f 1px -1px 2px, #b9f -1px 1px 2px;
  font-family: arial;
  line-height: .3;
  cursor: pointer;
}
.CodeMirror-foldgutter {
  width: .7em;
}
.CodeMirror-foldgutter-open,
.CodeMirror-foldgutter-folded {
  cursor: pointer;
}
.CodeMirror-foldgutter-open:after {
  content: "\25BE";
}
.CodeMirror-foldgutter-folded:after {
  content: "\25B8";
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.CodeMirror {
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  border: 0;
  border-radius: 0;
  height: auto;
  /* Changed to auto to autogrow */
}

.CodeMirror pre {
  padding: 0 var(--jp-code-padding);
}

.jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-dialog {
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
}

/* This causes https://github.com/jupyter/jupyterlab/issues/522 */
/* May not cause it not because we changed it! */
.CodeMirror-lines {
  padding: var(--jp-code-padding) 0;
}

.CodeMirror-linenumber {
  padding: 0 8px;
}

.jp-CodeMirrorEditor {
  cursor: text;
}

.jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-cursor {
  border-left: var(--jp-code-cursor-width0) solid var(--jp-editor-cursor-color);
}

/* When zoomed out 67% and 33% on a screen of 1440 width x 900 height */
@media screen and (min-width: 2138px) and (max-width: 4319px) {
  .jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-cursor {
    border-left: var(--jp-code-cursor-width1) solid
      var(--jp-editor-cursor-color);
  }
}

/* When zoomed out less than 33% */
@media screen and (min-width: 4320px) {
  .jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-cursor {
    border-left: var(--jp-code-cursor-width2) solid
      var(--jp-editor-cursor-color);
  }
}

.CodeMirror.jp-mod-readOnly .CodeMirror-cursor {
  display: none;
}

.CodeMirror-gutters {
  border-right: 1px solid var(--jp-border-color2);
  background-color: var(--jp-layout-color0);
}

.jp-CollaboratorCursor {
  border-left: 5px solid transparent;
  border-right: 5px solid transparent;
  border-top: none;
  border-bottom: 3px solid;
  background-clip: content-box;
  margin-left: -5px;
  margin-right: -5px;
}

.CodeMirror-selectedtext.cm-searching {
  background-color: var(--jp-search-selected-match-background-color) !important;
  color: var(--jp-search-selected-match-color) !important;
}

.cm-searching {
  background-color: var(
    --jp-search-unselected-match-background-color
  ) !important;
  color: var(--jp-search-unselected-match-color) !important;
}

.CodeMirror-focused .CodeMirror-selected {
  background-color: var(--jp-editor-selected-focused-background);
}

.CodeMirror-selected {
  background-color: var(--jp-editor-selected-background);
}

.jp-CollaboratorCursor-hover {
  position: absolute;
  z-index: 1;
  transform: translateX(-50%);
  color: white;
  border-radius: 3px;
  padding-left: 4px;
  padding-right: 4px;
  padding-top: 1px;
  padding-bottom: 1px;
  text-align: center;
  font-size: var(--jp-ui-font-size1);
  white-space: nowrap;
}

.jp-CodeMirror-ruler {
  border-left: 1px dashed var(--jp-border-color2);
}

/**
 * Here is our jupyter theme for CodeMirror syntax highlighting
 * This is used in our marked.js syntax highlighting and CodeMirror itself
 * The string "jupyter" is set in ../codemirror/widget.DEFAULT_CODEMIRROR_THEME
 * This came from the classic notebook, which came form highlight.js/GitHub
 */

/**
 * CodeMirror themes are handling the background/color in this way. This works
 * fine for CodeMirror editors outside the notebook, but the notebook styles
 * these things differently.
 */
.CodeMirror.cm-s-jupyter {
  background: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
}

/* In the notebook, we want this styling to be handled by its container */
.jp-CodeConsole .CodeMirror.cm-s-jupyter,
.jp-Notebook .CodeMirror.cm-s-jupyter {
  background: transparent;
}

.cm-s-jupyter .CodeMirror-cursor {
  border-left: var(--jp-code-cursor-width0) solid var(--jp-editor-cursor-color);
}
.cm-s-jupyter span.cm-keyword {
  color: var(--jp-mirror-editor-keyword-color);
  font-weight: bold;
}
.cm-s-jupyter span.cm-atom {
  color: var(--jp-mirror-editor-atom-color);
}
.cm-s-jupyter span.cm-number {
  color: var(--jp-mirror-editor-number-color);
}
.cm-s-jupyter span.cm-def {
  color: var(--jp-mirror-editor-def-color);
}
.cm-s-jupyter span.cm-variable {
  color: var(--jp-mirror-editor-variable-color);
}
.cm-s-jupyter span.cm-variable-2 {
  color: var(--jp-mirror-editor-variable-2-color);
}
.cm-s-jupyter span.cm-variable-3 {
  color: var(--jp-mirror-editor-variable-3-color);
}
.cm-s-jupyter span.cm-punctuation {
  color: var(--jp-mirror-editor-punctuation-color);
}
.cm-s-jupyter span.cm-property {
  color: var(--jp-mirror-editor-property-color);
}
.cm-s-jupyter span.cm-operator {
  color: var(--jp-mirror-editor-operator-color);
  font-weight: bold;
}
.cm-s-jupyter span.cm-comment {
  color: var(--jp-mirror-editor-comment-color);
  font-style: italic;
}
.cm-s-jupyter span.cm-string {
  color: var(--jp-mirror-editor-string-color);
}
.cm-s-jupyter span.cm-string-2 {
  color: var(--jp-mirror-editor-string-2-color);
}
.cm-s-jupyter span.cm-meta {
  color: var(--jp-mirror-editor-meta-color);
}
.cm-s-jupyter span.cm-qualifier {
  color: var(--jp-mirror-editor-qualifier-color);
}
.cm-s-jupyter span.cm-builtin {
  color: var(--jp-mirror-editor-builtin-color);
}
.cm-s-jupyter span.cm-bracket {
  color: var(--jp-mirror-editor-bracket-color);
}
.cm-s-jupyter span.cm-tag {
  color: var(--jp-mirror-editor-tag-color);
}
.cm-s-jupyter span.cm-attribute {
  color: var(--jp-mirror-editor-attribute-color);
}
.cm-s-jupyter span.cm-header {
  color: var(--jp-mirror-editor-header-color);
}
.cm-s-jupyter span.cm-quote {
  color: var(--jp-mirror-editor-quote-color);
}
.cm-s-jupyter span.cm-link {
  color: var(--jp-mirror-editor-link-color);
}
.cm-s-jupyter span.cm-error {
  color: var(--jp-mirror-editor-error-color);
}
.cm-s-jupyter span.cm-hr {
  color: #999;
}

.cm-s-jupyter span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}

.cm-s-jupyter .CodeMirror-activeline-background,
.cm-s-jupyter .CodeMirror-gutter {
  background-color: var(--jp-layout-color2);
}

/* Styles for shared cursors (remote cursor locations and selected ranges) */
.jp-CodeMirrorEditor .remote-caret {
  position: relative;
  border-left: 2px solid black;
  margin-left: -1px;
  margin-right: -1px;
  box-sizing: border-box;
}

.jp-CodeMirrorEditor .remote-caret > div {
  white-space: nowrap;
  position: absolute;
  top: -1.15em;
  padding-bottom: 0.05em;
  left: -2px;
  font-size: 0.95em;
  background-color: rgb(250, 129, 0);
  font-family: var(--jp-ui-font-family);
  font-weight: bold;
  line-height: normal;
  user-select: none;
  color: white;
  padding-left: 2px;
  padding-right: 2px;
  z-index: 3;
  transition: opacity 0.3s ease-in-out;
}

.jp-CodeMirrorEditor .remote-caret.hide-name > div {
  transition-delay: 0.7s;
  opacity: 0;
}

.jp-CodeMirrorEditor .remote-caret:hover > div {
  opacity: 1;
  transition-delay: 0s;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| RenderedText
|----------------------------------------------------------------------------*/

:root {
  /* This is the padding value to fill the gaps between lines containing spans with background color. */
  --jp-private-code-span-padding: calc(
    (var(--jp-code-line-height) - 1) * var(--jp-code-font-size) / 2
  );
}

.jp-RenderedText {
  text-align: left;
  padding-left: var(--jp-code-padding);
  line-height: var(--jp-code-line-height);
  font-family: var(--jp-code-font-family);
}

.jp-RenderedText pre,
.jp-RenderedJavaScript pre,
.jp-RenderedHTMLCommon pre {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-code-font-size);
  border: none;
  margin: 0px;
  padding: 0px;
}

.jp-RenderedText pre a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}
.jp-RenderedText pre a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}
.jp-RenderedText pre a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* console foregrounds and backgrounds */
.jp-RenderedText pre .ansi-black-fg {
  color: #3e424d;
}
.jp-RenderedText pre .ansi-red-fg {
  color: #e75c58;
}
.jp-RenderedText pre .ansi-green-fg {
  color: #00a250;
}
.jp-RenderedText pre .ansi-yellow-fg {
  color: #ddb62b;
}
.jp-RenderedText pre .ansi-blue-fg {
  color: #208ffb;
}
.jp-RenderedText pre .ansi-magenta-fg {
  color: #d160c4;
}
.jp-RenderedText pre .ansi-cyan-fg {
  color: #60c6c8;
}
.jp-RenderedText pre .ansi-white-fg {
  color: #c5c1b4;
}

.jp-RenderedText pre .ansi-black-bg {
  background-color: #3e424d;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-red-bg {
  background-color: #e75c58;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-green-bg {
  background-color: #00a250;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-yellow-bg {
  background-color: #ddb62b;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-blue-bg {
  background-color: #208ffb;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-magenta-bg {
  background-color: #d160c4;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-cyan-bg {
  background-color: #60c6c8;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-white-bg {
  background-color: #c5c1b4;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-black-intense-fg {
  color: #282c36;
}
.jp-RenderedText pre .ansi-red-intense-fg {
  color: #b22b31;
}
.jp-RenderedText pre .ansi-green-intense-fg {
  color: #007427;
}
.jp-RenderedText pre .ansi-yellow-intense-fg {
  color: #b27d12;
}
.jp-RenderedText pre .ansi-blue-intense-fg {
  color: #0065ca;
}
.jp-RenderedText pre .ansi-magenta-intense-fg {
  color: #a03196;
}
.jp-RenderedText pre .ansi-cyan-intense-fg {
  color: #258f8f;
}
.jp-RenderedText pre .ansi-white-intense-fg {
  color: #a1a6b2;
}

.jp-RenderedText pre .ansi-black-intense-bg {
  background-color: #282c36;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-red-intense-bg {
  background-color: #b22b31;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-green-intense-bg {
  background-color: #007427;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-yellow-intense-bg {
  background-color: #b27d12;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-blue-intense-bg {
  background-color: #0065ca;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-magenta-intense-bg {
  background-color: #a03196;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-cyan-intense-bg {
  background-color: #258f8f;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-white-intense-bg {
  background-color: #a1a6b2;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-default-inverse-fg {
  color: var(--jp-ui-inverse-font-color0);
}
.jp-RenderedText pre .ansi-default-inverse-bg {
  background-color: var(--jp-inverse-layout-color0);
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-bold {
  font-weight: bold;
}
.jp-RenderedText pre .ansi-underline {
  text-decoration: underline;
}

.jp-RenderedText[data-mime-type='application/vnd.jupyter.stderr'] {
  background: var(--jp-rendermime-error-background);
  padding-top: var(--jp-code-padding);
}

/*-----------------------------------------------------------------------------
| RenderedLatex
|----------------------------------------------------------------------------*/

.jp-RenderedLatex {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);
}

/* Left-justify outputs.*/
.jp-OutputArea-output.jp-RenderedLatex {
  padding: var(--jp-code-padding);
  text-align: left;
}

/*-----------------------------------------------------------------------------
| RenderedHTML
|----------------------------------------------------------------------------*/

.jp-RenderedHTMLCommon {
  color: var(--jp-content-font-color1);
  font-family: var(--jp-content-font-family);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);
  /* Give a bit more R padding on Markdown text to keep line lengths reasonable */
  padding-right: 20px;
}

.jp-RenderedHTMLCommon em {
  font-style: italic;
}

.jp-RenderedHTMLCommon strong {
  font-weight: bold;
}

.jp-RenderedHTMLCommon u {
  text-decoration: underline;
}

.jp-RenderedHTMLCommon a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* Headings */

.jp-RenderedHTMLCommon h1,
.jp-RenderedHTMLCommon h2,
.jp-RenderedHTMLCommon h3,
.jp-RenderedHTMLCommon h4,
.jp-RenderedHTMLCommon h5,
.jp-RenderedHTMLCommon h6 {
  line-height: var(--jp-content-heading-line-height);
  font-weight: var(--jp-content-heading-font-weight);
  font-style: normal;
  margin: var(--jp-content-heading-margin-top) 0
    var(--jp-content-heading-margin-bottom) 0;
}

.jp-RenderedHTMLCommon h1:first-child,
.jp-RenderedHTMLCommon h2:first-child,
.jp-RenderedHTMLCommon h3:first-child,
.jp-RenderedHTMLCommon h4:first-child,
.jp-RenderedHTMLCommon h5:first-child,
.jp-RenderedHTMLCommon h6:first-child {
  margin-top: calc(0.5 * var(--jp-content-heading-margin-top));
}

.jp-RenderedHTMLCommon h1:last-child,
.jp-RenderedHTMLCommon h2:last-child,
.jp-RenderedHTMLCommon h3:last-child,
.jp-RenderedHTMLCommon h4:last-child,
.jp-RenderedHTMLCommon h5:last-child,
.jp-RenderedHTMLCommon h6:last-child {
  margin-bottom: calc(0.5 * var(--jp-content-heading-margin-bottom));
}

.jp-RenderedHTMLCommon h1 {
  font-size: var(--jp-content-font-size5);
}

.jp-RenderedHTMLCommon h2 {
  font-size: var(--jp-content-font-size4);
}

.jp-RenderedHTMLCommon h3 {
  font-size: var(--jp-content-font-size3);
}

.jp-RenderedHTMLCommon h4 {
  font-size: var(--jp-content-font-size2);
}

.jp-RenderedHTMLCommon h5 {
  font-size: var(--jp-content-font-size1);
}

.jp-RenderedHTMLCommon h6 {
  font-size: var(--jp-content-font-size0);
}

/* Lists */

.jp-RenderedHTMLCommon ul:not(.list-inline),
.jp-RenderedHTMLCommon ol:not(.list-inline) {
  padding-left: 2em;
}

.jp-RenderedHTMLCommon ul {
  list-style: disc;
}

.jp-RenderedHTMLCommon ul ul {
  list-style: square;
}

.jp-RenderedHTMLCommon ul ul ul {
  list-style: circle;
}

.jp-RenderedHTMLCommon ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol ol {
  list-style: upper-alpha;
}

.jp-RenderedHTMLCommon ol ol ol {
  list-style: lower-alpha;
}

.jp-RenderedHTMLCommon ol ol ol ol {
  list-style: lower-roman;
}

.jp-RenderedHTMLCommon ol ol ol ol ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol,
.jp-RenderedHTMLCommon ul {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon ul ul,
.jp-RenderedHTMLCommon ul ol,
.jp-RenderedHTMLCommon ol ul,
.jp-RenderedHTMLCommon ol ol {
  margin-bottom: 0em;
}

.jp-RenderedHTMLCommon hr {
  color: var(--jp-border-color2);
  background-color: var(--jp-border-color1);
  margin-top: 1em;
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon > pre {
  margin: 1.5em 2em;
}

.jp-RenderedHTMLCommon pre,
.jp-RenderedHTMLCommon code {
  border: 0;
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  line-height: var(--jp-code-line-height);
  padding: 0;
  white-space: pre-wrap;
}

.jp-RenderedHTMLCommon :not(pre) > code {
  background-color: var(--jp-layout-color2);
  padding: 1px 5px;
}

/* Tables */

.jp-RenderedHTMLCommon table {
  border-collapse: collapse;
  border-spacing: 0;
  border: none;
  color: var(--jp-ui-font-color1);
  font-size: 12px;
  table-layout: fixed;
  margin-left: auto;
  margin-right: auto;
}

.jp-RenderedHTMLCommon thead {
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  vertical-align: bottom;
}

.jp-RenderedHTMLCommon td,
.jp-RenderedHTMLCommon th,
.jp-RenderedHTMLCommon tr {
  vertical-align: middle;
  padding: 0.5em 0.5em;
  line-height: normal;
  white-space: normal;
  max-width: none;
  border: none;
}

.jp-RenderedMarkdown.jp-RenderedHTMLCommon td,
.jp-RenderedMarkdown.jp-RenderedHTMLCommon th {
  max-width: none;
}

:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon td,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon th,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon tr {
  text-align: right;
}

.jp-RenderedHTMLCommon th {
  font-weight: bold;
}

.jp-RenderedHTMLCommon tbody tr:nth-child(odd) {
  background: var(--jp-layout-color0);
}

.jp-RenderedHTMLCommon tbody tr:nth-child(even) {
  background: var(--jp-rendermime-table-row-background);
}

.jp-RenderedHTMLCommon tbody tr:hover {
  background: var(--jp-rendermime-table-row-hover-background);
}

.jp-RenderedHTMLCommon table {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon p {
  text-align: left;
  margin: 0px;
}

.jp-RenderedHTMLCommon p {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon img {
  -moz-force-broken-image-icon: 1;
}

/* Restrict to direct children as other images could be nested in other content. */
.jp-RenderedHTMLCommon > img {
  display: block;
  margin-left: 0;
  margin-right: 0;
  margin-bottom: 1em;
}

/* Change color behind transparent images if they need it... */
[data-jp-theme-light='false'] .jp-RenderedImage img.jp-needs-light-background {
  background-color: var(--jp-inverse-layout-color1);
}
[data-jp-theme-light='true'] .jp-RenderedImage img.jp-needs-dark-background {
  background-color: var(--jp-inverse-layout-color1);
}
/* ...or leave it untouched if they don't */
[data-jp-theme-light='false'] .jp-RenderedImage img.jp-needs-dark-background {
}
[data-jp-theme-light='true'] .jp-RenderedImage img.jp-needs-light-background {
}

.jp-RenderedHTMLCommon img,
.jp-RenderedImage img,
.jp-RenderedHTMLCommon svg,
.jp-RenderedSVG svg {
  max-width: 100%;
  height: auto;
}

.jp-RenderedHTMLCommon img.jp-mod-unconfined,
.jp-RenderedImage img.jp-mod-unconfined,
.jp-RenderedHTMLCommon svg.jp-mod-unconfined,
.jp-RenderedSVG svg.jp-mod-unconfined {
  max-width: none;
}

.jp-RenderedHTMLCommon .alert {
  padding: var(--jp-notebook-padding);
  border: var(--jp-border-width) solid transparent;
  border-radius: var(--jp-border-radius);
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon .alert-info {
  color: var(--jp-info-color0);
  background-color: var(--jp-info-color3);
  border-color: var(--jp-info-color2);
}
.jp-RenderedHTMLCommon .alert-info hr {
  border-color: var(--jp-info-color3);
}
.jp-RenderedHTMLCommon .alert-info > p:last-child,
.jp-RenderedHTMLCommon .alert-info > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-warning {
  color: var(--jp-warn-color0);
  background-color: var(--jp-warn-color3);
  border-color: var(--jp-warn-color2);
}
.jp-RenderedHTMLCommon .alert-warning hr {
  border-color: var(--jp-warn-color3);
}
.jp-RenderedHTMLCommon .alert-warning > p:last-child,
.jp-RenderedHTMLCommon .alert-warning > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-success {
  color: var(--jp-success-color0);
  background-color: var(--jp-success-color3);
  border-color: var(--jp-success-color2);
}
.jp-RenderedHTMLCommon .alert-success hr {
  border-color: var(--jp-success-color3);
}
.jp-RenderedHTMLCommon .alert-success > p:last-child,
.jp-RenderedHTMLCommon .alert-success > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-danger {
  color: var(--jp-error-color0);
  background-color: var(--jp-error-color3);
  border-color: var(--jp-error-color2);
}
.jp-RenderedHTMLCommon .alert-danger hr {
  border-color: var(--jp-error-color3);
}
.jp-RenderedHTMLCommon .alert-danger > p:last-child,
.jp-RenderedHTMLCommon .alert-danger > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon blockquote {
  margin: 1em 2em;
  padding: 0 1em;
  border-left: 5px solid var(--jp-border-color2);
}

a.jp-InternalAnchorLink {
  visibility: hidden;
  margin-left: 8px;
  color: var(--md-blue-800);
}

h1:hover .jp-InternalAnchorLink,
h2:hover .jp-InternalAnchorLink,
h3:hover .jp-InternalAnchorLink,
h4:hover .jp-InternalAnchorLink,
h5:hover .jp-InternalAnchorLink,
h6:hover .jp-InternalAnchorLink {
  visibility: visible;
}

.jp-RenderedHTMLCommon kbd {
  background-color: var(--jp-rendermime-table-row-background);
  border: 1px solid var(--jp-border-color0);
  border-bottom-color: var(--jp-border-color2);
  border-radius: 3px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
  display: inline-block;
  font-size: 0.8em;
  line-height: 1em;
  padding: 0.2em 0.5em;
}

/* Most direct children of .jp-RenderedHTMLCommon have a margin-bottom of 1.0.
 * At the bottom of cells this is a bit too much as there is also spacing
 * between cells. Going all the way to 0 gets too tight between markdown and
 * code cells.
 */
.jp-RenderedHTMLCommon > *:last-child {
  margin-bottom: 0.5em;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MimeDocument {
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-filebrowser-button-height: 28px;
  --jp-private-filebrowser-button-width: 48px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-FileBrowser {
  display: flex;
  flex-direction: column;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
}

.jp-FileBrowser-toolbar.jp-Toolbar {
  border-bottom: none;
  height: auto;
  margin: var(--jp-toolbar-header-margin);
  box-shadow: none;
}

.jp-BreadCrumbs {
  flex: 0 0 auto;
  margin: 8px 12px 8px 12px;
}

.jp-BreadCrumbs-item {
  margin: 0px 2px;
  padding: 0px 2px;
  border-radius: var(--jp-border-radius);
  cursor: pointer;
}

.jp-BreadCrumbs-item:hover {
  background-color: var(--jp-layout-color2);
}

.jp-BreadCrumbs-item:first-child {
  margin-left: 0px;
}

.jp-BreadCrumbs-item.jp-mod-dropTarget {
  background-color: var(--jp-brand-color2);
  opacity: 0.7;
}

/*-----------------------------------------------------------------------------
| Buttons
|----------------------------------------------------------------------------*/

.jp-FileBrowser-toolbar.jp-Toolbar {
  padding: 0px;
  margin: 8px 12px 0px 12px;
}

.jp-FileBrowser-toolbar.jp-Toolbar {
  justify-content: flex-start;
}

.jp-FileBrowser-toolbar.jp-Toolbar .jp-Toolbar-item {
  flex: 0 0 auto;
  padding-left: 0px;
  padding-right: 2px;
}

.jp-FileBrowser-toolbar.jp-Toolbar .jp-ToolbarButtonComponent {
  width: 40px;
}

.jp-FileBrowser-toolbar.jp-Toolbar
  .jp-Toolbar-item:first-child
  .jp-ToolbarButtonComponent {
  width: 72px;
  background: var(--jp-brand-color1);
}

.jp-FileBrowser-toolbar.jp-Toolbar
  .jp-Toolbar-item:first-child
  .jp-ToolbarButtonComponent:focus-visible {
  background-color: var(--jp-brand-color0);
}

.jp-FileBrowser-toolbar.jp-Toolbar
  .jp-Toolbar-item:first-child
  .jp-ToolbarButtonComponent
  .jp-icon3 {
  fill: white;
}

/*-----------------------------------------------------------------------------
| Other styles
|----------------------------------------------------------------------------*/

.jp-FileDialog.jp-mod-conflict input {
  color: var(--jp-error-color1);
}

.jp-FileDialog .jp-new-name-title {
  margin-top: 12px;
}

.jp-LastModified-hidden {
  display: none;
}

.jp-FileBrowser-filterBox {
  padding: 0px;
  flex: 0 0 auto;
  margin: 8px 12px 0px 12px;
}

/*-----------------------------------------------------------------------------
| DirListing
|----------------------------------------------------------------------------*/

.jp-DirListing {
  flex: 1 1 auto;
  display: flex;
  flex-direction: column;
  outline: 0;
}

.jp-DirListing:focus-visible {
  border: 1px solid var(--jp-brand-color1);
}

.jp-DirListing-header {
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  overflow: hidden;
  border-top: var(--jp-border-width) solid var(--jp-border-color2);
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  box-shadow: var(--jp-toolbar-box-shadow);
  z-index: 2;
}

.jp-DirListing-headerItem {
  padding: 4px 12px 2px 12px;
  font-weight: 500;
}

.jp-DirListing-headerItem:hover {
  background: var(--jp-layout-color2);
}

.jp-DirListing-headerItem.jp-id-name {
  flex: 1 0 84px;
}

.jp-DirListing-headerItem.jp-id-modified {
  flex: 0 0 112px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
}

.jp-id-narrow {
  display: none;
  flex: 0 0 5px;
  padding: 4px 4px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
  color: var(--jp-border-color2);
}

.jp-DirListing-narrow .jp-id-narrow {
  display: block;
}

.jp-DirListing-narrow .jp-id-modified,
.jp-DirListing-narrow .jp-DirListing-itemModified {
  display: none;
}

.jp-DirListing-headerItem.jp-mod-selected {
  font-weight: 600;
}

/* increase specificity to override bundled default */
.jp-DirListing-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  list-style-type: none;
  overflow: auto;
  background-color: var(--jp-layout-color1);
}

.jp-DirListing-content mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.jp-DirListing-content .jp-DirListing-item.jp-mod-selected mark {
  color: var(--jp-ui-inverse-font-color0);
}

/* Style the directory listing content when a user drops a file to upload */
.jp-DirListing.jp-mod-native-drop .jp-DirListing-content {
  outline: 5px dashed rgba(128, 128, 128, 0.5);
  outline-offset: -10px;
  cursor: copy;
}

.jp-DirListing-item {
  display: flex;
  flex-direction: row;
  padding: 4px 12px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-DirListing-item[data-is-dot] {
  opacity: 75%;
}

.jp-DirListing-item.jp-mod-selected {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.jp-DirListing-item.jp-mod-dropTarget {
  background: var(--jp-brand-color3);
}

.jp-DirListing-item:hover:not(.jp-mod-selected) {
  background: var(--jp-layout-color2);
}

.jp-DirListing-itemIcon {
  flex: 0 0 20px;
  margin-right: 4px;
}

.jp-DirListing-itemText {
  flex: 1 0 64px;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  user-select: none;
}

.jp-DirListing-itemModified {
  flex: 0 0 125px;
  text-align: right;
}

.jp-DirListing-editor {
  flex: 1 0 64px;
  outline: none;
  border: none;
}

.jp-DirListing-item.jp-mod-running .jp-DirListing-itemIcon:before {
  color: var(--jp-success-color1);
  content: '\25CF';
  font-size: 8px;
  position: absolute;
  left: -8px;
}

.jp-DirListing-item.jp-mod-running.jp-mod-selected
  .jp-DirListing-itemIcon:before {
  color: var(--jp-ui-inverse-font-color1);
}

.jp-DirListing-item.lm-mod-drag-image,
.jp-DirListing-item.jp-mod-selected.lm-mod-drag-image {
  font-size: var(--jp-ui-font-size1);
  padding-left: 4px;
  margin-left: 4px;
  width: 160px;
  background-color: var(--jp-ui-inverse-font-color2);
  box-shadow: var(--jp-elevation-z2);
  border-radius: 0px;
  color: var(--jp-ui-font-color1);
  transform: translateX(-40%) translateY(-58%);
}

.jp-DirListing-deadSpace {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  list-style-type: none;
  overflow: auto;
  background-color: var(--jp-layout-color1);
}

.jp-Document {
  min-width: 120px;
  min-height: 120px;
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
}

/*-----------------------------------------------------------------------------
| Main OutputArea
| OutputArea has a list of Outputs
|----------------------------------------------------------------------------*/

.jp-OutputArea {
  overflow-y: auto;
}

.jp-OutputArea-child {
  display: flex;
  flex-direction: row;
}

body[data-format='mobile'] .jp-OutputArea-child {
  flex-direction: column;
}

.jp-OutputPrompt {
  flex: 0 0 var(--jp-cell-prompt-width);
  color: var(--jp-cell-outprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
  opacity: var(--jp-cell-prompt-opacity);
  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

body[data-format='mobile'] .jp-OutputPrompt {
  flex: 0 0 auto;
  text-align: left;
}

.jp-OutputArea-output {
  height: auto;
  overflow: auto;
  user-select: text;
  -moz-user-select: text;
  -webkit-user-select: text;
  -ms-user-select: text;
}

.jp-OutputArea-child .jp-OutputArea-output {
  flex-grow: 1;
  flex-shrink: 1;
}

body[data-format='mobile'] .jp-OutputArea-child .jp-OutputArea-output {
  margin-left: var(--jp-notebook-padding);
}

/**
 * Isolated output.
 */
.jp-OutputArea-output.jp-mod-isolated {
  width: 100%;
  display: block;
}

/*
When drag events occur, `p-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated {
  position: relative;
}

body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated:before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

/* pre */

.jp-OutputArea-output pre {
  border: none;
  margin: 0px;
  padding: 0px;
  overflow-x: auto;
  overflow-y: auto;
  word-break: break-all;
  word-wrap: break-word;
  white-space: pre-wrap;
}

/* tables */

.jp-OutputArea-output.jp-RenderedHTMLCommon table {
  margin-left: 0;
  margin-right: 0;
}

/* description lists */

.jp-OutputArea-output dl,
.jp-OutputArea-output dt,
.jp-OutputArea-output dd {
  display: block;
}

.jp-OutputArea-output dl {
  width: 100%;
  overflow: hidden;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dt {
  font-weight: bold;
  float: left;
  width: 20%;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dd {
  float: left;
  width: 80%;
  padding: 0;
  margin: 0;
}

/* Hide the gutter in case of
 *  - nested output areas (e.g. in the case of output widgets)
 *  - mirrored output areas
 */
.jp-OutputArea .jp-OutputArea .jp-OutputArea-prompt {
  display: none;
}

/*-----------------------------------------------------------------------------
| executeResult is added to any Output-result for the display of the object
| returned by a cell
|----------------------------------------------------------------------------*/

.jp-OutputArea-output.jp-OutputArea-executeResult {
  margin-left: 0px;
  flex: 1 1 auto;
}

/* Text output with the Out[] prompt needs a top padding to match the
 * alignment of the Out[] prompt itself.
 */
.jp-OutputArea-executeResult .jp-RenderedText.jp-OutputArea-output {
  padding-top: var(--jp-code-padding);
  border-top: var(--jp-border-width) solid transparent;
}

/*-----------------------------------------------------------------------------
| The Stdin output
|----------------------------------------------------------------------------*/

.jp-OutputArea-stdin {
  line-height: var(--jp-code-line-height);
  padding-top: var(--jp-code-padding);
  display: flex;
}

.jp-Stdin-prompt {
  color: var(--jp-content-font-color0);
  padding-right: var(--jp-code-padding);
  vertical-align: baseline;
  flex: 0 0 auto;
}

.jp-Stdin-input {
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  color: inherit;
  background-color: inherit;
  width: 42%;
  min-width: 200px;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
  flex: 0 0 70%;
}

.jp-Stdin-input:focus {
  box-shadow: none;
}

/*-----------------------------------------------------------------------------
| Output Area View
|----------------------------------------------------------------------------*/

.jp-LinkedOutputView .jp-OutputArea {
  height: 100%;
  display: block;
}

.jp-LinkedOutputView .jp-OutputArea-output:only-child {
  height: 100%;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapser {
  flex: 0 0 var(--jp-cell-collapser-width);
  padding: 0px;
  margin: 0px;
  border: none;
  outline: none;
  background: transparent;
  border-radius: var(--jp-border-radius);
  opacity: 1;
}

.jp-Collapser-child {
  display: block;
  width: 100%;
  box-sizing: border-box;
  /* height: 100% doesn't work because the height of its parent is computed from content */
  position: absolute;
  top: 0px;
  bottom: 0px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Header/Footer
|----------------------------------------------------------------------------*/

/* Hidden by zero height by default */
.jp-CellHeader,
.jp-CellFooter {
  height: 0px;
  width: 100%;
  padding: 0px;
  margin: 0px;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Input
|----------------------------------------------------------------------------*/

/* All input areas */
.jp-InputArea {
  display: flex;
  flex-direction: row;
  overflow: hidden;
}

body[data-format='mobile'] .jp-InputArea {
  flex-direction: column;
}

.jp-InputArea-editor {
  flex: 1 1 auto;
  overflow: hidden;
}

.jp-InputArea-editor {
  /* This is the non-active, default styling */
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  border-radius: 0px;
  background: var(--jp-cell-editor-background);
}

body[data-format='mobile'] .jp-InputArea-editor {
  margin-left: var(--jp-notebook-padding);
}

.jp-InputPrompt {
  flex: 0 0 var(--jp-cell-prompt-width);
  color: var(--jp-cell-inprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  opacity: var(--jp-cell-prompt-opacity);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
  opacity: var(--jp-cell-prompt-opacity);
  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

body[data-format='mobile'] .jp-InputPrompt {
  flex: 0 0 auto;
  text-align: left;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Placeholder {
  display: flex;
  flex-direction: row;
  flex: 1 1 auto;
}

.jp-Placeholder-prompt {
  box-sizing: border-box;
}

.jp-Placeholder-content {
  flex: 1 1 auto;
  border: none;
  background: transparent;
  height: 20px;
  box-sizing: border-box;
}

.jp-Placeholder-content .jp-MoreHorizIcon {
  width: 32px;
  height: 16px;
  border: 1px solid transparent;
  border-radius: var(--jp-border-radius);
}

.jp-Placeholder-content .jp-MoreHorizIcon:hover {
  border: 1px solid var(--jp-border-color1);
  box-shadow: 0px 0px 2px 0px rgba(0, 0, 0, 0.25);
  background-color: var(--jp-layout-color0);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-cell-scrolling-output-offset: 5px;
}

/*-----------------------------------------------------------------------------
| Cell
|----------------------------------------------------------------------------*/

.jp-Cell {
  padding: var(--jp-cell-padding);
  margin: 0px;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Common input/output
|----------------------------------------------------------------------------*/

.jp-Cell-inputWrapper,
.jp-Cell-outputWrapper {
  display: flex;
  flex-direction: row;
  padding: 0px;
  margin: 0px;
  /* Added to reveal the box-shadow on the input and output collapsers. */
  overflow: visible;
}

/* Only input/output areas inside cells */
.jp-Cell-inputArea,
.jp-Cell-outputArea {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Collapser
|----------------------------------------------------------------------------*/

/* Make the output collapser disappear when there is not output, but do so
 * in a manner that leaves it in the layout and preserves its width.
 */
.jp-Cell.jp-mod-noOutputs .jp-Cell-outputCollapser {
  border: none !important;
  background: transparent !important;
}

.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputCollapser {
  min-height: var(--jp-cell-collapser-min-height);
}

/*-----------------------------------------------------------------------------
| Output
|----------------------------------------------------------------------------*/

/* Put a space between input and output when there IS output */
.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputWrapper {
  margin-top: 5px;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea {
  overflow-y: auto;
  max-height: 200px;
  box-shadow: inset 0 0 6px 2px rgba(0, 0, 0, 0.3);
  margin-left: var(--jp-private-cell-scrolling-output-offset);
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-prompt {
  flex: 0 0
    calc(
      var(--jp-cell-prompt-width) -
        var(--jp-private-cell-scrolling-output-offset)
    );
}

/*-----------------------------------------------------------------------------
| CodeCell
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| MarkdownCell
|----------------------------------------------------------------------------*/

.jp-MarkdownOutput {
  flex: 1 1 auto;
  margin-top: 0;
  margin-bottom: 0;
  padding-left: var(--jp-code-padding);
}

.jp-MarkdownOutput.jp-RenderedHTMLCommon {
  overflow: auto;
}

.jp-showHiddenCellsButton {
  margin-left: calc(var(--jp-cell-prompt-width) + 2 * var(--jp-code-padding));
  margin-top: var(--jp-code-padding);
  border: 1px solid var(--jp-border-color2);
  background-color: var(--jp-border-color3) !important;
  color: var(--jp-content-font-color0) !important;
}

.jp-showHiddenCellsButton:hover {
  background-color: var(--jp-border-color2) !important;
}

.jp-collapseHeadingButton {
  display: none;
}

.jp-MarkdownCell:hover .jp-collapseHeadingButton {
  display: flex;
  min-height: var(--jp-cell-collapser-min-height);
  position: absolute;
  right: 0;
  top: 0;
  bottom: 0;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-NotebookPanel-toolbar {
  padding: 2px;
}

.jp-Toolbar-item.jp-Notebook-toolbarCellType .jp-select-wrapper.jp-mod-focused {
  border: none;
  box-shadow: none;
}

.jp-Notebook-toolbarCellTypeDropdown select {
  height: 24px;
  font-size: var(--jp-ui-font-size1);
  line-height: 14px;
  border-radius: 0;
  display: block;
}

.jp-Notebook-toolbarCellTypeDropdown span {
  top: 5px !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-notebook-dragImage-width: 304px;
  --jp-private-notebook-dragImage-height: 36px;
  --jp-private-notebook-selected-color: var(--md-blue-400);
  --jp-private-notebook-active-color: var(--md-green-400);
}

/*-----------------------------------------------------------------------------
| Imports
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Notebook
|----------------------------------------------------------------------------*/

.jp-NotebookPanel {
  display: block;
  height: 100%;
}

.jp-NotebookPanel.jp-Document {
  min-width: 240px;
  min-height: 120px;
}

.jp-Notebook {
  padding: var(--jp-notebook-padding);
  outline: none;
  overflow: auto;
  background: var(--jp-layout-color0);
}

.jp-Notebook.jp-mod-scrollPastEnd::after {
  display: block;
  content: '';
  min-height: var(--jp-notebook-scroll-padding);
}

.jp-MainAreaWidget-ContainStrict .jp-Notebook * {
  contain: strict;
}

.jp-Notebook-render * {
  contain: none !important;
}

.jp-Notebook .jp-Cell {
  overflow: visible;
}

.jp-Notebook .jp-Cell .jp-InputPrompt {
  cursor: move;
  float: left;
}

/*-----------------------------------------------------------------------------
| Notebook state related styling
|
| The notebook and cells each have states, here are the possibilities:
|
| - Notebook
|   - Command
|   - Edit
| - Cell
|   - None
|   - Active (only one can be active)
|   - Selected (the cells actions are applied to)
|   - Multiselected (when multiple selected, the cursor)
|   - No outputs
|----------------------------------------------------------------------------*/

/* Command or edit modes */

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-InputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-OutputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

/* cell is active */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser {
  background: var(--jp-brand-color1);
}

/* cell is dirty */
.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt {
  color: var(--jp-warn-color1);
}
.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt:before {
  color: var(--jp-warn-color1);
  content: '•';
}

.jp-Notebook .jp-Cell.jp-mod-active.jp-mod-dirty .jp-Collapser {
  background: var(--jp-warn-color1);
}

/* collapser is hovered */
.jp-Notebook .jp-Cell .jp-Collapser:hover {
  box-shadow: var(--jp-elevation-z2);
  background: var(--jp-brand-color1);
  opacity: var(--jp-cell-collapser-not-active-hover-opacity);
}

/* cell is active and collapser is hovered */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser:hover {
  background: var(--jp-brand-color0);
  opacity: 1;
}

/* Command mode */

.jp-Notebook.jp-mod-commandMode .jp-Cell.jp-mod-selected {
  background: var(--jp-notebook-multiselected-color);
}

.jp-Notebook.jp-mod-commandMode
  .jp-Cell.jp-mod-active.jp-mod-selected:not(.jp-mod-multiSelected) {
  background: transparent;
}

/* Edit mode */

.jp-Notebook.jp-mod-editMode .jp-Cell.jp-mod-active .jp-InputArea-editor {
  border: var(--jp-border-width) solid var(--jp-cell-editor-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-cell-editor-active-background);
}

/*-----------------------------------------------------------------------------
| Notebook drag and drop
|----------------------------------------------------------------------------*/

.jp-Notebook-cell.jp-mod-dropSource {
  opacity: 0.5;
}

.jp-Notebook-cell.jp-mod-dropTarget,
.jp-Notebook.jp-mod-commandMode
  .jp-Notebook-cell.jp-mod-active.jp-mod-selected.jp-mod-dropTarget {
  border-top-color: var(--jp-private-notebook-selected-color);
  border-top-style: solid;
  border-top-width: 2px;
}

.jp-dragImage {
  display: block;
  flex-direction: row;
  width: var(--jp-private-notebook-dragImage-width);
  height: var(--jp-private-notebook-dragImage-height);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background);
  overflow: visible;
}

.jp-dragImage-singlePrompt {
  box-shadow: 2px 2px 4px 0px rgba(0, 0, 0, 0.12);
}

.jp-dragImage .jp-dragImage-content {
  flex: 1 1 auto;
  z-index: 2;
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  line-height: var(--jp-code-line-height);
  padding: var(--jp-code-padding);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background-color);
  color: var(--jp-content-font-color3);
  text-align: left;
  margin: 4px 4px 4px 0px;
}

.jp-dragImage .jp-dragImage-prompt {
  flex: 0 0 auto;
  min-width: 36px;
  color: var(--jp-cell-inprompt-font-color);
  padding: var(--jp-code-padding);
  padding-left: 12px;
  font-family: var(--jp-cell-prompt-font-family);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: 1.9;
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
}

.jp-dragImage-multipleBack {
  z-index: -1;
  position: absolute;
  height: 32px;
  width: 300px;
  top: 8px;
  left: 8px;
  background: var(--jp-layout-color2);
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  box-shadow: 2px 2px 4px 0px rgba(0, 0, 0, 0.12);
}

/*-----------------------------------------------------------------------------
| Cell toolbar
|----------------------------------------------------------------------------*/

.jp-NotebookTools {
  display: block;
  min-width: var(--jp-sidebar-min-width);
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  /* This is needed so that all font sizing of children done in ems is
    * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  overflow: auto;
}

.jp-NotebookTools-tool {
  padding: 0px 12px 0 12px;
}

.jp-ActiveCellTool {
  padding: 12px;
  background-color: var(--jp-layout-color1);
  border-top: none !important;
}

.jp-ActiveCellTool .jp-InputArea-prompt {
  flex: 0 0 auto;
  padding-left: 0px;
}

.jp-ActiveCellTool .jp-InputArea-editor {
  flex: 1 1 auto;
  background: var(--jp-cell-editor-background);
  border-color: var(--jp-cell-editor-border-color);
}

.jp-ActiveCellTool .jp-InputArea-editor .CodeMirror {
  background: transparent;
}

.jp-MetadataEditorTool {
  flex-direction: column;
  padding: 12px 0px 12px 0px;
}

.jp-RankedPanel > :not(:first-child) {
  margin-top: 12px;
}

.jp-KeySelector select.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: var(--jp-border-width) solid var(--jp-border-color1);
}

.jp-KeySelector label,
.jp-MetadataEditorTool label {
  line-height: 1.4;
}

.jp-NotebookTools .jp-select-wrapper {
  margin-top: 4px;
  margin-bottom: 0px;
}

.jp-NotebookTools .jp-Collapse {
  margin-top: 16px;
}

/*-----------------------------------------------------------------------------
| Presentation Mode (.jp-mod-presentationMode)
|----------------------------------------------------------------------------*/

.jp-mod-presentationMode .jp-Notebook {
  --jp-content-font-size1: var(--jp-content-presentation-font-size1);
  --jp-code-font-size: var(--jp-code-presentation-font-size);
}

.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-InputPrompt,
.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-OutputPrompt {
  flex: 0 0 110px;
}

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Cell-Placeholder {
  padding-left: 55px;
}

.jp-Cell-Placeholder-wrapper {
  background: #fff;
  border: 1px solid;
  border-color: #e5e6e9 #dfe0e4 #d0d1d5;
  border-radius: 4px;
  -webkit-border-radius: 4px;
  margin: 10px 15px;
}

.jp-Cell-Placeholder-wrapper-inner {
  padding: 15px;
  position: relative;
}

.jp-Cell-Placeholder-wrapper-body {
  background-repeat: repeat;
  background-size: 50% auto;
}

.jp-Cell-Placeholder-wrapper-body div {
  background: #f6f7f8;
  background-image: -webkit-linear-gradient(
    left,
    #f6f7f8 0%,
    #edeef1 20%,
    #f6f7f8 40%,
    #f6f7f8 100%
  );
  background-repeat: no-repeat;
  background-size: 800px 104px;
  height: 104px;
  position: relative;
}

.jp-Cell-Placeholder-wrapper-body div {
  position: absolute;
  right: 15px;
  left: 15px;
  top: 15px;
}

div.jp-Cell-Placeholder-h1 {
  top: 20px;
  height: 20px;
  left: 15px;
  width: 150px;
}

div.jp-Cell-Placeholder-h2 {
  left: 15px;
  top: 50px;
  height: 10px;
  width: 100px;
}

div.jp-Cell-Placeholder-content-1,
div.jp-Cell-Placeholder-content-2,
div.jp-Cell-Placeholder-content-3 {
  left: 15px;
  right: 15px;
  height: 10px;
}

div.jp-Cell-Placeholder-content-1 {
  top: 100px;
}

div.jp-Cell-Placeholder-content-2 {
  top: 120px;
}

div.jp-Cell-Placeholder-content-3 {
  top: 140px;
}

</style>

    <style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
The following CSS variables define the main, public API for styling JupyterLab.
These variables should be used by all plugins wherever possible. In other
words, plugins should not define custom colors, sizes, etc unless absolutely
necessary. This enables users to change the visual theme of JupyterLab
by changing these variables.

Many variables appear in an ordered sequence (0,1,2,3). These sequences
are designed to work well together, so for example, `--jp-border-color1` should
be used with `--jp-layout-color1`. The numbers have the following meanings:

* 0: super-primary, reserved for special emphasis
* 1: primary, most important under normal situations
* 2: secondary, next most important under normal situations
* 3: tertiary, next most important under normal situations

Throughout JupyterLab, we are mostly following principles from Google's
Material Design when selecting colors. We are not, however, following
all of MD as it is not optimized for dense, information rich UIs.
*/

:root {
  /* Elevation
   *
   * We style box-shadows using Material Design's idea of elevation. These particular numbers are taken from here:
   *
   * https://github.com/material-components/material-components-web
   * https://material-components-web.appspot.com/elevation.html
   */

  --jp-shadow-base-lightness: 0;
  --jp-shadow-umbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.2
  );
  --jp-shadow-penumbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.14
  );
  --jp-shadow-ambient-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.12
  );
  --jp-elevation-z0: none;
  --jp-elevation-z1: 0px 2px 1px -1px var(--jp-shadow-umbra-color),
    0px 1px 1px 0px var(--jp-shadow-penumbra-color),
    0px 1px 3px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z2: 0px 3px 1px -2px var(--jp-shadow-umbra-color),
    0px 2px 2px 0px var(--jp-shadow-penumbra-color),
    0px 1px 5px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z4: 0px 2px 4px -1px var(--jp-shadow-umbra-color),
    0px 4px 5px 0px var(--jp-shadow-penumbra-color),
    0px 1px 10px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z6: 0px 3px 5px -1px var(--jp-shadow-umbra-color),
    0px 6px 10px 0px var(--jp-shadow-penumbra-color),
    0px 1px 18px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z8: 0px 5px 5px -3px var(--jp-shadow-umbra-color),
    0px 8px 10px 1px var(--jp-shadow-penumbra-color),
    0px 3px 14px 2px var(--jp-shadow-ambient-color);
  --jp-elevation-z12: 0px 7px 8px -4px var(--jp-shadow-umbra-color),
    0px 12px 17px 2px var(--jp-shadow-penumbra-color),
    0px 5px 22px 4px var(--jp-shadow-ambient-color);
  --jp-elevation-z16: 0px 8px 10px -5px var(--jp-shadow-umbra-color),
    0px 16px 24px 2px var(--jp-shadow-penumbra-color),
    0px 6px 30px 5px var(--jp-shadow-ambient-color);
  --jp-elevation-z20: 0px 10px 13px -6px var(--jp-shadow-umbra-color),
    0px 20px 31px 3px var(--jp-shadow-penumbra-color),
    0px 8px 38px 7px var(--jp-shadow-ambient-color);
  --jp-elevation-z24: 0px 11px 15px -7px var(--jp-shadow-umbra-color),
    0px 24px 38px 3px var(--jp-shadow-penumbra-color),
    0px 9px 46px 8px var(--jp-shadow-ambient-color);

  /* Borders
   *
   * The following variables, specify the visual styling of borders in JupyterLab.
   */

  --jp-border-width: 1px;
  --jp-border-color0: var(--md-grey-400);
  --jp-border-color1: var(--md-grey-400);
  --jp-border-color2: var(--md-grey-300);
  --jp-border-color3: var(--md-grey-200);
  --jp-border-radius: 2px;

  /* UI Fonts
   *
   * The UI font CSS variables are used for the typography all of the JupyterLab
   * user interface elements that are not directly user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-ui-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-ui-font-scale-factor: 1.2;
  --jp-ui-font-size0: 0.83333em;
  --jp-ui-font-size1: 13px; /* Base font size */
  --jp-ui-font-size2: 1.2em;
  --jp-ui-font-size3: 1.44em;

  --jp-ui-font-family: -apple-system, BlinkMacSystemFont, 'Segoe UI', Helvetica,
    Arial, sans-serif, 'Apple Color Emoji', 'Segoe UI Emoji', 'Segoe UI Symbol';

  /*
   * Use these font colors against the corresponding main layout colors.
   * In a light theme, these go from dark to light.
   */

  /* Defaults use Material Design specification */
  --jp-ui-font-color0: rgba(0, 0, 0, 1);
  --jp-ui-font-color1: rgba(0, 0, 0, 0.87);
  --jp-ui-font-color2: rgba(0, 0, 0, 0.54);
  --jp-ui-font-color3: rgba(0, 0, 0, 0.38);

  /*
   * Use these against the brand/accent/warn/error colors.
   * These will typically go from light to darker, in both a dark and light theme.
   */

  --jp-ui-inverse-font-color0: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color1: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color2: rgba(255, 255, 255, 0.7);
  --jp-ui-inverse-font-color3: rgba(255, 255, 255, 0.5);

  /* Content Fonts
   *
   * Content font variables are used for typography of user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-content-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-content-line-height: 1.6;
  --jp-content-font-scale-factor: 1.2;
  --jp-content-font-size0: 0.83333em;
  --jp-content-font-size1: 14px; /* Base font size */
  --jp-content-font-size2: 1.2em;
  --jp-content-font-size3: 1.44em;
  --jp-content-font-size4: 1.728em;
  --jp-content-font-size5: 2.0736em;

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-content-presentation-font-size1: 17px;

  --jp-content-heading-line-height: 1;
  --jp-content-heading-margin-top: 1.2em;
  --jp-content-heading-margin-bottom: 0.8em;
  --jp-content-heading-font-weight: 500;

  /* Defaults use Material Design specification */
  --jp-content-font-color0: rgba(0, 0, 0, 1);
  --jp-content-font-color1: rgba(0, 0, 0, 0.87);
  --jp-content-font-color2: rgba(0, 0, 0, 0.54);
  --jp-content-font-color3: rgba(0, 0, 0, 0.38);

  --jp-content-link-color: var(--md-blue-700);

  --jp-content-font-family: -apple-system, BlinkMacSystemFont, 'Segoe UI',
    Helvetica, Arial, sans-serif, 'Apple Color Emoji', 'Segoe UI Emoji',
    'Segoe UI Symbol';

  /*
   * Code Fonts
   *
   * Code font variables are used for typography of code and other monospaces content.
   */

  --jp-code-font-size: 13px;
  --jp-code-line-height: 1.3077; /* 17px for 13px base */
  --jp-code-padding: 5px; /* 5px for 13px base, codemirror highlighting needs integer px value */
  --jp-code-font-family-default: Menlo, Consolas, 'DejaVu Sans Mono', monospace;
  --jp-code-font-family: var(--jp-code-font-family-default);

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-code-presentation-font-size: 16px;

  /* may need to tweak cursor width if you change font size */
  --jp-code-cursor-width0: 1.4px;
  --jp-code-cursor-width1: 2px;
  --jp-code-cursor-width2: 4px;

  /* Layout
   *
   * The following are the main layout colors use in JupyterLab. In a light
   * theme these would go from light to dark.
   */

  --jp-layout-color0: white;
  --jp-layout-color1: white;
  --jp-layout-color2: var(--md-grey-200);
  --jp-layout-color3: var(--md-grey-400);
  --jp-layout-color4: var(--md-grey-600);

  /* Inverse Layout
   *
   * The following are the inverse layout colors use in JupyterLab. In a light
   * theme these would go from dark to light.
   */

  --jp-inverse-layout-color0: #111111;
  --jp-inverse-layout-color1: var(--md-grey-900);
  --jp-inverse-layout-color2: var(--md-grey-800);
  --jp-inverse-layout-color3: var(--md-grey-700);
  --jp-inverse-layout-color4: var(--md-grey-600);

  /* Brand/accent */

  --jp-brand-color0: var(--md-blue-900);
  --jp-brand-color1: var(--md-blue-700);
  --jp-brand-color2: var(--md-blue-300);
  --jp-brand-color3: var(--md-blue-100);
  --jp-brand-color4: var(--md-blue-50);

  --jp-accent-color0: var(--md-green-900);
  --jp-accent-color1: var(--md-green-700);
  --jp-accent-color2: var(--md-green-300);
  --jp-accent-color3: var(--md-green-100);

  /* State colors (warn, error, success, info) */

  --jp-warn-color0: var(--md-orange-900);
  --jp-warn-color1: var(--md-orange-700);
  --jp-warn-color2: var(--md-orange-300);
  --jp-warn-color3: var(--md-orange-100);

  --jp-error-color0: var(--md-red-900);
  --jp-error-color1: var(--md-red-700);
  --jp-error-color2: var(--md-red-300);
  --jp-error-color3: var(--md-red-100);

  --jp-success-color0: var(--md-green-900);
  --jp-success-color1: var(--md-green-700);
  --jp-success-color2: var(--md-green-300);
  --jp-success-color3: var(--md-green-100);

  --jp-info-color0: var(--md-cyan-900);
  --jp-info-color1: var(--md-cyan-700);
  --jp-info-color2: var(--md-cyan-300);
  --jp-info-color3: var(--md-cyan-100);

  /* Cell specific styles */

  --jp-cell-padding: 5px;

  --jp-cell-collapser-width: 8px;
  --jp-cell-collapser-min-height: 20px;
  --jp-cell-collapser-not-active-hover-opacity: 0.6;

  --jp-cell-editor-background: var(--md-grey-100);
  --jp-cell-editor-border-color: var(--md-grey-300);
  --jp-cell-editor-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-cell-editor-active-background: var(--jp-layout-color0);
  --jp-cell-editor-active-border-color: var(--jp-brand-color1);

  --jp-cell-prompt-width: 64px;
  --jp-cell-prompt-font-family: var(--jp-code-font-family-default);
  --jp-cell-prompt-letter-spacing: 0px;
  --jp-cell-prompt-opacity: 1;
  --jp-cell-prompt-not-active-opacity: 0.5;
  --jp-cell-prompt-not-active-font-color: var(--md-grey-700);
  /* A custom blend of MD grey and blue 600
   * See https://meyerweb.com/eric/tools/color-blend/#546E7A:1E88E5:5:hex */
  --jp-cell-inprompt-font-color: #307fc1;
  /* A custom blend of MD grey and orange 600
   * https://meyerweb.com/eric/tools/color-blend/#546E7A:F4511E:5:hex */
  --jp-cell-outprompt-font-color: #bf5b3d;

  /* Notebook specific styles */

  --jp-notebook-padding: 10px;
  --jp-notebook-select-background: var(--jp-layout-color1);
  --jp-notebook-multiselected-color: var(--md-blue-50);

  /* The scroll padding is calculated to fill enough space at the bottom of the
  notebook to show one single-line cell (with appropriate padding) at the top
  when the notebook is scrolled all the way to the bottom. We also subtract one
  pixel so that no scrollbar appears if we have just one single-line cell in the
  notebook. This padding is to enable a 'scroll past end' feature in a notebook.
  */
  --jp-notebook-scroll-padding: calc(
    100% - var(--jp-code-font-size) * var(--jp-code-line-height) -
      var(--jp-code-padding) - var(--jp-cell-padding) - 1px
  );

  /* Rendermime styles */

  --jp-rendermime-error-background: #fdd;
  --jp-rendermime-table-row-background: var(--md-grey-100);
  --jp-rendermime-table-row-hover-background: var(--md-light-blue-50);

  /* Dialog specific styles */

  --jp-dialog-background: rgba(0, 0, 0, 0.25);

  /* Console specific styles */

  --jp-console-padding: 10px;

  /* Toolbar specific styles */

  --jp-toolbar-border-color: var(--jp-border-color1);
  --jp-toolbar-micro-height: 8px;
  --jp-toolbar-background: var(--jp-layout-color1);
  --jp-toolbar-box-shadow: 0px 0px 2px 0px rgba(0, 0, 0, 0.24);
  --jp-toolbar-header-margin: 4px 4px 0px 4px;
  --jp-toolbar-active-background: var(--md-grey-300);

  /* Statusbar specific styles */

  --jp-statusbar-height: 24px;

  /* Input field styles */

  --jp-input-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-input-active-background: var(--jp-layout-color1);
  --jp-input-hover-background: var(--jp-layout-color1);
  --jp-input-background: var(--md-grey-100);
  --jp-input-border-color: var(--jp-border-color1);
  --jp-input-active-border-color: var(--jp-brand-color1);
  --jp-input-active-box-shadow-color: rgba(19, 124, 189, 0.3);

  /* General editor styles */

  --jp-editor-selected-background: #d9d9d9;
  --jp-editor-selected-focused-background: #d7d4f0;
  --jp-editor-cursor-color: var(--jp-ui-font-color0);

  /* Code mirror specific styles */

  --jp-mirror-editor-keyword-color: #008000;
  --jp-mirror-editor-atom-color: #88f;
  --jp-mirror-editor-number-color: #080;
  --jp-mirror-editor-def-color: #00f;
  --jp-mirror-editor-variable-color: var(--md-grey-900);
  --jp-mirror-editor-variable-2-color: #05a;
  --jp-mirror-editor-variable-3-color: #085;
  --jp-mirror-editor-punctuation-color: #05a;
  --jp-mirror-editor-property-color: #05a;
  --jp-mirror-editor-operator-color: #aa22ff;
  --jp-mirror-editor-comment-color: #408080;
  --jp-mirror-editor-string-color: #ba2121;
  --jp-mirror-editor-string-2-color: #708;
  --jp-mirror-editor-meta-color: #aa22ff;
  --jp-mirror-editor-qualifier-color: #555;
  --jp-mirror-editor-builtin-color: #008000;
  --jp-mirror-editor-bracket-color: #997;
  --jp-mirror-editor-tag-color: #170;
  --jp-mirror-editor-attribute-color: #00c;
  --jp-mirror-editor-header-color: blue;
  --jp-mirror-editor-quote-color: #090;
  --jp-mirror-editor-link-color: #00c;
  --jp-mirror-editor-error-color: #f00;
  --jp-mirror-editor-hr-color: #999;

  /* Vega extension styles */

  --jp-vega-background: white;

  /* Sidebar-related styles */

  --jp-sidebar-min-width: 250px;

  /* Search-related styles */

  --jp-search-toggle-off-opacity: 0.5;
  --jp-search-toggle-hover-opacity: 0.8;
  --jp-search-toggle-on-opacity: 1;
  --jp-search-selected-match-background-color: rgb(245, 200, 0);
  --jp-search-selected-match-color: black;
  --jp-search-unselected-match-background-color: var(
    --jp-inverse-layout-color0
  );
  --jp-search-unselected-match-color: var(--jp-ui-inverse-font-color0);

  /* Icon colors that work well with light or dark backgrounds */
  --jp-icon-contrast-color0: var(--md-purple-600);
  --jp-icon-contrast-color1: var(--md-green-600);
  --jp-icon-contrast-color2: var(--md-pink-600);
  --jp-icon-contrast-color3: var(--md-blue-600);
}
</style>

<style type="text/css">
/* Force rendering true colors when outputing to pdf */
* {
  -webkit-print-color-adjust: exact;
}

/* Misc */
a.anchor-link {
  display: none;
}

/* Input area styling */
.jp-InputArea {
  overflow: hidden;
}

.jp-InputArea-editor {
  overflow: hidden;
}

.CodeMirror.cm-s-jupyter .highlight pre {
/* weird, but --jp-code-padding defined to be 5px but 4px horizontal padding is hardcoded for pre.CodeMirror-line */
  padding: var(--jp-code-padding) 4px;
  margin: 0;

  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
  color: inherit;

}

.jp-OutputArea-output pre {
  line-height: inherit;
  font-family: inherit;
}

.jp-RenderedText pre {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-code-font-size);
}

/* Using table instead of flexbox so that we can use break-inside property */
/* CSS rules under this comment should not be required anymore after we move to the JupyterLab 4.0 CSS */


.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-prompt {
  min-width: calc(
    var(--jp-cell-prompt-width) - var(--jp-private-cell-scrolling-output-offset)
  );
}

.jp-OutputArea-child {
  display: table;
  width: 100%;
}

.jp-OutputPrompt {
  display: table-cell;
  vertical-align: top;
  min-width: var(--jp-cell-prompt-width);
}

body[data-format='mobile'] .jp-OutputPrompt {
  display: table-row;
}

.jp-OutputArea-output {
  display: table-cell;
  width: 100%;
}

body[data-format='mobile'] .jp-OutputArea-child .jp-OutputArea-output {
  display: table-row;
}

.jp-OutputArea-output.jp-OutputArea-executeResult {
  width: 100%;
}

/* Hiding the collapser by default */
.jp-Collapser {
  display: none;
}

@media print {
  .jp-Cell-inputWrapper,
  .jp-Cell-outputWrapper {
    display: block;
  }

  .jp-OutputArea-child {
    break-inside: avoid-page;
  }
}
</style>

<!-- Load mathjax -->
    <script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.7/latest.js?config=TeX-AMS_CHTML-full,Safe"> </script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    init_mathjax = function() {
        if (window.MathJax) {
        // MathJax loaded
            MathJax.Hub.Config({
                TeX: {
                    equationNumbers: {
                    autoNumber: "AMS",
                    useLabelIds: true
                    }
                },
                tex2jax: {
                    inlineMath: [ ['$','$'], ["\\(","\\)"] ],
                    displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
                    processEscapes: true,
                    processEnvironments: true
                },
                displayAlign: 'center',
                CommonHTML: {
                    linebreaks: {
                    automatic: true
                    }
                }
            });

            MathJax.Hub.Queue(["Typeset", MathJax.Hub]);
        }
    }
    init_mathjax();
    </script>
    <!-- End of mathjax configuration --></head>
<body class="jp-Notebook" data-jp-theme-light="true" data-jp-theme-name="JupyterLab Light">
<div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[1]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1"># !pip install dependent_bterms tqdm</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[2]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="kn">import</span> <span class="nn">dependent_bterms</span> <span class="k">as</span> <span class="nn">dbt</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[3]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="o">%</span><span class="k">display</span> typeset
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[4]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">N</span> <span class="o">=</span> <span class="mi">10000</span>

<span class="n">var</span><span class="p">(</span><span class="s1">&#39;t m j&#39;</span><span class="p">)</span>
<span class="n">assume</span><span class="p">(</span><span class="n">m</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">,</span> <span class="n">j</span><span class="o">+</span><span class="mi">1</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">,</span> <span class="p">(</span><span class="n">j</span><span class="p">,</span> <span class="s1">&#39;integer&#39;</span><span class="p">))</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h1 id="Example:-On-a-conjecture-of-B%C3%B3na-and-DeJonge">Example: On a conjecture of B&#243;na and DeJonge<a class="anchor-link" href="#Example:-On-a-conjecture-of-B%C3%B3na-and-DeJonge">&#182;</a></h1>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<p>We are investigating the inequality
$$ F(n) = \sum_{k=1}^{n} k \sigma(k) (k^2 - 3n + 2) (2k^2 - n) \binom{2n}{n-k} &lt; 0 $$
for all $n \geq 5$.</p>

</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="Manual-check-for-$n-%5Cleq-N$">Manual check for $n \leq N$<a class="anchor-link" href="#Manual-check-for-$n-%5Cleq-N$">&#182;</a></h2><p>We verify that the inequality holds for all $5 \leq n \leq N$ directly.</p>

</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[5]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="nd">@parallel</span><span class="p">(</span><span class="n">ncpus</span><span class="o">=</span><span class="mi">16</span><span class="p">)</span>
<span class="k">def</span> <span class="nf">F</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="k">return</span> <span class="nb">sum</span><span class="p">(</span><span class="n">k</span><span class="o">*</span><span class="n">sigma</span><span class="p">(</span><span class="n">k</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">k</span><span class="o">**</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">3</span><span class="o">*</span><span class="n">n</span> <span class="o">+</span> <span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">k</span><span class="o">**</span><span class="mi">2</span> <span class="o">-</span> <span class="n">n</span><span class="p">)</span><span class="o">*</span><span class="n">binomial</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">n</span><span class="p">,</span> <span class="n">n</span><span class="o">-</span><span class="n">k</span><span class="p">)</span> <span class="k">for</span> <span class="n">k</span> <span class="ow">in</span> <span class="n">srange</span><span class="p">(</span><span class="mi">1</span><span class="p">,</span> <span class="n">n</span> <span class="o">+</span> <span class="mi">1</span><span class="p">))</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[6]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="o">%%time</span>

<span class="kn">from</span> <span class="nn">tqdm.notebook</span> <span class="kn">import</span> <span class="n">tqdm</span>

<span class="nb">all</span><span class="p">(</span>
    <span class="n">result</span> <span class="o">&lt;</span> <span class="mi">0</span>
    <span class="k">for</span> <span class="p">(</span><span class="n">args</span><span class="p">,</span> <span class="n">result</span><span class="p">)</span> <span class="ow">in</span> <span class="n">tqdm</span><span class="p">(</span><span class="n">F</span><span class="p">(</span><span class="n">srange</span><span class="p">(</span><span class="mi">5</span><span class="p">,</span> <span class="n">N</span><span class="o">+</span><span class="mi">1</span><span class="p">)),</span> <span class="n">total</span><span class="o">=</span><span class="nb">int</span><span class="p">(</span><span class="n">N</span><span class="o">-</span><span class="mi">5</span><span class="p">))</span>
<span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>




<div class="jp-RenderedText jp-OutputArea-output " data-mime-type="text/plain">
<pre>  0%|          | 0/9995 [00:00&lt;?, ?it/s]</pre>
</div>

</div>
<div class="jp-OutputArea-child">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>CPU times: user 5.23 s, sys: 54.6 s, total: 59.8 s
Wall time: 11min 43s
</pre>
</div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[6]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \mathrm{True}\)</html>
</div>

</div>

</div>

</div>

</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<p>For $n &gt; N$ we determine asymptotic expansions with explicit error bounds, as outlined in Section 4.</p>

</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="Rigorous-asymptotic-error-bounds">Rigorous asymptotic error bounds<a class="anchor-link" href="#Rigorous-asymptotic-error-bounds">&#182;</a></h2>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[7]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">CC</span> <span class="o">=</span> <span class="n">ComplexBallField</span><span class="p">(</span><span class="mi">100</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[8]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1"># bound for sigma(n)</span>

<span class="n">A</span> <span class="o">=</span> <span class="n">ceil</span><span class="p">(</span><span class="mi">100</span> <span class="o">*</span> <span class="p">(</span><span class="n">exp</span><span class="p">(</span><span class="n">euler_gamma</span><span class="p">)</span> <span class="o">+</span> <span class="mf">0.6483</span> <span class="o">/</span> <span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">N</span><span class="p">))))</span><span class="o">/</span><span class="mi">100</span>
<span class="n">A</span><span class="p">,</span> <span class="n">A</span><span class="o">.</span><span class="n">n</span><span class="p">()</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[8]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \left(\frac{52}{25}, 2.08000000000000\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[9]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="nb">all</span><span class="p">(</span><span class="n">sigma</span><span class="p">(</span><span class="n">kk</span><span class="p">)</span> <span class="o">&lt;=</span> <span class="n">A</span><span class="o">*</span><span class="n">kk</span><span class="o">*</span><span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">N</span><span class="p">))</span> <span class="k">for</span> <span class="n">kk</span> <span class="ow">in</span> <span class="n">srange</span><span class="p">(</span><span class="mi">1</span><span class="p">,</span> <span class="n">N</span><span class="o">+</span><span class="mi">1</span><span class="p">))</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[9]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \mathrm{True}\)</html>
</div>

</div>

</div>

</div>

</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h3 id="Tail-error,-summation-range-$k-%5Cgeq-n/2$">Tail error, summation range $k \geq n/2$<a class="anchor-link" href="#Tail-error,-summation-range-$k-%5Cgeq-n/2$">&#182;</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[10]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">tail_error_end</span> <span class="o">=</span> <span class="n">A</span> <span class="o">*</span> <span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">m</span><span class="p">))</span> <span class="o">*</span> <span class="n">m</span><span class="o">^</span><span class="mi">7</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">m</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span>
<span class="n">tail_error_end</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[10]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \frac{52}{25} \, m^{7} e^{\left(-\frac{1}{4} \, m\right)} \log\left(\log\left(m\right)\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[11]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">plot</span><span class="p">(</span><span class="n">tail_error_end</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="n">m</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">8</span> <span class="o">-</span> <span class="n">m</span><span class="o">/</span><span class="mi">24</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s2">&quot;red&quot;</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[11]:</div>




<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult">
<img src="data:image/png;base64,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
"
class="
"
>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[12]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">tail_error_end</span><span class="p">(</span><span class="n">m</span><span class="o">=</span><span class="n">CC</span><span class="p">(</span><span class="n">N</span><span class="p">))</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[12]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \verb|[8.4776499289197084254484893395e-1058|\verb| |\verb|+/-|\verb| |\verb|6.04e-1087]|\)</html>
</div>

</div>

</div>

</div>

</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<p>Numerically, the tail error in this region is already extremely small.</p>

</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="Tail-error,-summation-range-$k%5Cin-%5Bn%5E%7B%5Calpha%7D,-n/2%5D$.">Tail error, summation range $k\in [n^{\alpha}, n/2]$.<a class="anchor-link" href="#Tail-error,-summation-range-$k%5Cin-%5Bn%5E%7B%5Calpha%7D,-n/2%5D$.">&#182;</a></h2>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[13]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">alpha</span> <span class="o">=</span> <span class="mi">7</span><span class="o">/</span><span class="mi">10</span>
<span class="k">assert</span> <span class="n">N</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">alpha</span> <span class="o">-</span> <span class="mi">1</span><span class="p">)</span> <span class="o">&gt;=</span> <span class="mi">3</span>  <span class="c1"># requirement in Section 4.2</span>

<span class="n">AR</span><span class="p">,</span> <span class="n">n</span><span class="p">,</span> <span class="n">k</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">AsymptoticRingWithDependentVariable</span><span class="p">(</span><span class="s1">&#39;n^QQ&#39;</span><span class="p">,</span> <span class="s1">&#39;k&#39;</span><span class="p">,</span> <span class="mi">0</span><span class="p">,</span> <span class="n">alpha</span><span class="p">,</span> <span class="n">bterm_round_to</span><span class="o">=</span><span class="mi">4</span><span class="p">,</span> <span class="n">default_prec</span><span class="o">=</span><span class="mi">7</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[14]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">tail_error_mid</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="mi">4</span><span class="o">*</span><span class="n">A</span> <span class="o">*</span> <span class="p">(</span>
        <span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="mi">6</span><span class="o">*</span><span class="n">alpha</span><span class="p">)</span>
        <span class="o">+</span> <span class="n">n</span><span class="o">/</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">n</span><span class="o">^</span><span class="n">alpha</span><span class="p">)</span> <span class="o">*</span> <span class="p">(</span><span class="mi">6</span><span class="o">*</span><span class="n">n</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">6</span><span class="o">*</span><span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">2</span><span class="o">*</span><span class="n">alpha</span><span class="p">)</span>
                           <span class="o">+</span> <span class="mi">3</span><span class="o">*</span><span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span> <span class="o">+</span> <span class="mi">4</span><span class="o">*</span><span class="n">alpha</span><span class="p">)</span> <span class="o">+</span> <span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="mi">6</span><span class="o">*</span><span class="n">alpha</span><span class="p">))</span>
    <span class="p">),</span>
    <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span>
<span class="p">)</span>
<span class="n">tail_error_mid</span>  <span class="c1"># times log(log(n)) * exp(-n^(2*alpha - 1))</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[14]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{25073}{5000} n^{\frac{9}{2}}\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[15]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">tail_error_mid_bterm</span> <span class="o">=</span> <span class="nb">next</span><span class="p">(</span><span class="n">tail_error_mid</span><span class="o">.</span><span class="n">summands</span><span class="o">.</span><span class="n">elements</span><span class="p">())</span>
<span class="n">tail_error_mid_sym</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">create_summand</span><span class="p">(</span>
    <span class="s1">&#39;exact&#39;</span><span class="p">,</span>
    <span class="n">coefficient</span><span class="o">=</span><span class="n">tail_error_mid_bterm</span><span class="o">.</span><span class="n">coefficient</span><span class="p">,</span>
    <span class="n">growth</span><span class="o">=</span><span class="n">tail_error_mid_bterm</span><span class="o">.</span><span class="n">growth</span>
<span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">m</span><span class="p">)</span> <span class="o">*</span> <span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">m</span><span class="p">))</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">m</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">alpha</span> <span class="o">-</span> <span class="mi">1</span><span class="p">))</span>
<span class="n">tail_error_mid_sym</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[15]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \frac{25073}{5000} \, m^{\frac{9}{2}} e^{\left(-m^{\frac{2}{5}}\right)} \log\left(\log\left(m\right)\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[16]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">plot</span><span class="p">(</span><span class="n">tail_error_mid_sym</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="n">m</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">8</span> <span class="o">-</span> <span class="n">m</span><span class="o">/</span><span class="mi">24</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s2">&quot;red&quot;</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[16]:</div>




<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult">
<img src="data:image/png;base64,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
"
class="
"
>
</div>

</div>

</div>

</div>

</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<p>Again, the error is comparatively small from $N \geq 5000$ on.</p>

</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[17]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">tail_error_mid_sym</span><span class="p">(</span><span class="n">m</span><span class="o">=</span><span class="n">CC</span><span class="p">(</span><span class="n">N</span><span class="p">))</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[17]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \verb|[57.1581890925334258090495056|\verb| |\verb|+/-|\verb| |\verb|3.55e-26]|\)</html>
</div>

</div>

</div>

</div>

</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="Summand-approximations">Summand approximations<a class="anchor-link" href="#Summand-approximations">&#182;</a></h2>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[18]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">R</span> <span class="o">=</span> <span class="mi">9</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<p>First we determine the expansion error,
$$ \frac{2}{R n^R (1 - k^2/n^2)} \bigg( k^R + \frac{k^{R+1}}{R+1} \bigg) $$</p>

</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[19]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">sum_error</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">taylor_with_explicit_error</span><span class="p">(</span><span class="k">lambda</span> <span class="n">t</span><span class="p">:</span> <span class="mi">1</span><span class="o">/</span><span class="p">(</span><span class="mi">1</span> <span class="o">-</span> <span class="n">t</span><span class="p">),</span> <span class="n">k</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="n">n</span><span class="o">^</span><span class="mi">2</span><span class="p">,</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span> <span class="o">*</span> <span class="n">AR</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="mi">2</span> <span class="o">/</span> <span class="p">(</span><span class="n">R</span> <span class="o">*</span> <span class="n">n</span><span class="o">^</span><span class="n">R</span><span class="p">)</span> <span class="o">*</span> <span class="p">(</span><span class="n">k</span><span class="o">^</span><span class="n">R</span> <span class="o">+</span> <span class="n">k</span><span class="o">^</span><span class="p">(</span><span class="n">R</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="n">R</span><span class="o">+</span><span class="mi">1</span><span class="p">)),</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">sum_error</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[19]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle B_{n \ge 10000}\left(\left({\left| \frac{239}{10000} \, k^{10} + \frac{2223}{10000} \, k^{9} \right|}\right) n^{-9}\right)\)</html>
</div>

</div>

</div>

</div>

</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<p>The exact part of the sum is given by
$$ -\sum_{j=1}^k \sum_{\substack{r=1\\ r \text{odd}}}^R \frac{2j^r}{r n^r} $$</p>

</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[20]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">sum_expansion</span> <span class="o">=</span> <span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="nb">sum</span><span class="p">([</span><span class="nb">sum</span><span class="p">(</span><span class="n">j</span><span class="o">^</span><span class="n">r</span><span class="p">,</span> <span class="n">j</span><span class="p">,</span> <span class="mi">1</span><span class="p">,</span> <span class="n">k</span><span class="p">)</span> <span class="o">/</span> <span class="p">(</span><span class="n">r</span> <span class="o">*</span> <span class="n">n</span><span class="o">^</span><span class="n">r</span><span class="p">)</span> <span class="k">for</span> <span class="n">r</span> <span class="ow">in</span> <span class="n">srange</span><span class="p">(</span><span class="mi">1</span><span class="p">,</span> <span class="n">R</span><span class="p">,</span> <span class="mi">2</span><span class="p">)])</span>
<span class="n">sum_expansion</span> <span class="o">+=</span> <span class="n">k</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="n">n</span>  <span class="c1"># remove the asymptotic main term, it remains an exponential</span>
<span class="n">sum_expansion</span> <span class="o">+=</span> <span class="n">sum_error</span>
<span class="n">sum_expansion</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[20]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \left(-\frac{1}{6} \, k^{4} - \frac{1}{3} \, k^{3} - \frac{1}{6} \, k^{2}\right) n^{-3} - k n^{-1} + \left(-\frac{1}{15} \, k^{6} - \frac{1}{5} \, k^{5} - \frac{1}{6} \, k^{4} + \frac{1}{30} \, k^{2}\right) n^{-5} + \left(-\frac{1}{28} \, k^{8} - \frac{1}{7} \, k^{7} - \frac{1}{6} \, k^{6} + \frac{1}{12} \, k^{4} - \frac{1}{42} \, k^{2}\right) n^{-7} + B_{n \ge 10000}\left(\left({\left| \frac{239}{10000} \, k^{10} + \frac{2223}{10000} \, k^{9} \right|}\right) n^{-9}\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[21]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1"># check magnitude of B-term</span>
<span class="n">dbt</span><span class="o">.</span><span class="n">simplify_expansion</span><span class="p">(</span><span class="n">sum_expansion</span><span class="p">,</span> <span class="n">simplify_bterm_growth</span><span class="o">=</span><span class="kc">True</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[21]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle -\frac{1}{6} \, k^{4} n^{-3} - k n^{-1} - \frac{1}{15} \, k^{6} n^{-5} + \left(-\frac{1}{3} \, k^{3} - \frac{1}{6} \, k^{2}\right) n^{-3} - \frac{1}{28} \, k^{8} n^{-7} - \frac{1}{5} \, k^{5} n^{-5} + B_{n \ge 10000}\left(\frac{541}{5000} n^{-2}\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[22]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="o">%%time</span>
<span class="c1"># need to find correct order of Taylor expansion. check collapsed B-term growth after calculations!</span>

<span class="n">S_nk_and_error</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">taylor_with_explicit_error</span><span class="p">(</span><span class="n">exp</span><span class="p">,</span> <span class="n">sum_expansion</span><span class="p">,</span> <span class="n">order</span><span class="o">=</span><span class="mi">6</span><span class="p">,</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">S_nk_and_error</span> <span class="o">*=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">taylor_with_explicit_error</span><span class="p">(</span><span class="k">lambda</span> <span class="n">t</span><span class="p">:</span> <span class="mi">1</span><span class="o">/</span><span class="p">(</span><span class="mi">1</span><span class="o">-</span><span class="n">t</span><span class="p">),</span> <span class="n">k</span><span class="o">/</span><span class="n">n</span><span class="p">,</span> <span class="n">order</span><span class="o">=</span><span class="mi">6</span><span class="p">,</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">S_nk_and_error</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">simplify_expansion</span><span class="p">(</span><span class="n">S_nk_and_error</span><span class="p">)</span>
<span class="n">S_nk_and_error</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>CPU times: user 4min 7s, sys: 1.88 s, total: 4min 9s
Wall time: 3min 52s
</pre>
</div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[22]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle 1 + \left(-\frac{1}{6} \, k^{4} - \frac{1}{3} \, k^{3}\right) n^{-3} + \frac{1}{72} \, k^{8} n^{-6} + \frac{1}{2} \, k^{2} n^{-2} - \frac{1}{1296} \, k^{12} n^{-9} - \frac{3}{20} \, k^{6} n^{-5} + \frac{1}{31104} \, k^{16} n^{-12} + \frac{1}{3} \, k^{3} n^{-3} + \frac{13}{720} \, k^{10} n^{-8} - \frac{1}{933120} \, k^{20} n^{-15} + \frac{3}{8} \, k^{4} n^{-4} - \frac{17}{12960} \, k^{14} n^{-11} + B_{n \ge 10000}\left(\frac{1}{10000} \, {\left| k^{24} \right|} n^{-18}\right) + B_{n \ge 10000}\left(\frac{9}{10000} \, {\left| k^{21} \right|} n^{-16}\right) - \frac{221}{1680} \, k^{8} n^{-7} + B_{n \ge 10000}\left(\frac{119}{10000} \, {\left| k^{18} \right|} n^{-14}\right) + B_{n \ge 10000}\left(\frac{116}{625} \, {\left| k^{15} \right|} n^{-12}\right) - \frac{1}{6} \, k^{2} n^{-3} + B_{n \ge 10000}\left(\frac{3217}{2500} \, {\left| k^{12} \right|} n^{-10}\right) + B_{n \ge 10000}\left(\left({\left| \frac{48257}{10000} \, k^{9} + \frac{4653}{1250} \, k^{8} + \frac{2787}{1250} \, k^{7} + \frac{1}{10000} \, k^{6} + \frac{1279}{5000} \, k^{5} + \frac{1}{10000} \, k^{4} + \frac{239}{5000} \, k^{3} \right|}\right) n^{-8}\right) + B_{n \ge 10000}\left(\frac{55039}{2500} \, {\left| k^{6} \right|} n^{-6}\right) + \left(-\frac{1}{4} \, k^{4} + \frac{1}{30} \, k^{2}\right) n^{-5} + \frac{7}{7776} \, k^{14} n^{-12} + \frac{53}{360} \, k^{8} n^{-8} - \frac{1}{20736} \, k^{18} n^{-15} - \frac{107}{4320} \, k^{12} n^{-11} + \frac{1}{81} \, k^{9} n^{-9} + \left(-\frac{5}{16} \, k^{6} + \frac{1}{10} \, k^{4} - \frac{1}{42} \, k^{2}\right) n^{-7} + \frac{7}{3888} \, k^{13} n^{-12} + \frac{7}{60} \, k^{7} n^{-8} - \frac{1}{7776} \, k^{17} n^{-15} + \frac{1}{72} \, k^{4} n^{-6} - \frac{121}{3240} \, k^{11} n^{-11} + \frac{1}{144} \, k^{8} n^{-9} + \frac{35}{15552} \, k^{12} n^{-12} + \left(\frac{7}{240} \, k^{6} - \frac{1}{90} \, k^{5} - \frac{1}{180} \, k^{4}\right) n^{-8} - \frac{7}{31104} \, k^{16} n^{-15} + \left(-\frac{1}{32} \, k^{10} - \frac{1}{80} \, k^{9}\right) n^{-11} + \frac{7}{3888} \, k^{11} n^{-12} - \frac{7}{25920} \, k^{15} n^{-15} - \frac{1}{1296} \, k^{6} n^{-9} + \frac{7}{7776} \, k^{10} n^{-12} - \frac{7}{31104} \, k^{14} n^{-15} + \left(\frac{1}{12960} \, k^{8} + \frac{1}{540} \, k^{7} + \frac{1}{2160} \, k^{6}\right) n^{-11} + \left(\frac{1}{3888} \, k^{9} + \frac{1}{31104} \, k^{8}\right) n^{-12} + \left(-\frac{1}{7776} \, k^{13} - \frac{1}{20736} \, k^{12} - \frac{1}{93312} \, k^{11} - \frac{1}{933120} \, k^{10}\right) n^{-15}\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[23]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">S_nk_and_error_collapsed</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">simplify_expansion</span><span class="p">(</span><span class="n">S_nk_and_error</span><span class="p">,</span> <span class="n">simplify_bterm_growth</span><span class="o">=</span><span class="kc">True</span><span class="p">)</span>
<span class="n">S_nk_and_error_collapsed</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[23]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle 1 + \left(-\frac{1}{6} \, k^{4} - \frac{1}{3} \, k^{3}\right) n^{-3} + \frac{1}{72} \, k^{8} n^{-6} + \frac{1}{2} \, k^{2} n^{-2} - \frac{1}{1296} \, k^{12} n^{-9} - \frac{3}{20} \, k^{6} n^{-5} + \frac{1}{31104} \, k^{16} n^{-12} + \frac{1}{3} \, k^{3} n^{-3} + \frac{13}{720} \, k^{10} n^{-8} - \frac{1}{933120} \, k^{20} n^{-15} + B_{n \ge 10000}\left(\frac{1469}{2500} n^{-\frac{6}{5}}\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[24]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">S_nk</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">zero</span><span class="p">()</span>
<span class="k">for</span> <span class="n">summand</span> <span class="ow">in</span> <span class="n">S_nk_and_error</span><span class="o">.</span><span class="n">summands</span><span class="p">:</span>
    <span class="k">if</span> <span class="n">summand</span><span class="o">.</span><span class="n">is_exact</span><span class="p">():</span>
        <span class="n">S_nk</span> <span class="o">+=</span> <span class="n">AR</span><span class="p">(</span><span class="n">summand</span><span class="p">)</span>
<span class="n">S_nk</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[24]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle 1 + \left(-\frac{1}{6} \, k^{4} - \frac{1}{3} \, k^{3} - \frac{1}{6} \, k^{2}\right) n^{-3} + \frac{1}{72} \, k^{8} n^{-6} + \frac{1}{2} \, k^{2} n^{-2} - \frac{1}{1296} \, k^{12} n^{-9} + \left(-\frac{3}{20} \, k^{6} - \frac{1}{4} \, k^{4} + \frac{1}{30} \, k^{2}\right) n^{-5} + \frac{1}{31104} \, k^{16} n^{-12} + \frac{1}{3} \, k^{3} n^{-3} + \frac{13}{720} \, k^{10} n^{-8} - \frac{1}{933120} \, k^{20} n^{-15} + \frac{3}{8} \, k^{4} n^{-4} - \frac{17}{12960} \, k^{14} n^{-11} + \left(-\frac{221}{1680} \, k^{8} - \frac{5}{16} \, k^{6} + \frac{1}{10} \, k^{4} - \frac{1}{42} \, k^{2}\right) n^{-7} + \frac{7}{7776} \, k^{14} n^{-12} + \left(\frac{53}{360} \, k^{8} + \frac{7}{60} \, k^{7}\right) n^{-8} - \frac{1}{20736} \, k^{18} n^{-15} - \frac{107}{4320} \, k^{12} n^{-11} + \frac{1}{81} \, k^{9} n^{-9} + \frac{7}{3888} \, k^{13} n^{-12} - \frac{1}{7776} \, k^{17} n^{-15} + \frac{1}{72} \, k^{4} n^{-6} - \frac{121}{3240} \, k^{11} n^{-11} + \frac{1}{144} \, k^{8} n^{-9} + \frac{35}{15552} \, k^{12} n^{-12} + \left(\frac{7}{240} \, k^{6} - \frac{1}{90} \, k^{5} - \frac{1}{180} \, k^{4}\right) n^{-8} - \frac{7}{31104} \, k^{16} n^{-15} + \left(-\frac{1}{32} \, k^{10} - \frac{1}{80} \, k^{9}\right) n^{-11} + \frac{7}{3888} \, k^{11} n^{-12} - \frac{7}{25920} \, k^{15} n^{-15} - \frac{1}{1296} \, k^{6} n^{-9} + \frac{7}{7776} \, k^{10} n^{-12} - \frac{7}{31104} \, k^{14} n^{-15} + \left(\frac{1}{12960} \, k^{8} + \frac{1}{540} \, k^{7} + \frac{1}{2160} \, k^{6}\right) n^{-11} + \left(\frac{1}{3888} \, k^{9} + \frac{1}{31104} \, k^{8}\right) n^{-12} + \left(-\frac{1}{7776} \, k^{13} - \frac{1}{20736} \, k^{12} - \frac{1}{93312} \, k^{11} - \frac{1}{933120} \, k^{10}\right) n^{-15}\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[25]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">expansion_error</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">simplify_expansion</span><span class="p">(</span><span class="n">S_nk_and_error</span><span class="o">.</span><span class="n">error_part</span><span class="p">()</span> <span class="o">*</span> <span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">k</span><span class="o">^</span><span class="mi">4</span> <span class="o">+</span> <span class="mi">3</span><span class="o">*</span><span class="n">n</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span> <span class="o">*</span> <span class="n">k</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span>
<span class="n">expansion_error</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[25]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{1}{5000} \, {\left| k^{30} \right|} n^{-18}\right) + B_{n \ge 10000}\left(\frac{9}{5000} \, {\left| k^{27} \right|} n^{-16}\right) + B_{n \ge 10000}\left(\frac{119}{5000} \, {\left| k^{24} \right|} n^{-14}\right) + B_{n \ge 10000}\left(\frac{232}{625} \, {\left| k^{21} \right|} n^{-12}\right) + B_{n \ge 10000}\left(\frac{3217}{1250} \, {\left| k^{18} \right|} n^{-10}\right) + B_{n \ge 10000}\left(\frac{48257}{5000} \, {\left| k^{15} \right|} n^{-8}\right) + B_{n \ge 10000}\left(\left({\left| \frac{440833}{10000} \, k^{12} + \frac{36193}{2500} \, k^{11} + \frac{111673}{10000} \, k^{10} + \frac{66889}{10000} \, k^{9} + \frac{3}{10000} \, k^{8} + \frac{3837}{5000} \, k^{7} + \frac{3}{10000} \, k^{6} + \frac{717}{5000} \, k^{5} \right|}\right) n^{-6}\right) + B_{n \ge 10000}\left(\frac{165117}{2500} \, {\left| k^{8} \right|} n^{-4}\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[26]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1"># we determine the integral bound symbolically:</span>

<span class="n">f</span><span class="p">(</span><span class="n">t</span><span class="p">)</span> <span class="o">=</span> <span class="n">t</span><span class="o">^</span><span class="n">j</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">t</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="n">m</span><span class="p">)</span>
<span class="n">t_0</span> <span class="o">=</span> <span class="n">sqrt</span><span class="p">(</span><span class="n">j</span> <span class="o">*</span> <span class="n">m</span> <span class="o">/</span> <span class="mi">2</span><span class="p">)</span>

<span class="n">integral_bound</span> <span class="o">=</span> <span class="n">f</span><span class="p">(</span><span class="n">t_0</span><span class="p">)</span> <span class="o">+</span> <span class="n">integrate</span><span class="p">(</span><span class="n">f</span><span class="p">(</span><span class="n">t</span><span class="p">),</span> <span class="n">t</span><span class="p">,</span> <span class="mi">0</span><span class="p">,</span> <span class="n">oo</span><span class="p">)</span>
<span class="n">integral_bound</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[26]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \left(\sqrt{\frac{1}{2}} \sqrt{j m}\right)^{j} e^{\left(-\frac{1}{2} \, j\right)} + \frac{1}{2} \, m^{\frac{1}{2} \, j + \frac{1}{2}} \Gamma\left(\frac{1}{2} \, j + \frac{1}{2}\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[27]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">error_after_summation</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">zero</span><span class="p">()</span>

<span class="k">for</span> <span class="n">summand</span> <span class="ow">in</span> <span class="n">expansion_error</span><span class="o">.</span><span class="n">summands</span><span class="p">:</span>
    <span class="k">with</span> <span class="n">assuming</span><span class="p">(</span><span class="n">k</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">):</span>
        <span class="n">coef</span> <span class="o">=</span> <span class="n">summand</span><span class="o">.</span><span class="n">coefficient</span><span class="o">.</span><span class="n">simplify</span><span class="p">()</span>
    <span class="k">for</span> <span class="n">c</span><span class="p">,</span> <span class="n">p</span> <span class="ow">in</span> <span class="n">coef</span><span class="o">.</span><span class="n">coefficients</span><span class="p">(</span><span class="n">k</span><span class="p">):</span>
        <span class="n">error_after_summation</span> <span class="o">+=</span> <span class="n">c</span> <span class="o">*</span> <span class="n">AR</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">(</span><span class="n">integral_bound</span><span class="p">,</span> <span class="n">m</span><span class="o">=</span><span class="n">n</span><span class="p">,</span> <span class="n">j</span><span class="o">=</span><span class="n">p</span><span class="p">)</span> <span class="o">*</span> <span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="n">summand</span><span class="o">.</span><span class="n">growth</span><span class="o">.</span><span class="n">exponent</span><span class="p">),</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>

<span class="n">error_after_summation</span> <span class="o">*=</span> <span class="n">A</span>
<span class="n">error_after_summation</span> <span class="c1"># times log(log(n)).</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[27]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{146718899}{10000} n^{\frac{1}{2}}\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[28]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">error_after_summation_bterm</span> <span class="o">=</span> <span class="nb">next</span><span class="p">(</span><span class="n">error_after_summation</span><span class="o">.</span><span class="n">summands</span><span class="o">.</span><span class="n">elements</span><span class="p">())</span>
<span class="n">error_after_summation_sym</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">create_summand</span><span class="p">(</span>
    <span class="s1">&#39;exact&#39;</span><span class="p">,</span>
    <span class="n">coefficient</span><span class="o">=</span><span class="n">error_after_summation_bterm</span><span class="o">.</span><span class="n">coefficient</span><span class="p">,</span>
    <span class="n">growth</span><span class="o">=</span><span class="n">error_after_summation_bterm</span><span class="o">.</span><span class="n">growth</span>
<span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">m</span><span class="p">)</span> <span class="o">*</span> <span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">m</span><span class="p">))</span>
<span class="n">error_after_summation_sym</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[28]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \frac{146718899}{10000} \, \sqrt{m} \log\left(\log\left(m\right)\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[29]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1"># not negligible, but still clearly dominated by main term.</span>
<span class="n">plot</span><span class="p">(</span><span class="n">error_after_summation_sym</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="n">m</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">8</span> <span class="o">-</span> <span class="n">m</span><span class="o">/</span><span class="mi">24</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s2">&quot;red&quot;</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[29]:</div>




<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult">
<img src="data:image/png;base64,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
"
class="
"
>
</div>

</div>

</div>

</div>

</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h3 id="Completion-of-the-sum:-error-for-completing-the-sum-over-$n%5E%7B%5Calpha%7D-%5Cleq-k-%3C-n%5E%7B3/4%7D$">Completion of the sum: error for completing the sum over $n^{\alpha} \leq k &lt; n^{3/4}$<a class="anchor-link" href="#Completion-of-the-sum:-error-for-completing-the-sum-over-$n%5E%7B%5Calpha%7D-%5Cleq-k-%3C-n%5E%7B3/4%7D$">&#182;</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[30]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1"># the lazy way of plugging in k = n^(3/4): switch to</span>
<span class="c1"># the corresponding asymptotic ring.</span>
<span class="n">AR_34</span><span class="p">,</span> <span class="n">n_34</span><span class="p">,</span> <span class="n">k</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">AsymptoticRingWithDependentVariable</span><span class="p">(</span><span class="s1">&#39;n^QQ&#39;</span><span class="p">,</span> <span class="s1">&#39;k&#39;</span><span class="p">,</span> <span class="mi">0</span><span class="p">,</span> <span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">,</span> <span class="n">bterm_round_to</span><span class="o">=</span><span class="mi">3</span><span class="p">,</span> <span class="n">default_prec</span><span class="o">=</span><span class="mi">10</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[31]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">AR_34</span><span class="p">(</span><span class="n">S_nk</span><span class="p">)</span><span class="o">.</span><span class="n">O</span><span class="p">()</span>  <span class="c1"># good!</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[31]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle O\!\left(1\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[32]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">C_2</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">AR_34</span><span class="p">(</span><span class="n">S_nk</span><span class="p">),</span> <span class="n">numeric</span><span class="o">=</span><span class="kc">True</span><span class="p">)</span>  <span class="c1"># &lt;-- C2</span>
<span class="n">C_2</span><span class="p">,</span> <span class="n">C_2</span><span class="o">.</span><span class="n">n</span><span class="p">()</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[32]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \left(\frac{4758671}{1088640}, 4.37120719429747\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[33]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1"># symbolic integration, then back to produce a B-term.</span>
<span class="n">tails_error_until_n34</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">((</span>
    <span class="n">m</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span> <span class="o">*</span> <span class="p">(</span><span class="n">f</span><span class="p">(</span><span class="n">m</span><span class="o">^</span><span class="p">(</span><span class="n">alpha</span><span class="p">))(</span><span class="n">j</span><span class="o">=</span><span class="mi">5</span><span class="p">)</span> <span class="o">+</span> <span class="n">integrate</span><span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">f</span><span class="p">(</span><span class="n">t</span><span class="p">)(</span><span class="n">j</span><span class="o">=</span><span class="mi">5</span><span class="p">)),</span> <span class="n">t</span><span class="p">,</span> <span class="n">m</span><span class="o">^</span><span class="n">alpha</span><span class="p">,</span> <span class="n">m</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">)))</span>
    <span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">({</span>
        <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">sqrt</span><span class="p">(</span><span class="n">m</span><span class="p">)):</span> <span class="o">-</span><span class="mi">1</span><span class="p">,</span>  <span class="c1"># this is a bit delicate, but correct.</span>
        <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">m</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span><span class="o">/</span><span class="mi">5</span><span class="p">)):</span> <span class="mi">1</span><span class="p">,</span>
    <span class="p">}),</span>
    <span class="n">m</span><span class="o">=</span><span class="n">n</span>
<span class="p">)</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">tails_error_until_n34</span> <span class="o">*=</span> <span class="mi">2</span><span class="o">*</span><span class="n">A</span>
<span class="n">tails_error_until_n34</span> <span class="c1"># times exp(-n^(2/5)) * log(log(n))</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[33]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{12553}{5000} n^{\frac{19}{4}}\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[34]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">tails_error_until_n34_bterm</span> <span class="o">=</span> <span class="nb">next</span><span class="p">(</span><span class="n">tails_error_until_n34</span><span class="o">.</span><span class="n">summands</span><span class="o">.</span><span class="n">elements</span><span class="p">())</span>
<span class="n">tails_error_until_n34_sym</span> <span class="o">=</span> <span class="n">AR_34</span><span class="o">.</span><span class="n">create_summand</span><span class="p">(</span>
    <span class="s1">&#39;exact&#39;</span><span class="p">,</span>
    <span class="n">coefficient</span><span class="o">=</span><span class="n">tails_error_until_n34_bterm</span><span class="o">.</span><span class="n">coefficient</span><span class="p">,</span>
    <span class="n">growth</span><span class="o">=</span><span class="n">tails_error_until_n34_bterm</span><span class="o">.</span><span class="n">growth</span><span class="p">,</span>
<span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">m</span><span class="p">)</span> <span class="o">*</span> <span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">m</span><span class="p">))</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">m</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span><span class="o">/</span><span class="mi">5</span><span class="p">))</span>
<span class="n">tails_error_until_n34_sym</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[34]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \frac{12553}{5000} \, m^{\frac{19}{4}} e^{\left(-m^{\frac{2}{5}}\right)} \log\left(\log\left(m\right)\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[35]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1"># this error is negligible too!</span>
<span class="p">(</span>
    <span class="n">plot</span><span class="p">(</span><span class="n">tails_error_until_n34_sym</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> 
    <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="n">m</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">8</span> <span class="o">-</span> <span class="n">m</span><span class="o">/</span><span class="mi">24</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s2">&quot;red&quot;</span><span class="p">)</span>
<span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[35]:</div>




<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult">
<img src="data:image/png;base64,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
"
class="
"
>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[&nbsp;]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span> 
</pre></div>

     </div>
</div>
</div>
</div>

</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h3 id="Completion-of-the-sum:-error-for-completing-the-sum-over-$k-%5Cgeq-n%5E%7B3/4%7D$">Completion of the sum: error for completing the sum over $k \geq n^{3/4}$<a class="anchor-link" href="#Completion-of-the-sum:-error-for-completing-the-sum-over-$k-%5Cgeq-n%5E%7B3/4%7D$">&#182;</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[36]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">AR</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span>
    <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">((</span><span class="n">S_nk</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">m</span><span class="p">)</span> <span class="o">*</span> <span class="n">m</span><span class="o">^</span><span class="mi">15</span> <span class="o">/</span> <span class="n">k</span><span class="o">^</span><span class="mi">20</span><span class="p">)</span><span class="o">.</span><span class="n">expand</span><span class="p">()(</span><span class="n">k</span><span class="o">=</span><span class="n">m</span><span class="o">^</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">),</span> <span class="n">m</span><span class="o">=</span><span class="n">n</span><span class="p">),</span>
    <span class="n">numeric</span><span class="o">=</span><span class="kc">True</span><span class="p">,</span>
    <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span>
<span class="p">))</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[36]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{1}{10000}\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[37]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="k">assert</span> <span class="n">N</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span> <span class="o">&gt;</span> <span class="n">sqrt</span><span class="p">(</span><span class="mi">27</span><span class="o">*</span><span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[38]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">tails_error_after_n34</span> <span class="o">=</span> <span class="p">(</span>
    <span class="mi">2</span> <span class="o">*</span> <span class="n">m</span><span class="o">^</span><span class="p">(</span><span class="o">-</span><span class="mi">15</span><span class="p">)</span> <span class="o">/</span> <span class="mi">10000</span> <span class="o">*</span> <span class="p">(</span><span class="n">f</span><span class="p">(</span><span class="n">m</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">))(</span><span class="n">j</span><span class="o">=</span><span class="mi">27</span><span class="p">)</span> <span class="o">+</span> <span class="n">integrate</span><span class="p">(</span><span class="n">f</span><span class="p">(</span><span class="n">t</span><span class="p">)(</span><span class="n">j</span><span class="o">=</span><span class="mi">27</span><span class="p">),</span> <span class="n">t</span><span class="p">,</span> <span class="n">m</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">),</span> <span class="n">oo</span><span class="p">))</span>
<span class="p">)</span><span class="o">.</span><span class="n">expand</span><span class="p">()</span>
<span class="n">tails_error_after_n34</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">((</span><span class="n">tails_error_after_n34</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="n">sqrt</span><span class="p">(</span><span class="n">m</span><span class="p">)))</span><span class="o">.</span><span class="n">expand</span><span class="p">(),</span> <span class="n">m</span><span class="o">=</span><span class="n">n</span><span class="p">)</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">tails_error_after_n34</span>  <span class="c1"># times exp(-n^(1/2))</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[38]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{3}{2000} n^{\frac{11}{2}}\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[39]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">tails_error_after_n34_bterm</span> <span class="o">=</span> <span class="nb">next</span><span class="p">(</span><span class="n">tails_error_after_n34</span><span class="o">.</span><span class="n">summands</span><span class="o">.</span><span class="n">elements</span><span class="p">())</span>
<span class="n">tails_error_after_n34_sym</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">create_summand</span><span class="p">(</span>
    <span class="s1">&#39;exact&#39;</span><span class="p">,</span>
    <span class="n">coefficient</span><span class="o">=</span><span class="n">tails_error_after_n34_bterm</span><span class="o">.</span><span class="n">coefficient</span><span class="p">,</span>
    <span class="n">growth</span><span class="o">=</span><span class="n">tails_error_after_n34_bterm</span><span class="o">.</span><span class="n">growth</span><span class="p">,</span>
<span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">m</span><span class="p">)</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">m</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">))</span>
<span class="n">tails_error_after_n34_sym</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[39]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \frac{3}{2000} \, m^{\frac{11}{2}} e^{\left(-\sqrt{m}\right)}\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[40]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1"># this error is negligible too!</span>
<span class="p">(</span>
    <span class="n">plot</span><span class="p">(</span><span class="n">tails_error_after_n34_sym</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> 
    <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="n">m</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">8</span> <span class="o">-</span> <span class="n">m</span><span class="o">/</span><span class="mi">24</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s2">&quot;red&quot;</span><span class="p">)</span>
<span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[40]:</div>




<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult">
<img src="data:image/png;base64,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
"
class="
"
>
</div>

</div>

</div>

</div>

</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="Mellin-transform">Mellin transform<a class="anchor-link" href="#Mellin-transform">&#182;</a></h2>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[41]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">mellin_summands</span> <span class="o">=</span> <span class="p">(</span><span class="n">k</span> <span class="o">*</span> <span class="n">S_nk</span> <span class="o">*</span> <span class="p">(</span><span class="n">k</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">3</span><span class="o">*</span><span class="n">n</span> <span class="o">+</span> <span class="mi">2</span><span class="p">)</span> <span class="o">*</span> <span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">k</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="n">n</span><span class="p">))</span><span class="o">.</span><span class="n">map_coefficients</span><span class="p">(</span><span class="k">lambda</span> <span class="n">t</span><span class="p">:</span> <span class="n">t</span><span class="o">.</span><span class="n">expand</span><span class="p">())</span>
<span class="n">mellin_summands</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[41]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle 2 \, k^{5} + \left(-\frac{1}{3} \, k^{9} - \frac{2}{3} \, k^{8} - \frac{1}{3} \, k^{7}\right) n^{-3} - 7 \, k^{3} n + \frac{1}{36} \, k^{13} n^{-6} + \left(\frac{13}{6} \, k^{7} + \frac{7}{3} \, k^{6} + \frac{7}{6} \, k^{5}\right) n^{-2} - \frac{1}{648} \, k^{17} n^{-9} + 3 \, k n^{2} + \left(-\frac{143}{360} \, k^{11} - \frac{1}{2} \, k^{9} + \frac{1}{15} \, k^{7}\right) n^{-5} + \frac{1}{15552} \, k^{21} n^{-12} + \frac{2}{3} \, k^{8} n^{-3} + \left(-4 \, k^{5} - k^{4} - \frac{1}{2} \, k^{3}\right) n^{-1} + \frac{269}{6480} \, k^{15} n^{-8} - \frac{1}{466560} \, k^{25} n^{-15} + \left(\frac{221}{120} \, k^{9} + \frac{7}{4} \, k^{7} - \frac{7}{30} \, k^{5}\right) n^{-4} - \frac{443}{155520} \, k^{19} n^{-11} - \frac{7}{3} \, k^{6} n^{-2} + \frac{11}{2} \, k^{3} + \left(-\frac{1481}{3780} \, k^{13} - \frac{5}{8} \, k^{11} + \frac{1}{5} \, k^{9} - \frac{1}{21} \, k^{7}\right) n^{-7} + \frac{7}{933120} \, k^{23} n^{-14} + \left(-\frac{449}{120} \, k^{7} - \frac{4}{3} \, k^{6} - \frac{17}{12} \, k^{5} + \frac{1}{10} \, k^{3}\right) n^{-3} + \frac{481}{51840} \, k^{17} n^{-10} + k^{4} n^{-1} - 2 \, k n + \left(\frac{371}{360} \, k^{11} + \frac{35}{16} \, k^{9} - \frac{7}{10} \, k^{7} + \frac{1}{6} \, k^{5}\right) n^{-6} - \frac{1}{311040} \, k^{21} n^{-13} + \left(\frac{83}{24} \, k^{5} + \frac{2}{3} \, k^{4} + \frac{1}{3} \, k^{3}\right) n^{-2} - \frac{91}{12960} \, k^{15} n^{-9} + \left(-\frac{5153}{5040} \, k^{9} - \frac{31}{16} \, k^{7} + \frac{13}{30} \, k^{5} - \frac{1}{14} \, k^{3}\right) n^{-5} + \frac{5}{2592} \, k^{19} n^{-12} + \frac{4}{3} \, k^{6} n^{-3} - k^{3} n^{-1} + \left(\frac{1193}{3240} \, k^{13} + \frac{7}{30} \, k^{12}\right) n^{-8} - \frac{47}{466560} \, k^{23} n^{-15} + \left(\frac{9}{5} \, k^{7} + \frac{1}{2} \, k^{5} - \frac{1}{15} \, k^{3}\right) n^{-4} - \frac{317}{5184} \, k^{17} n^{-11} - \frac{2}{3} \, k^{4} n^{-2} + \frac{2}{81} \, k^{14} n^{-9} + \left(-\frac{223}{140} \, k^{11} - \frac{49}{60} \, k^{10} - \frac{5}{4} \, k^{9} + \frac{2}{5} \, k^{7} - \frac{2}{21} \, k^{5}\right) n^{-7} + \frac{317}{933120} \, k^{21} n^{-14} + \frac{7}{1944} \, k^{18} n^{-12} - \frac{3}{4} \, k^{5} n^{-3} + \frac{193}{1080} \, k^{15} n^{-10} - \frac{7}{81} \, k^{12} n^{-8} - \frac{1}{3888} \, k^{22} n^{-15} + \left(\frac{923}{1260} \, k^{9} + \frac{7}{20} \, k^{8} + \frac{5}{8} \, k^{7} - \frac{1}{5} \, k^{5} + \frac{1}{21} \, k^{3}\right) n^{-6} - \frac{1}{6912} \, k^{19} n^{-13} - \frac{1697}{19440} \, k^{16} n^{-11} - \frac{29}{480} \, k^{13} n^{-9} + \frac{1}{27} \, k^{10} n^{-7} + \frac{7}{7776} \, k^{20} n^{-14} - \frac{7}{72} \, k^{7} n^{-5} + \frac{7}{864} \, k^{17} n^{-12} + \frac{1729}{6480} \, k^{14} n^{-10} + \left(\frac{431}{720} \, k^{11} + \frac{4}{9} \, k^{10} - \frac{1}{90} \, k^{9}\right) n^{-8} - \frac{5}{7776} \, k^{21} n^{-15} - \frac{1}{2592} \, k^{18} n^{-13} + \frac{1}{24} \, k^{5} n^{-4} + \left(-\frac{4643}{25920} \, k^{15} - \frac{1}{40} \, k^{14}\right) n^{-11} - \frac{203}{3240} \, k^{12} n^{-9} + \left(-\frac{43}{90} \, k^{9} - \frac{7}{45} \, k^{8} + \frac{7}{180} \, k^{7}\right) n^{-7} + \frac{13}{7776} \, k^{19} n^{-14} + \frac{7}{648} \, k^{16} n^{-12} + \left(\frac{7129}{25920} \, k^{13} + \frac{7}{80} \, k^{12}\right) n^{-10} - \frac{2}{81} \, k^{10} n^{-8} - \frac{41}{38880} \, k^{20} n^{-15} + \left(\frac{103}{720} \, k^{7} - \frac{1}{30} \, k^{6} - \frac{1}{60} \, k^{5}\right) n^{-6} - \frac{7}{10368} \, k^{17} n^{-13} - \frac{1073}{6480} \, k^{14} n^{-11} + \left(-\frac{175}{2592} \, k^{11} - \frac{3}{80} \, k^{10}\right) n^{-9} + \frac{167}{77760} \, k^{18} n^{-14} - \frac{1}{36} \, k^{5} n^{-5} + \frac{7}{648} \, k^{15} n^{-12} + \frac{173}{2160} \, k^{12} n^{-10} + \left(\frac{701}{6480} \, k^{9} - \frac{2}{45} \, k^{8} - \frac{1}{45} \, k^{7}\right) n^{-8} - \frac{7}{5184} \, k^{19} n^{-15} - \frac{7}{8640} \, k^{16} n^{-13} + \left(-\frac{293}{2160} \, k^{13} - \frac{5}{108} \, k^{12} + \frac{1}{1080} \, k^{11}\right) n^{-11} + \left(-\frac{131}{2160} \, k^{7} + \frac{1}{45} \, k^{6} + \frac{1}{90} \, k^{5}\right) n^{-7} + \frac{7}{3456} \, k^{17} n^{-14} + \left(\frac{5}{648} \, k^{14} + \frac{1}{15552} \, k^{13}\right) n^{-12} + \left(\frac{419}{6480} \, k^{11} + \frac{13}{1080} \, k^{10} - \frac{7}{2160} \, k^{9}\right) n^{-10} + \left(-\frac{13}{9720} \, k^{18} - \frac{1}{10368} \, k^{17} - \frac{1}{46656} \, k^{16} - \frac{1}{466560} \, k^{15}\right) n^{-15} - \frac{7}{10368} \, k^{15} n^{-13} + \left(-\frac{7}{1296} \, k^{12} - \frac{7}{31104} \, k^{11}\right) n^{-11} + \left(-\frac{37}{12960} \, k^{9} + \frac{1}{180} \, k^{8} + \frac{1}{720} \, k^{7}\right) n^{-9} + \left(\frac{7}{4860} \, k^{16} + \frac{7}{20736} \, k^{15} + \frac{7}{93312} \, k^{14} + \frac{7}{933120} \, k^{13}\right) n^{-14} + \frac{7}{1944} \, k^{13} n^{-12} + \left(\frac{1}{1296} \, k^{10} + \frac{1}{10368} \, k^{9}\right) n^{-10} + \frac{1}{648} \, k^{7} n^{-8} - \frac{7}{7776} \, k^{17} n^{-15} + \left(-\frac{1}{2592} \, k^{14} - \frac{1}{6912} \, k^{13} - \frac{1}{31104} \, k^{12} - \frac{1}{311040} \, k^{11}\right) n^{-13} + \left(-\frac{29}{19440} \, k^{11} + \frac{1}{135} \, k^{10} + \frac{1}{540} \, k^{9}\right) n^{-11} + \frac{7}{15552} \, k^{15} n^{-14} + \left(\frac{1}{972} \, k^{12} + \frac{1}{7776} \, k^{11}\right) n^{-12} + \left(-\frac{1}{6480} \, k^{9} - \frac{1}{270} \, k^{8} - \frac{1}{1080} \, k^{7}\right) n^{-10} + \left(-\frac{1}{1944} \, k^{16} - \frac{1}{5184} \, k^{15} - \frac{1}{23328} \, k^{14} - \frac{1}{233280} \, k^{13}\right) n^{-15} + \left(-\frac{1}{1944} \, k^{10} - \frac{1}{15552} \, k^{9}\right) n^{-11} + \left(\frac{1}{3888} \, k^{14} + \frac{1}{10368} \, k^{13} + \frac{1}{46656} \, k^{12} + \frac{1}{466560} \, k^{11}\right) n^{-14}\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[42]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">var</span><span class="p">(</span><span class="s1">&#39;t s&#39;</span><span class="p">)</span>

<span class="k">def</span> <span class="nf">mellin_transform_from_summand</span><span class="p">(</span><span class="n">k_exp</span><span class="p">,</span> <span class="n">n_exp</span><span class="p">):</span>
    <span class="n">a</span> <span class="o">=</span> <span class="n">k_exp</span>
    <span class="n">b</span> <span class="o">=</span> <span class="n">n_exp</span>
    <span class="k">return</span> <span class="n">zeta</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">s</span> <span class="o">-</span> <span class="mi">2</span><span class="o">*</span><span class="n">b</span> <span class="o">-</span> <span class="n">a</span> <span class="o">-</span> <span class="mi">1</span><span class="p">)</span> <span class="o">*</span> <span class="n">zeta</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">s</span> <span class="o">-</span> <span class="mi">2</span><span class="o">*</span><span class="n">b</span> <span class="o">-</span> <span class="n">a</span><span class="p">)</span> <span class="o">*</span> <span class="n">gamma</span><span class="p">(</span><span class="n">s</span> <span class="o">-</span> <span class="n">b</span><span class="p">)</span> <span class="o">*</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="o">-</span><span class="n">s</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[43]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">mellin_transform</span> <span class="o">=</span> <span class="mi">0</span>

<span class="k">for</span> <span class="n">summand</span> <span class="ow">in</span> <span class="n">mellin_summands</span><span class="o">.</span><span class="n">summands</span><span class="p">:</span>
    <span class="k">for</span> <span class="n">coef</span><span class="p">,</span> <span class="n">k_pow</span> <span class="ow">in</span> <span class="n">summand</span><span class="o">.</span><span class="n">coefficient</span><span class="o">.</span><span class="n">coefficients</span><span class="p">(</span><span class="n">k</span><span class="p">):</span>
        <span class="n">mellin_transform</span> <span class="o">+=</span> <span class="n">coef</span> <span class="o">*</span> <span class="n">mellin_transform_from_summand</span><span class="p">(</span><span class="n">k_exp</span><span class="o">=</span><span class="n">k_pow</span><span class="p">,</span> <span class="n">n_exp</span><span class="o">=</span><span class="n">summand</span><span class="o">.</span><span class="n">growth</span><span class="o">.</span><span class="n">exponent</span><span class="p">)</span>

<span class="n">mellin_transform</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[43]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle -\frac{\Gamma\left(s + 15\right) \zeta(2 \, s + 17) \zeta(2 \, s + 16)}{233280 \, t^{s}} + \frac{\Gamma\left(s + 14\right) \zeta(2 \, s + 17) \zeta(2 \, s + 16)}{466560 \, t^{s}} - \frac{\Gamma\left(s + 15\right) \zeta(2 \, s + 16) \zeta(2 \, s + 15)}{23328 \, t^{s}} + \frac{\Gamma\left(s + 14\right) \zeta(2 \, s + 16) \zeta(2 \, s + 15)}{46656 \, t^{s}} - \frac{91 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 15) \zeta(2 \, s + 14)}{466560 \, t^{s}} + \frac{97 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 15) \zeta(2 \, s + 14)}{933120 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 15) \zeta(2 \, s + 14)}{311040 \, t^{s}} - \frac{25 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 14) \zeta(2 \, s + 13)}{46656 \, t^{s}} + \frac{31 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 14) \zeta(2 \, s + 13)}{93312 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 14) \zeta(2 \, s + 13)}{31104 \, t^{s}} - \frac{31 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 13) \zeta(2 \, s + 12)}{31104 \, t^{s}} + \frac{49 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 13) \zeta(2 \, s + 12)}{62208 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 13) \zeta(2 \, s + 12)}{6912 \, t^{s}} + \frac{\Gamma\left(s + 12\right) \zeta(2 \, s + 13) \zeta(2 \, s + 12)}{7776 \, t^{s}} + \frac{139 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 13) \zeta(2 \, s + 12)}{77760 \, t^{s}} - \frac{\Gamma\left(s + 10\right) \zeta(2 \, s + 13) \zeta(2 \, s + 12)}{1080 \, t^{s}} - \frac{13 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 12) \zeta(2 \, s + 11)}{9720 \, t^{s}} + \frac{7 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 12) \zeta(2 \, s + 11)}{4860 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 12) \zeta(2 \, s + 11)}{2592 \, t^{s}} + \frac{\Gamma\left(s + 12\right) \zeta(2 \, s + 12) \zeta(2 \, s + 11)}{972 \, t^{s}} + \frac{67 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 12) \zeta(2 \, s + 11)}{9720 \, t^{s}} - \frac{\Gamma\left(s + 10\right) \zeta(2 \, s + 12) \zeta(2 \, s + 11)}{270 \, t^{s}} - \frac{7 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{5184 \, t^{s}} + \frac{7 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{3456 \, t^{s}} - \frac{7 \, \Gamma\left(s + 13\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{10368 \, t^{s}} + \frac{19 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{5184 \, t^{s}} - \frac{41 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{51840 \, t^{s}} - \frac{19 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{5760 \, t^{s}} + \frac{\Gamma\left(s + 9\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{720 \, t^{s}} - \frac{41 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{38880 \, t^{s}} + \frac{167 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{77760 \, t^{s}} - \frac{7 \, \Gamma\left(s + 13\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{8640 \, t^{s}} + \frac{5 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{648 \, t^{s}} - \frac{67 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{1296 \, t^{s}} + \frac{83 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{6480 \, t^{s}} + \frac{\Gamma\left(s + 9\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{180 \, t^{s}} - \frac{5 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{7776 \, t^{s}} + \frac{13 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{7776 \, t^{s}} - \frac{7 \, \Gamma\left(s + 13\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{10368 \, t^{s}} + \frac{7 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{648 \, t^{s}} - \frac{293 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{2160 \, t^{s}} + \frac{419 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{6480 \, t^{s}} - \frac{37 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{12960 \, t^{s}} - \frac{67 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{3240 \, t^{s}} - \frac{53 \, \Gamma\left(s + 7\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{630 \, t^{s}} + \frac{\Gamma\left(s + 6\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{21 \, t^{s}} - \frac{\Gamma\left(s + 15\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{3888 \, t^{s}} + \frac{7 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{7776 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{2592 \, t^{s}} + \frac{7 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{648 \, t^{s}} - \frac{247 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{1296 \, t^{s}} + \frac{181 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{1080 \, t^{s}} - \frac{3 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{80 \, t^{s}} - \frac{2 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{45 \, t^{s}} + \frac{\Gamma\left(s + 7\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{45 \, t^{s}} - \frac{47 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{466560 \, t^{s}} + \frac{317 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{933120 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{6912 \, t^{s}} + \frac{7 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{864 \, t^{s}} - \frac{4643 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{25920 \, t^{s}} + \frac{7129 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{25920 \, t^{s}} - \frac{175 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{2592 \, t^{s}} + \frac{629 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{6480 \, t^{s}} + \frac{4999 \, \Gamma\left(s + 7\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{15120 \, t^{s}} - \frac{\Gamma\left(s + 6\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{20 \, t^{s}} - \frac{\Gamma\left(s + 5\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{14 \, t^{s}} + \frac{7 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{1944 \, t^{s}} - \frac{1697 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{19440 \, t^{s}} + \frac{1729 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{6480 \, t^{s}} - \frac{203 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{3240 \, t^{s}} + \frac{34 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{81 \, t^{s}} - \frac{7 \, \Gamma\left(s + 7\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{45 \, t^{s}} - \frac{\Gamma\left(s + 6\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{30 \, t^{s}} - \frac{\Gamma\left(s + 15\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{466560 \, t^{s}} + \frac{7 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{933120 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{311040 \, t^{s}} + \frac{5 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{2592 \, t^{s}} - \frac{317 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{5184 \, t^{s}} + \frac{193 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{1080 \, t^{s}} - \frac{29 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{480 \, t^{s}} + \frac{431 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{720 \, t^{s}} - \frac{55 \, \Gamma\left(s + 7\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{36 \, t^{s}} + \frac{49 \, \Gamma\left(s + 6\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{720 \, t^{s}} + \frac{73 \, \Gamma\left(s + 5\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{180 \, t^{s}} - \frac{\Gamma\left(s + 4\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{15 \, t^{s}} + \frac{2 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 4) \zeta(2 \, s + 3)}{81 \, t^{s}} + \frac{119 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 4) \zeta(2 \, s + 3)}{810 \, t^{s}} - \frac{421 \, \Gamma\left(s + 7\right) \zeta(2 \, s + 4) \zeta(2 \, s + 3)}{540 \, t^{s}} + \frac{7 \, \Gamma\left(s + 6\right) \zeta(2 \, s + 4) \zeta(2 \, s + 3)}{20 \, t^{s}} + \frac{\Gamma\left(s + 12\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{15552 \, t^{s}} - \frac{443 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{155520 \, t^{s}} + \frac{481 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{51840 \, t^{s}} - \frac{91 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{12960 \, t^{s}} + \frac{1193 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{3240 \, t^{s}} - \frac{621 \, \Gamma\left(s + 7\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{280 \, t^{s}} + \frac{14717 \, \Gamma\left(s + 6\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{5040 \, t^{s}} - \frac{1417 \, \Gamma\left(s + 5\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{720 \, t^{s}} + \frac{37 \, \Gamma\left(s + 4\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{120 \, t^{s}} + \frac{\Gamma\left(s + 3\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{10 \, t^{s}} - \frac{\Gamma\left(s + 9\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{648 \, t^{s}} + \frac{269 \, \Gamma\left(s + 8\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{6480 \, t^{s}} - \frac{1481 \, \Gamma\left(s + 7\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{3780 \, t^{s}} + \frac{371 \, \Gamma\left(s + 6\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{360 \, t^{s}} - \frac{7673 \, \Gamma\left(s + 5\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{5040 \, t^{s}} + \frac{71 \, \Gamma\left(s + 4\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{20 \, t^{s}} - \frac{13 \, \Gamma\left(s + 3\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{6 \, t^{s}} + \frac{\Gamma\left(s + 2\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{3 \, t^{s}} + \frac{\Gamma\left(s + 6\right) \zeta(2 \, s - 1) \zeta(2 \, s - 2)}{36 \, t^{s}} - \frac{143 \, \Gamma\left(s + 5\right) \zeta(2 \, s - 1) \zeta(2 \, s - 2)}{360 \, t^{s}} + \frac{221 \, \Gamma\left(s + 4\right) \zeta(2 \, s - 1) \zeta(2 \, s - 2)}{120 \, t^{s}} - \frac{163 \, \Gamma\left(s + 3\right) \zeta(2 \, s - 1) \zeta(2 \, s - 2)}{40 \, t^{s}} + \frac{37 \, \Gamma\left(s + 2\right) \zeta(2 \, s - 1) \zeta(2 \, s - 2)}{8 \, t^{s}} - \frac{3 \, \Gamma\left(s + 1\right) \zeta(2 \, s - 1) \zeta(2 \, s - 2)}{2 \, t^{s}} - \frac{\Gamma\left(s + 3\right) \zeta(2 \, s - 3) \zeta(2 \, s - 4)}{3 \, t^{s}} + \frac{13 \, \Gamma\left(s + 2\right) \zeta(2 \, s - 3) \zeta(2 \, s - 4)}{6 \, t^{s}} - \frac{4 \, \Gamma\left(s + 1\right) \zeta(2 \, s - 3) \zeta(2 \, s - 4)}{t^{s}} - \frac{2 \, \Gamma\left(s - 1\right) \zeta(2 \, s - 3) \zeta(2 \, s - 4)}{t^{s}} + \frac{11 \, \Gamma\left(s\right) \zeta(2 \, s - 3) \zeta(2 \, s - 4)}{2 \, t^{s}} - \frac{7 \, \Gamma\left(s - 1\right) \zeta(2 \, s - 5) \zeta(2 \, s - 6)}{t^{s}} + \frac{3 \, \Gamma\left(s - 2\right) \zeta(2 \, s - 5) \zeta(2 \, s - 6)}{t^{s}} + \frac{2 \, \Gamma\left(s\right) \zeta(2 \, s - 5) \zeta(2 \, s - 6)}{t^{s}}\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[44]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1"># there are no residues at half-integers &gt;= 5/2:</span>
<span class="nb">all</span><span class="p">(</span><span class="n">mellin_transform</span><span class="o">.</span><span class="n">residue</span><span class="p">(</span><span class="n">s</span><span class="o">==</span><span class="n">nm</span><span class="p">)</span> <span class="o">==</span> <span class="mi">0</span> <span class="k">for</span> <span class="n">nm</span> <span class="ow">in</span> <span class="n">srange</span><span class="p">(</span><span class="mi">5</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">30</span><span class="p">,</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">))</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[44]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \mathrm{True}\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[45]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">main_asy</span> <span class="o">=</span> <span class="nb">sum</span><span class="p">([</span>
    <span class="n">mellin_transform</span><span class="o">.</span><span class="n">residue</span><span class="p">(</span><span class="n">s</span><span class="o">==</span><span class="n">res</span><span class="p">)</span>
    <span class="k">for</span> <span class="n">res</span> <span class="ow">in</span> <span class="p">[</span><span class="mi">2</span><span class="p">,</span> <span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">1</span><span class="p">]</span>
<span class="p">])</span>
<span class="n">main_asy</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">(</span><span class="n">main_asy</span><span class="p">,</span> <span class="n">t</span><span class="o">=</span><span class="mi">1</span><span class="o">/</span><span class="n">n</span><span class="p">)</span>
<span class="n">main_asy</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[45]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle -\frac{1}{8} n^{2} + \frac{1}{24} n\)</html>
</div>

</div>

</div>

</div>

</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h3 id="Integral-errors">Integral errors<a class="anchor-link" href="#Integral-errors">&#182;</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[46]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">zeta_fct</span> <span class="o">=</span> <span class="n">zeta</span><span class="p">(</span><span class="n">s</span><span class="p">)</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span>
<span class="n">gamma_fct</span> <span class="o">=</span> <span class="n">gamma</span><span class="p">(</span><span class="n">s</span><span class="p">)</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span>

<span class="k">def</span> <span class="nf">zeta_bound</span><span class="p">(</span><span class="n">sgm</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">&gt;=</span> <span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="p">:</span>
        <span class="k">return</span> <span class="n">ceil</span><span class="p">(</span><span class="n">zeta</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="mi">10</span><span class="o">^</span><span class="mi">5</span><span class="p">)</span><span class="o">/</span><span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">&lt;=</span> <span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">:</span>
        <span class="k">return</span> <span class="p">(</span>
            <span class="n">ceil</span><span class="p">(</span>
                <span class="mi">2</span><span class="o">^</span><span class="p">(</span><span class="n">sgm</span> <span class="o">+</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span> <span class="o">*</span> <span class="n">pi</span><span class="o">^</span><span class="p">(</span><span class="n">sgm</span> <span class="o">-</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span> <span class="o">*</span> <span class="n">zeta</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
                <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">600</span><span class="p">)</span> <span class="o">*</span> <span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="mi">1</span> <span class="o">-</span> <span class="n">sgm</span> <span class="o">-</span> <span class="n">I</span><span class="o">*</span><span class="mi">100</span><span class="p">)</span><span class="o">/</span><span class="mi">100</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span> <span class="o">-</span> <span class="n">sgm</span><span class="p">)</span>
                <span class="o">*</span> <span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
            <span class="p">)</span> <span class="o">/</span> <span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
            <span class="o">*</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span> <span class="o">-</span> <span class="n">sgm</span><span class="p">)</span>
        <span class="p">)</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">==</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">:</span>
        <span class="k">return</span> <span class="mi">618</span><span class="o">/</span><span class="mi">1000</span> <span class="o">*</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
    
<span class="k">def</span> <span class="nf">gamma_bound</span><span class="p">(</span><span class="n">sgm</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">:</span>
        <span class="k">return</span> <span class="p">(</span>
            <span class="n">ceil</span><span class="p">(</span>
                <span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">pi</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">600</span><span class="p">)</span>
                <span class="o">*</span> <span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">sgm</span> <span class="o">+</span> <span class="mi">100</span><span class="o">*</span><span class="n">I</span><span class="p">)</span><span class="o">/</span><span class="mi">100</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="nb">max</span><span class="p">(</span><span class="n">sgm</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">0</span><span class="p">))</span>
                <span class="o">*</span> <span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
            <span class="p">)</span> <span class="o">/</span> <span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
            <span class="o">*</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="nb">max</span><span class="p">(</span><span class="n">sgm</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">0</span><span class="p">))</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">pi</span><span class="o">/</span><span class="mi">2</span> <span class="o">*</span> <span class="n">t</span><span class="p">)</span>
        <span class="p">)</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">&lt;</span> <span class="mi">0</span><span class="p">:</span>
        <span class="n">offset</span> <span class="o">=</span> <span class="mi">0</span>
        <span class="k">while</span> <span class="n">sgm</span> <span class="o">+</span> <span class="n">offset</span> <span class="o">&lt;</span> <span class="mi">0</span><span class="p">:</span>
            <span class="n">offset</span> <span class="o">+=</span> <span class="mi">1</span>
        <span class="k">return</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="o">-</span><span class="n">offset</span><span class="p">)</span> <span class="o">*</span> <span class="n">gamma_bound</span><span class="p">(</span><span class="n">sgm</span> <span class="o">+</span> <span class="n">offset</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[47]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="o">%%time</span>

<span class="n">integral_error</span> <span class="o">=</span> <span class="mi">0</span>

<span class="k">for</span> <span class="n">smd</span> <span class="ow">in</span> <span class="n">mellin_transform</span><span class="o">.</span><span class="n">expand</span><span class="p">()</span><span class="o">.</span><span class="n">operands</span><span class="p">():</span>
    <span class="n">offset</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="n">sigma</span> <span class="o">=</span> <span class="mi">3</span><span class="o">/</span><span class="mi">4</span>
    <span class="k">while</span> <span class="n">smd</span><span class="o">.</span><span class="n">residue</span><span class="p">(</span><span class="n">s</span><span class="o">==</span><span class="n">sigma</span> <span class="o">-</span> <span class="n">offset</span> <span class="o">-</span> <span class="mi">1</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span> <span class="o">==</span> <span class="mi">0</span><span class="p">:</span>
        <span class="n">offset</span> <span class="o">+=</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span>  <span class="c1"># shift as far to the left as long as there are no new residues</span>
        <span class="k">if</span> <span class="n">offset</span> <span class="o">&gt;=</span> <span class="mi">100</span><span class="p">:</span>  <span class="c1"># some summands actually have no residues, trivial zeros of zeta cancel them.</span>
            <span class="n">offset</span> <span class="o">=</span> <span class="mi">0</span>
            <span class="k">break</span>
    <span class="n">smd</span> <span class="o">*=</span> <span class="n">t</span><span class="o">^</span><span class="n">s</span>
    <span class="n">smd</span> <span class="o">=</span> <span class="n">smd</span><span class="p">(</span><span class="n">s</span><span class="o">=</span><span class="n">sigma</span> <span class="o">-</span> <span class="n">offset</span> <span class="o">+</span> <span class="n">I</span><span class="o">*</span><span class="n">t</span><span class="p">)</span>
    <span class="n">integral_contribution</span> <span class="o">=</span> <span class="n">CC</span><span class="o">.</span><span class="n">integral</span><span class="p">(</span>
        <span class="k">lambda</span> <span class="n">x</span><span class="p">,</span> <span class="n">_</span><span class="p">:</span> <span class="n">fast_callable</span><span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">smd</span><span class="p">),</span> <span class="nb">vars</span><span class="o">=</span><span class="p">[</span><span class="n">t</span><span class="p">])(</span><span class="n">x</span><span class="p">),</span>
        <span class="o">-</span><span class="mi">100</span><span class="p">,</span> <span class="mi">100</span>  <span class="c1"># integral over Re(s) = sigma - offset, central part</span>
    <span class="p">)</span>
    
    <span class="c1"># estimates for integral where |t| &gt;= 100</span>
    <span class="n">error_bound</span> <span class="o">=</span> <span class="mi">1</span>
    <span class="k">for</span> <span class="n">fct</span> <span class="ow">in</span> <span class="n">smd</span><span class="o">.</span><span class="n">operands</span><span class="p">():</span>
        <span class="k">if</span> <span class="n">fct</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="ow">is</span> <span class="kc">None</span><span class="p">:</span>
            <span class="n">error_bound</span> <span class="o">*=</span> <span class="nb">abs</span><span class="p">(</span><span class="n">fct</span><span class="p">)</span>
        <span class="k">if</span> <span class="n">fct</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="ow">is</span> <span class="ow">not</span> <span class="kc">None</span><span class="p">:</span>
            <span class="p">[</span><span class="n">arg</span><span class="p">]</span> <span class="o">=</span> <span class="n">fct</span><span class="o">.</span><span class="n">operands</span><span class="p">()</span>
            <span class="k">if</span> <span class="n">fct</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="ow">is</span> <span class="n">zeta_fct</span><span class="p">:</span>
                <span class="n">error_bound</span> <span class="o">*=</span> <span class="n">zeta_bound</span><span class="p">(</span><span class="n">arg</span><span class="p">(</span><span class="n">t</span><span class="o">=</span><span class="mi">0</span><span class="p">))</span>
            <span class="k">if</span> <span class="n">fct</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="ow">is</span> <span class="n">gamma_fct</span><span class="p">:</span>
                <span class="n">error_bound</span> <span class="o">*=</span> <span class="n">gamma_bound</span><span class="p">(</span><span class="n">arg</span><span class="p">(</span><span class="n">t</span><span class="o">=</span><span class="mi">0</span><span class="p">))</span>
    <span class="p">[[</span><span class="n">err_t_coef</span><span class="p">,</span> <span class="n">err_t_pow</span><span class="p">]]</span> <span class="o">=</span> <span class="n">error_bound</span><span class="o">.</span><span class="n">coefficients</span><span class="p">(</span><span class="n">t</span><span class="p">)</span>
    <span class="n">integral_error_bound</span> <span class="o">=</span> <span class="mi">2</span> <span class="o">*</span> <span class="n">CC</span><span class="p">(</span>
        <span class="n">err_t_coef</span><span class="p">(</span><span class="n">t</span><span class="o">=</span><span class="mi">0</span><span class="p">)</span> 
        <span class="o">*</span> <span class="n">CC</span><span class="p">((</span><span class="mi">2</span><span class="o">/</span><span class="n">pi</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="n">err_t_pow</span> <span class="o">+</span> <span class="mi">1</span><span class="p">))</span> 
        <span class="o">*</span> <span class="n">CC</span><span class="p">(</span><span class="n">err_t_pow</span> <span class="o">+</span> <span class="mi">1</span><span class="p">)</span><span class="o">.</span><span class="n">gamma_inc</span><span class="p">(</span><span class="n">CC</span><span class="p">(</span><span class="mi">50</span><span class="o">*</span><span class="n">pi</span><span class="p">))</span>
    <span class="p">)</span>
    <span class="n">integral_contribution</span> <span class="o">+=</span> <span class="n">integral_error_bound</span>
    <span class="n">integral_error</span> <span class="o">+=</span> <span class="n">AR</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">integral_contribution</span><span class="p">)</span><span class="o">.</span><span class="n">upper</span><span class="p">()</span> <span class="o">*</span> <span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="n">sigma</span> <span class="o">-</span> <span class="n">offset</span><span class="p">),</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>

<span class="n">integral_error</span> <span class="o">/=</span> <span class="mi">2</span><span class="o">*</span><span class="n">pi</span>
<span class="n">integral_error</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt"></div>


<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain">
<pre>CPU times: user 1min 58s, sys: 21.4 ms, total: 1min 58s
Wall time: 1min 58s
</pre>
</div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[47]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{406531}{100} n^{\frac{3}{4}}\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[48]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">integral_error_bterm</span> <span class="o">=</span> <span class="nb">next</span><span class="p">(</span><span class="n">integral_error</span><span class="o">.</span><span class="n">summands</span><span class="o">.</span><span class="n">elements</span><span class="p">())</span>
<span class="n">integral_error_sym</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">create_summand</span><span class="p">(</span>
    <span class="s1">&#39;exact&#39;</span><span class="p">,</span>
    <span class="n">coefficient</span><span class="o">=</span><span class="n">integral_error_bterm</span><span class="o">.</span><span class="n">coefficient</span><span class="p">,</span>
    <span class="n">growth</span><span class="o">=</span><span class="n">integral_error_bterm</span><span class="o">.</span><span class="n">growth</span><span class="p">,</span>
<span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">m</span><span class="p">)</span>
<span class="n">integral_error_sym</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[48]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \frac{406531}{100} \, m^{\frac{3}{4}}\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[49]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1"># again, the error is not negligible. it is still well dominated by the main term, however.</span>
<span class="n">plot</span><span class="p">(</span><span class="n">integral_error_sym</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="n">m</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">8</span> <span class="o">-</span> <span class="n">m</span><span class="o">/</span><span class="mi">24</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s1">&#39;red&#39;</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[49]:</div>




<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult">
<img src="data:image/png;base64,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
"
class="
"
>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[50]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1"># ratio of error term to main term at n=N</span>
<span class="p">(</span><span class="n">integral_error_sym</span><span class="p">(</span><span class="n">m</span><span class="o">=</span><span class="n">N</span><span class="p">)</span> <span class="o">/</span> <span class="p">(</span><span class="n">N</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">8</span> <span class="o">-</span> <span class="n">N</span><span class="o">/</span><span class="mi">24</span><span class="p">))</span><span class="o">.</span><span class="n">n</span><span class="p">()</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[50]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle 0.325235641188040\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[&nbsp;]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span> 
</pre></div>

     </div>
</div>
</div>
</div>

</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<h2 id="Accumulated-Error">Accumulated Error<a class="anchor-link" href="#Accumulated-Error">&#182;</a></h2>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[51]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">errors</span> <span class="o">=</span> <span class="p">[</span>
    <span class="n">tail_error_end</span><span class="p">,</span>
    <span class="n">tail_error_mid_sym</span><span class="p">,</span>
    <span class="n">error_after_summation_sym</span><span class="p">,</span>
    <span class="n">tails_error_until_n34_sym</span><span class="p">,</span>
    <span class="n">tails_error_after_n34_sym</span><span class="p">,</span>
    <span class="n">integral_error_sym</span><span class="p">,</span>
<span class="p">]</span>
<span class="n">total_error</span> <span class="o">=</span> <span class="nb">sum</span><span class="p">(</span><span class="n">errors</span><span class="p">)</span>
<span class="n">total_error</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[51]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \frac{52}{25} \, m^{7} e^{\left(-\frac{1}{4} \, m\right)} \log\left(\log\left(m\right)\right) + \frac{12553}{5000} \, m^{\frac{19}{4}} e^{\left(-m^{\frac{2}{5}}\right)} \log\left(\log\left(m\right)\right) + \frac{3}{2000} \, m^{\frac{11}{2}} e^{\left(-\sqrt{m}\right)} + \frac{25073}{5000} \, m^{\frac{9}{2}} e^{\left(-m^{\frac{2}{5}}\right)} \log\left(\log\left(m\right)\right) + \frac{146718899}{10000} \, \sqrt{m} \log\left(\log\left(m\right)\right) + \frac{406531}{100} \, m^{\frac{3}{4}}\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[52]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="c1"># crude estimates for n &gt;= N:</span>
<span class="k">assert</span> <span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">N</span><span class="p">))</span> <span class="o">&lt;=</span> <span class="n">N</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">10</span><span class="p">)</span>
<span class="k">assert</span> <span class="n">N</span> <span class="o">&gt;</span> <span class="p">((</span><span class="mi">71</span><span class="o">/</span><span class="mi">10</span><span class="p">)</span> <span class="o">/</span> <span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">4</span><span class="p">))</span> <span class="c1"># n^(71/10) * exp(-n/4) is decreasing</span>
<span class="k">assert</span> <span class="n">N</span> <span class="o">&gt;</span> <span class="p">(</span><span class="mi">97</span><span class="o">/</span><span class="mi">20</span> <span class="o">/</span> <span class="p">(</span><span class="mi">2</span><span class="o">/</span><span class="mi">5</span><span class="p">))</span><span class="o">^</span><span class="p">(</span><span class="mi">5</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>  <span class="c1"># n^(97/20) * exp(-n^(2/5)) is decreasing</span>
<span class="k">assert</span> <span class="n">N</span> <span class="o">&gt;</span> <span class="p">(</span><span class="mi">23</span><span class="o">/</span><span class="mi">5</span> <span class="o">/</span> <span class="p">(</span><span class="mi">2</span><span class="o">/</span><span class="mi">5</span><span class="p">))</span><span class="o">^</span><span class="p">(</span><span class="mi">5</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>  <span class="c1"># n^(23/5) * exp(-n^(2/5)) is decreasing</span>
<span class="k">assert</span> <span class="n">N</span> <span class="o">&gt;</span> <span class="p">(</span><span class="mi">11</span><span class="o">/</span><span class="mi">2</span> <span class="o">/</span> <span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">))</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span><span class="o">/</span><span class="mi">1</span><span class="p">)</span>  <span class="c1"># n^(11/2) * exp(-n^(1/2)) is decreasing</span>

<span class="n">total_error_estimate</span> <span class="o">=</span> <span class="mi">0</span>
<span class="k">for</span> <span class="n">err</span> <span class="ow">in</span> <span class="n">errors</span><span class="p">:</span>
    <span class="n">err</span> <span class="o">=</span> <span class="n">err</span><span class="o">.</span><span class="n">subs</span><span class="p">({</span><span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">m</span><span class="p">)):</span> <span class="n">m</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">10</span><span class="p">)})</span>
    <span class="k">if</span> <span class="n">exp</span> <span class="ow">in</span> <span class="p">[</span><span class="n">op</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="k">for</span> <span class="n">op</span> <span class="ow">in</span> <span class="n">err</span><span class="o">.</span><span class="n">operands</span><span class="p">()]:</span>
        <span class="n">err</span> <span class="o">=</span> <span class="n">err</span><span class="p">(</span><span class="n">m</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
        <span class="n">total_error_estimate</span> <span class="o">+=</span> <span class="n">AR</span><span class="p">(</span><span class="n">err</span><span class="p">)</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="n">total_error_estimate</span> <span class="o">+=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">(</span><span class="n">err</span><span class="p">,</span> <span class="n">m</span><span class="o">=</span><span class="n">n</span><span class="p">)</span>

<span class="n">total_error_estimate</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[52]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{38755553}{5000} n^{\frac{3}{4}}\right)\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[53]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="nb">bool</span><span class="p">(</span><span class="mi">38755553</span><span class="o">/</span><span class="mi">5000</span> <span class="o">*</span> <span class="n">N</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span> <span class="o">&lt;</span> <span class="n">N</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">8</span> <span class="o">-</span> <span class="n">N</span><span class="o">/</span><span class="mi">24</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[53]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle \mathrm{True}\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[54]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="p">((</span><span class="mi">38755553</span><span class="o">/</span><span class="mi">5000</span> <span class="o">*</span> <span class="n">N</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">))</span> <span class="o">/</span> <span class="p">(</span><span class="n">N</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">8</span> <span class="o">-</span> <span class="n">N</span><span class="o">/</span><span class="mi">24</span><span class="p">))</span><span class="o">.</span><span class="n">n</span><span class="p">()</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[54]:</div>



<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html">
<html>\(\displaystyle 0.620109518317277\)</html>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[55]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">plot</span><span class="p">(</span><span class="n">total_error</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="n">m</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">8</span> <span class="o">-</span> <span class="n">m</span><span class="o">/</span><span class="mi">24</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s1">&#39;red&#39;</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[55]:</div>




<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult">
<img src="data:image/png;base64,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
"
class="
"
>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell   ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[56]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">plot</span><span class="p">(</span><span class="n">total_error</span> <span class="o">/</span> <span class="p">(</span><span class="n">m</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">8</span> <span class="o">-</span> <span class="n">m</span><span class="o">/</span><span class="mi">24</span><span class="p">),</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="mi">1</span><span class="p">,</span> <span class="n">m</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">linestyle</span><span class="o">=</span><span class="s1">&#39;dashed&#39;</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s1">&#39;black&#39;</span><span class="p">)</span>
</pre></div>

     </div>
</div>
</div>
</div>

<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>


<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
    
    <div class="jp-OutputPrompt jp-OutputArea-prompt">Out[56]:</div>




<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAnQAAAHWCAYAAAD+VRS3AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy81sbWrAAAACXBIWXMAAA9hAAAPYQGoP6dpAABD/0lEQVR4nO3deVyVZf7/8fcRBMzk5AaC+5oiLqiomWYuuZSYLZOmuVTznazM1HLMbHLq12RN0y7aNtVUVpapWTluZS5pmQru5ZpbqGkKmooI1++Pa0CPoAIC91lez8fjfpDnvs85n3PJ4/T2uu7rulzGGCMAAAD4rFJOFwAAAIBLQ6ADAADwcQQ6AAAAH0egAwAA8HEEOgAAAB9HoAMAAPBxBDoAAAAfR6ADAADwcT4R6IwxSktLE2sgAwAA5OYTge7o0aNyu906evSo06UAAAB4HZ8IdAAAADg/Ah0AAICPI9ABAAD4OAIdAACAjyPQAQAA+DgCHQAAgI/z6kCXmJiomJgYxcfHF+v7zJ0rtW0rnT5drG8DAABQLFzGB1brTUtLk9vtVmpqqsLDw4v89Zcska65Rlq1SmrRoshfHgAAoFh5dQ9dSYmPl0JCbLADAADwNQQ6SWFhUuvW0tKlTlcCAABQcAS6/+nQwfbQef8ANAAAgCcC3f906CDt3y9t3ep0JQAAAAVDoPufdu0kl4v76AAAgO8h0P2P2y01a0agAwAAvodAd5bs++gAAAB8CYHuLB06SNu2SSkpTlcCAACQfwS6s7Rvb3/SSwcAAHwJge4sUVFS3boEOgAA4FsIdOfgPjoAAOBrCHTn6NBBWrtWOnLE6UoAAADyh0B3jg4d7G4Ry5Y5XQkAAED+eHWgS0xMVExMjOLj40vsPevVkyIjGXYFAAC+w2WM9+9empaWJrfbrdTUVIWHhxf7+/3pT3bpkqVLi/2tAAAALplX99A5pUMH6ccfpRMnnK4EAADg4gh0eejUSTp1ivvoAACAbyDQ5SE2VoqIkBYscLoSAACAiyPQ5cHlkjp3lr7+2ulKAAAALo5Adx5du0qrVkmHDztdCQAAwIUR6M6jSxcpK0v69lunKwEAALgwAt151Kpl93Vl2BUAAHg7At0FdOlCoAMAAN6PQHcBXbpIP/0k7d3rdCUAAADnR6C7gM6d7U966QAAgDcj0F1ApUpS8+asRwcAALwbge4iuna1PXTev+MtAAAIVAS6i+jSRfr1V+nnn52uBAAAIG9eHegSExMVExOj+Ph4x2ro0EEqXZphVwAA4L1cxnj/YGJaWprcbrdSU1MVHh5e4u/fsaNUoYI0Y0aJvzUAAMBFeXUPnbfo0kVauFDKzHS6EgAAgNwIdPnQpYuUmmr3dgUAAPA2BLp8aN1auvxy1qMDAADeiUCXD6VL2/vomBgBAAC8EYEun7p2lb77TjpxwulKAAAAPBHo8qlLFyk9XVq2zOlKAAAAPBHo8ik2VoqIYNgVAAB4HwJdPrlcdth13jynKwEAAPBEoCuAHj2k1aulffucrgQAAOCMAge6xYsXKyEhQdHR0XK5XJo5c2a+n/vdd98pODhYzZs3L+jbeoXu3e3PuXOdrQMAAOBsBQ50f/zxh5o1a6aJEycW6HmpqakaNGiQunTpUtC39BoREVKrVtJ//+t0JQAAAGcEF/QJPXv2VM+ePQv8Rvfcc4/69++voKCgAvXqeZuePaWJE6XTp6XgArceAABA0SuRe+jeeecdbdu2TePHj8/X9enp6UpLS/M4vEXPntLhw9KKFU5XAgAAYBV7oNuyZYseeeQRTZkyRcH57NKaMGGC3G53zlG9evVirjL/WreWKlRg2BUAAHiPYg10mZmZ6t+/v5544gk1aNAg388bO3asUlNTc47du3cXY5UFExQkdetGoAMAAN6jWO8CO3r0qFauXKmkpCQNGzZMkpSVlSVjjIKDgzVv3jx17tw51/NCQ0MVGhpanKVdkp49pY8/tsuXVKnidDUAACDQFWugCw8P17p16zwemzRpkr755htNmzZNtWvXLs63LzY9e9qFhr/6Srr7bqerAQAAga7Age7YsWPaunVrzp937Nih5ORkVahQQTVq1NDYsWO1d+9evffeeypVqpRiY2M9nh8REaGwsLBcj/uSypWlq66SvviCQAcAAJxX4HvoVq5cqbi4OMXFxUmSRo0apbi4OD3++OOSpJSUFO3atatoq/RCCQnS/PnSyZNOVwIAAAKdyxhjnC7iYtLS0uR2u5Wamqrw8HCny5EkbdggxcbaYdfrr3e6GgAAEMjYy7WQYmKk2rXtsCsAAICTCHSF5HLZYdcvv5S8v48TAAD4MwLdJUhIkPbskZKTna4EAAAEMgLdJbjmGik8nGFXAADgLALdJQgJkXr0INABAABnEeguUUKCtHKl9OuvTlcCAAACFYHuEvXsKZUqZZcvAQAAcAKB7hJVrCh16CBNn+50JQAAIFB5daBLTExUTEyM4uPjnS7lgm69Vfr6a+nIEacrAQAAgYidIorA3r1StWrSe+9JAwc6XQ0AAAg0Xt1D5yuqVpWuukqaNs3pSgAAQCAi0BWRW2+V5s6Vjh51uhIAABBoCHRF5OabpfR0afZspysBAACBhkBXRGrVklq2ZNgVAACUPAJdEbr1VttDd/y405UAAIBAQqArQrfcYsPcnDlOVwIAAAIJga4I1a8vNWkiffaZ05UAAIBAQqArYrfeKn3xhZ0gAQAAUBIIdEXsllvs0iXz5ztdCQAACBQEuiIWEyNdeSXDrgAAoOQQ6IqYy2WHXT//XMrIcLoaAAAQCAh0xeCWW6TDh6WFC52uBAAABAICXTFo3lyqXZthVwAAUDK8OtAlJiYqJiZG8fHxTpdSINnDrjNmSJmZTlcDAAD8ncsYY5wu4mLS0tLkdruVmpqq8PBwp8vJlxUrpDZtpAULpC5dnK4GAAD4M6/uofNl8fFSnTrSRx85XQkAAPB3BLpi4nJJt99u76NjkWEAAFCcCHTF6PbbpSNH2NsVAAAULwJdMWrcWGralGFXAABQvAh0xez226VZs6Rjx5yuBAAA+CsCXTHr1086ccLuHAEAAFAcCHTFrFYtqV07hl0BAEDxIdCVgNtvl+bOlX77zelKAACAPyLQlYB+/ewyJh9+6HQlAADAHxHoSkClSlKvXtJ//uN0JQAAwB8R6ErI4MFSUpK0dq3TlQAAAH9DoCsh118vVa5MLx0AACh6BLoSUrq0NGCA9MEHUkaG09UAAAB/QqArQYMHSwcOsBUYAAAoWl4d6BITExUTE6P4+HinSykSzZtLzZox7AoAAIqWyxhjnC7iYtLS0uR2u5Wamqrw8HCny7kkL74ojRkjpaRIFSs6XQ0AAPAHXt1D548GDJCMkT7+2OlKAACAvyDQlbCICDvj9d13na4EAAD4CwKdAwYPllaulDZscLoSAADgDwh0DujVy94/x+QIAABQFAh0DggJkfr3l95/Xzp92ulqAACAryPQOWTwYGnfPmn+fKcrAQAAvo5A55AWLaTYWOmdd5yuBAAA+DoCnUNcLunOO6XPP5cOHnS6GgAA4MsKHOgWL16shIQERUdHy+VyaebMmRe8fvr06bruuutUuXJlhYeH66qrrtLcuXMLW69fGTTIrkn3/vtOVwIAAHxZgQPdH3/8oWbNmmnixIn5un7x4sW67rrrNHv2bK1atUqdOnVSQkKCkpKSClysv6lUSbrpJunNN22wAwAAKIxL2vrL5XJpxowZ6tOnT4Ge17hxY/Xt21ePP/54vq73p62/zvXtt1KnTtLChdK11zpdDQAA8EUlfg9dVlaWjh49qgoVKpT0W3uljh2lRo2kSZOcrgQAAPiqEg90zz//vP744w/ddttt570mPT1daWlpHoe/crmk++6TZsyQfv3V6WoAAIAvKtFA99FHH+nvf/+7pk6dqoiIiPNeN2HCBLnd7pyjevXqJVhlyRs4UAoNtffSAQAAFFSJBbqpU6fq7rvv1ieffKKuXbte8NqxY8cqNTU159i9e3cJVekMt9uGujfekDIynK4GAAD4mhIJdB999JGGDBmiDz/8UDfccMNFrw8NDVV4eLjH4e/uvdcOuX7+udOVAAAAX1PgQHfs2DElJycrOTlZkrRjxw4lJydr165dkmzv2qBBg3Ku/+ijjzRo0CA9//zzatu2rfbt26d9+/YpNTW1aD6Bn2jaVGrfnskRAACg4Aoc6FauXKm4uDjFxcVJkkaNGqW4uLicJUhSUlJywp0kvf766zp9+rTuv/9+RUVF5RwPPvhgEX0E/3HffXb5kk2bnK4EAAD4kktah66k+PM6dGc7dUqqXl3q21d65RWnqwEAAL6CvVy9SEiI9H//J/3nP9KxY05XAwAAfAWBzsv85S82zE2Z4nQlAADAVxDovEyNGlLv3nZyhPcPhgMAAG9AoPNC990nrV0rffed05UAAABfQKDzQl26SPXrs4QJAADIHwKdFypVyi40PG2atH+/09UAAABvR6DzUkOGSMHB0ltvOV0JAADwdgQ6L1W+vDRggDR5sl2fDgAA4HwIdF5sxAhp717pk0+crgQAAHgzrw50iYmJiomJUXx8vNOlOKJxY6lHD+mFF1jCBAAAnB9bf3m5+fOlbt2kb76ROnVyuhoAAOCNvLqHDlLXrlKTJtLzzztdCQAA8FYEOi/nckmjRklffSX99JPT1QAAAG9EoPMBt98uVakivfii05UAAABvRKDzAaGh0gMPSO+9J/32m9PVAAAAb0Og8xH33GOHXydPdroSAADgbQh0PqJiRenOO6WJE6UTJ5yuBgAAeBMCnQ8ZNUo6dEh6+22nKwEAAN6EQOdD6taV+vaVnntOyshwuhoAAOAtCHQ+5pFHpJ07pY8/droSAADgLQh0PqZpU6lXL2nCBCkry+lqAACANyDQ+aCxY6VNm6RZs5yuBAAAeAP2cvVRHTva2a4//GCXMwEAAIGLHjof9eij0o8/St9843QlAADAaV4d6BITExUTE6P4+HinS/E63bpJcXH2XjoAABDYGHL1YZ9+Kt12mx12bd3a6WoAAIBTvLqHDhd2881SgwbS0087XQkAAHASgc6HBQXZdek+/1xas8bpagAAgFMIdD7ujjukOnWkJ590uhIAAOAUAp2PK11aGjdOmj5dWrvW6WoAAIATCHR+YOBAqXZteukAAAhUBDo/ULq09Nhj0mef0UsHAEAgItD5CXrpAAAIXAQ6P0EvHQAAgYtA50eye+nGj3e6EgAAUJIIdH6kdGnpiSekmTOlFSucrgYAAJQUtv7yM5mZUtOmUnS0NH++09UAAICSQA+dnwkKkp56SlqwQPrmG6erAQAAJYEeOj9kjNS6tRQcLC1bJrlcTlcEAACKk1f30CUmJiomJkbx8fFOl+JTXC7p6ael77+XvvrK6WoAAEBxo4fOTxkjde4s/f67lJQklfLq6A4AAC4F/5v3Uy6X9I9/2DXpPvnE6WoAAEBxoofOzyUkSJs2SRs3SiEhTlcDAACKAz10fu6ZZ6QdO6TJk52uBAAAFBcCnZ9r3Fi6+267x+vhw05XAwAAigOBLgA88YSUnm5nvgIAAP9DoAsAUVHSX/8qvfKKHX4FAAD+hUAXIB56SKpYURo3zulKAABAUSPQBYiyZaX/9/+kjz6SVqxwuhoAAFCUChzoFi9erISEBEVHR8vlcmnmzJkXfc6iRYvUsmVLhYWFqU6dOnrttdcKUysu0ZAhUmys9PDDduFhAADgHwoc6P744w81a9ZMEydOzNf1O3bs0PXXX68OHTooKSlJjz76qIYPH67PPvuswMXi0gQFSf/6l7RkifT5505XAwAAisolLSzscrk0Y8YM9enT57zXjBkzRrNmzdKmTZtyHhs6dKjWrFmj5cuX5+t9WFi4aHXvbidHbNgglS7tdDUAAOBSFfs9dMuXL1e3bt08HuvevbtWrlypjIyM4n575OG556StW6XXX3e6EgAAUBSCi/sN9u3bp8jISI/HIiMjdfr0aR08eFBRUVG5npOenq709PScP6elpRV3mUpJSVFKSorHY+XLl1ft2rV18uRJbdy4MddzWrRoIUn6+eef9ccff3icq1WrlipUqKDffvtNu3fv9jhXrlw51a9fX5mZmVqzZk2u123SpIlKly6tbdu2KTU11eNc1apVFRkZqcOHD2vHOWuQlClTRo0aNZIkJSUl6dzO10aNGqlMmTJyu3eqd+9DGjfOLjzsdtu/k6pVq+ro0aPasmWLx/NKly6tJk2aSJLWrVuXK4jXr19f5cqV0969e7V//36PcxUrVlTNmjV14sQJj15ayfbwxsXFSZI2bdqkEydOeJyvXbu2ypcvr/3792vv3r0e59xut+rWrauMjAytW7cuVxs2a9ZMQUFB2rJli44ePepxrnr16qpcubJ+//13/fLLLx7nypYtqyuvvFKStHr16lyvGxMTo7CwMO3YsUOHz1mpOSoqSlFRUUpLS9PWrVs9zoWGhqpx48aSpLVr1+r06dMe5xs0aKDLL79ce/bs0YEDBzzOVapUSTVq1NDx48f1008/eZwrVaqUmjdvLknauHGjTp486XG+Tp06uuKKK7Rv3z79+uuvHueuuOIK1alTR6dOndL69etzfdbmzZurVKlS2rx5s44dO+ZxrkaNGqpUqZIOHjyoXbt2eZy7/PLL1aBBA2VlZSk5OTnX68bGxiokJETbt2/XkSNHPM5FR0erSpUqOnLkiLZv3+5xLiwsTDExMZKk5ORkZWVleZxv2LChLrvsMu3atUsHDx70OBcREaFq1arp2LFj2rx5s8e54OBgNW3aVJK0YcMGj+8eSapXr57Cw8MD6jti586dOnTokMc5viMsviPO4DvCOvs7QlKeuaZEmEsgycyYMeOC19SvX988/fTTHo8tXbrUSDIpKSl5Pmf8+PFGUq4jNTX1Usq9oLzec8CAAcYYY7Zs2ZJnPdnatm2b69z7779vjDFm4sSJuc5169bNGGNMampqnq974MABY4wxCQkJuc49//zzxhhjPvnkk1zn4uLicmoKCQnJdX79+vXGGGPuvvvuXOceeeQRY4wxCxcuzHWuatWqOa9btWrVXOcXLlxojDHmkUceyXXu7rvvNsYYs379+lznQkJCcl43Li4u1/lPPvnEGGPM888/n+tcQkKCMcaYAwcOXPB3pVu3brnOTZw40RhjzPvvv5/rXNu2bXNqyut1t2zZYowxZsCAAbnOjR8/3hhjzJw5c3Kdq1u3bs7rVqpUKdf5ZcuWGWOMGTlyZK5z9913nzHGmFWrVuU6V65cuZzXjYmJyXX+888/N8YY8/TTT+c6d+uttxpjjNm9e3een/XkyZPGGGM6duyY69ybb75pjDHmzTffzHWuY8eOxhhjTp48mefr7t692xhjzK233prrXPZ3xeeff57rXExMTM5nLVeuXK7zq1atMsYYc9999+U6N3LkSGOMMcuWLct1rlKlSjmvW7du3Vzn58yZY4zhO4LvCL4jzj34jsj9HZH9d+yEYr+H7pprrlFcXJxefvnlnMdmzJih2267TcePH1fpPG7iyquHrnr16sV6D10g/uv7/fell1+2S5m0b8+/viX+9X02/vVt0UNn0UNn8R1xBt8Rlrf00JXIpIgvvvjC48vu3nvvVXJyMpMiHHbqlNS0qRQdLX39teRyOV0RAAAojAJPijh27JiSk5NzUvWOHTuUnJyck8DHjh2rQYMG5Vw/dOhQ7dy5U6NGjdKmTZv09ttv69///rcefvjhovkEKLSQEOnFF6WFC6Xp052uBgAAFFaBe+i+/fZbderUKdfjgwcP1rvvvqshQ4bol19+0bfffptzbtGiRRo5cqQ2bNig6OhojRkzRkOHDs33e9JDV7x69ZLWrZM2brQ7SgAAAN9ySUOuJYVAV7y2bbOzXUeOlCZMcLoaAABQUOzlCtWtKz36qN1FIo/7ugEAgJejhw6SpPR0qUkTO0Fi4UImSAAA4EvooYMkKTRUmjRJWrRIev99p6sBAAAFQaBDjq5dpX79pIcfln7/3elqAABAfhHo4OGFF+zw66OPOl0JAADILwIdPERFSU89Jb3xhvTDD05XAwAA8oNJEcjl9GmpdWvJGOnHH6XgYKcrAgAAF0IPHXIJDpZee01as0ZKTHS6GgAAcDEEOuSpdWvpnnukv/1NOme/ZgAA4GW8OtAlJiYqJiZG8fHxTpcSkJ5+WipTRho2zA6/AgAA78Q9dLigTz6R+va1P//0J6erAQAAeSHQ4YKMkW6+WVq2zG4LVrGi0xUBAIBzefWQK5znctkdJE6dkkaMcLoaAACQFwIdLioqyi44/MEH0uzZTlcDAADOxZAr8sUYqUcPO+y6YYPEXwMAAN6DHjrki8tld484ckT661+drgYAAJyNQId8q1lTeuYZ6fXXpW+/dboaAACQjSFXFEhWlnTttXax4TVrpLJlna4IAADQQ4cCKVVKeustG+jGjHG6GgAAIBHoUAgNGkjPPmv3eZ03z+lqAAAAQ64olKwsqXt3adMmad06qXx5pysCACBw0UOHQilVSnr7benYMbvXKwAAcA6BDoVWvboddv3wQ7vXKwAAcAaBDpekf3/p1lule++VUlKcrgYAgMDk1YEuMTFRMTExio+Pd7oUnIfLJU2eLIWESHffbXeUAAAAJYtJESgSX30l9eplw93QoU5XAwBAYPHqHjr4jhtusEFu5Ei71ysAACg59NChyJw4IcXH22HYFSukMmWcrggAgMBADx2KTJky0scfS1u3Sg8/7HQ1AAAEDgIdilRsrPTii9KkSdKMGU5XAwBAYCDQocjdc49000121uvu3U5XAwCA/yPQoci5XNJbb0lly0oDBkiZmU5XBACAfyPQoVhUqCBNmSJ99530j384XQ0AAP6NQIdic8010t/+Jj3xhLRkidPVAADgv1i2BMXq9Gmpc2dp2zYpKUmKiHC6IgAA/A89dChWwcF2KZPTp6V+/exPAABQtAh0KHbR0dLUqdKiRXYIFgAAFC0CHUrEtddKEyZIzzwjff6509UAAOBfuIcOJcYY6eabpYULpZUrpXr1nK4IAAD/4NU9dImJiYqJiVF8fLzTpaAIuFzSu+9KlStLt9wiHT/udEUAAPgHeuhQ4tauldq2lW67TXrnHRv0AABA4Xl1Dx38U9Om0uuvS//5j/Tmm05XAwCA7yPQwREDB0pDh0oPPGDvpwMAAIXHkCsck54utW8vHThgQ13lyk5XBACAb6KHDo4JDZU++0w6cUK69Vbp1CmnKwIAwDcR6OCoGjWk6dOl5cvt8Kv39xcDAOB9CHRwXPv20uTJ0htv2J8AAKBggp0uAJCku++2y5kMHy41bCh17ux0RQAA+A566OA1nn9e6tRJ+tOfpO3bna4GAADfQaCD1wgOlqZOlcqXl3r3lo4edboiAAB8Q6EC3aRJk1S7dm2FhYWpZcuWWrJkyQWvnzJlipo1a6bLLrtMUVFRuvPOO3Xo0KFCFQz/VqGCNGuWtGuXNGCAlJnpdEUAAHi/Age6qVOnasSIERo3bpySkpLUoUMH9ezZU7t27crz+qVLl2rQoEG6++67tWHDBn366af68ccf9ec///mSi4d/iomRPv5Y+uor6aGHnK4GAADvV+CFhdu0aaMWLVpo8lnTERs1aqQ+ffpowoQJua7/17/+pcmTJ2vbtm05j7366qv65z//qd27d+frPVlYODBNmiTdf7/0yit2SRMAAJC3AvXQnTp1SqtWrVK3bt08Hu/WrZuWLVuW53PatWunPXv2aPbs2TLGaP/+/Zo2bZpuuOGG875Penq60tLSPA4Envvuk0aOlEaMkL780ulqAADwXgUKdAcPHlRmZqYiIyM9Ho+MjNS+ffvyfE67du00ZcoU9e3bVyEhIapSpYquuOIKvfrqq+d9nwkTJsjtducc1atXL0iZ8CPPPWcnSPTrJyUlOV0NAADeqVCTIlwul8efjTG5Hsu2ceNGDR8+XI8//rhWrVqlOXPmaMeOHRo6dOh5X3/s2LFKTU3NOfI7NAv/ExQkffCB1KiR1KuXtGeP0xUBAOB9CrSwcKVKlRQUFJSrN+7AgQO5eu2yTZgwQVdffbVGjx4tSWratKnKli2rDh066KmnnlJUVFSu54SGhio0NLQgpcGPlS0rffGF1KaNdP310uLF0hVXOF0VAADeo0A9dCEhIWrZsqXmz5/v8fj8+fPVrl27PJ9z/PhxlSrl+TZBQUGSbM8ekB9Vqkj//a/toevdWzpxwumKAADwHgUech01apTeeustvf3229q0aZNGjhypXbt25Qyhjh07VoMGDcq5PiEhQdOnT9fkyZO1fft2fffddxo+fLhat26t6Ojoovsk8HsxMXYpk5Urpdtvl06fdroiAAC8Q4H3cu3bt68OHTqkJ598UikpKYqNjdXs2bNVs2ZNSVJKSorHmnRDhgzR0aNHNXHiRD300EO64oor1LlzZz377LNF9ykQMK66Svr0U+nGG6WhQ6U335TOc/smAAABo8Dr0DmBdehwrvfekwYPlh59VPrHP5yuBgAAZxW4hw7wBoMGSQcOSKNHS5GR0vDhTlcEAIBzCHTwWQ8/LO3fLz34oBQRYdeqAwAgEBHo4NOefdb21A0aJFWsKF13ndMVAQBQ8gq1sDDgLUqVkt56S+rWTbrpJunHH52uCACAkkegg88rXVr65BOpaVO78PCmTU5XBABAySLQwS9cdpn05ZdSVJTUpYu0ZYvTFQEAUHIIdPAbFSpICxbYbcE6d5Z27HC6IgAASgaBDn4lIkL6+mspLEzq1Ek6a41rAAD8llcHusTERMXExCg+Pt7pUuBDoqKkb76xEyY6d5b27nW6IgAAihc7RcBv/fKLdM019v66RYvsAsQAAPgjr+6hAy5FrVq2p+7oUalrV+ngQacrAgCgeBDo4Nfq1bP31B04YBcd/v13pysCAKDoEejg9xo2tKFu9267ADGhDgDgbwh0CAixsTbU7dxpZ7/+9pvTFQEAUHQIdAgYzZpJ334r7d8vdewopaQ4XREAAEWDQIeA0rixtHixlJZmZ8Du3u10RQAAXDoCHQJOgwY21GVk2FDHjhIAAF9HoENAqlPHhrrgYBvq2PsVAODLCHQIWDVq2AWHL7/chrqNG52uCACAwiHQIaBFR9tQV7mydO21UnKy0xUBAFBwBDoEvIgIaeFC22PXsaMdigUAwJcQ6ABJFSvabcJatZK6d5dmzXK6IgAA8o9AB/xPeLj01VfS9ddLN98svfuu0xUBAJA/Xh3oEhMTFRMTo/j4eKdLQYAIC5M++US66y7pzjul555zuiIAAC7OZYwxThdxMWlpaXK73UpNTVV4eLjT5SAAGCP97W/SP/4hjR4tPfus5HI5XRUAAHkLdroAwBu5XNJTT9nZryNG2L1f33hDKl3a6coAAMiNQAdcwIMPSpUq2eHXvXuladPsvXYAAHgTr76HDvAGAwZIc+ZIK1ZIHTpIe/Y4XREAAJ4IdEA+dO4sffeddOSI1LattGaN0xUBAHAGgQ7Ip8aNpe+/lyIjbU/dvHlOVwQAgEWgAwogKspuFdahg12v7u23na4IAAACHVBgl18uff659Oc/S3ffLY0bJ2VlOV0VACCQMcsVKITgYGnyZKluXWnMGOmnn6T33pPKlnW6MgBAIKKHDigkl8suOjxzpjR3rtS+vbR7t9NVAQACEYEOuES9e0vLlkm//y7Fx0s//OB0RQCAQEOgA4pA06bSjz9K9epJHTtKU6Y4XREAIJAQ6IAiEhEhff211K+fdMcd0tixUmam01UBAAIBkyKAIhQaKr3zjhQbaydLrFolffSRVLGi05UBAPyZV/fQJSYmKiYmRvHx8U6XAuSbyyU9/LCdKLF6tdSqlZSU5HRVAAB/5jLGGKeLuJi0tDS53W6lpqYqnJ3R4UN27pRuvlnauFF64w1p4ECnKwIA+COv7qEDfF3NmtLSpfa+ukGDpAcekE6dcroqAIC/IdABxaxMGbtF2KRJ0uuvS126SCkpTlcFAPAnBDqgBLhc0r33St9+K23bJrVsadeuAwCgKBDogBLUrp2dKFG3rl2v7vnnJe+/ixUA4O0IdEAJq1JF+uYbaeRIOxv2xhvtLhMAABQWgQ5wQOnS0j//Kc2aZSdNxMVJ33/vdFUAAF9FoAMclJAgJSdL0dFShw7SCy8wBAsAKDgCHeCwGjWkxYulESOkhx6S+vSRDh1yuioAgC8h0AFeoHRp6bnnzgzBNm1q94UFACA/ChXoJk2apNq1ayssLEwtW7bUkiVLLnh9enq6xo0bp5o1ayo0NFR169bV22+/XaiCAX+WkCCtXSs1bChdd53017+yEDEA4OKCC/qEqVOnasSIEZo0aZKuvvpqvf766+rZs6c2btyoGjVq5Pmc2267Tfv379e///1v1atXTwcOHNDp06cvuXjAH1WtKs2fb5c0GTfO9tRNmWJDHgAAeSnwXq5t2rRRixYtNHny5JzHGjVqpD59+mjChAm5rp8zZ4769eun7du3q0KFCoUqkr1cEahWrZL695d275Zeekn6v/+zixQDAHC2Ag25njp1SqtWrVK3bt08Hu/WrZuWnWfZ+1mzZqlVq1b65z//qapVq6pBgwZ6+OGHdeLEifO+T3p6utLS0jwOIBC1bGkXIr7jDumee6RbbmHCBAAgtwIFuoMHDyozM1ORkZEej0dGRmrfvn15Pmf79u1aunSp1q9frxkzZuill17StGnTdP/995/3fSZMmCC3251zVK9evSBlAn6lbFnpjTek6dOlRYvshIm5c52uCgDgTQo1KcJ1zpiPMSbXY9mysrLkcrk0ZcoUtW7dWtdff71eeOEFvfvuu+ftpRs7dqxSU1Nzjt27dxemTMCv3HSTnTAREyP16CH95S/S0aNOVwUA8AYFCnSVKlVSUFBQrt64AwcO5Oq1yxYVFaWqVavK7XbnPNaoUSMZY7Rnz548nxMaGqrw8HCPA4CdMDFvnjR5svThh1KTJnYbMQBAYCtQoAsJCVHLli01f/58j8fnz5+vdu3a5fmcq6++Wr/++quOHTuW89jmzZtVqlQpVatWrRAlA4HN5ZKGDrW9dbVqSV26SMOGSX/84XRlAACnFHjIddSoUXrrrbf09ttva9OmTRo5cqR27dqloUOHSrLDpYMGDcq5vn///qpYsaLuvPNObdy4UYsXL9bo0aN11113qUyZMkX3SYAAU6eO7Z17+WXp7belZs3sosQAgMBT4EDXt29fvfTSS3ryySfVvHlzLV68WLNnz1bNmjUlSSkpKdq1a1fO9Zdffrnmz5+vI0eOqFWrVhowYIASEhL0yiuvFN2nAAJUqVLS8OHSmjVSZKR0zTXSqFHSBSaRAwD8UIHXoXMC69ABF5eZKb34ovTYY3Yo9q23pPbtna4KAFAS2MsV8BNBQdLDD0tJSVL58lKHDvZeuyNHnK4MAFDcCHSAn2nUyN5LN3GinQnbqJE0bZrk/X3xAIDCItABfigoSLr/fmnjRqlNG+lPf5L69LFbiAEA/A+BDvBj1apJM2faXSZ+/NEuSvzqq/Z+OwCA/yDQAQHgppukTZukgQPtrNh27ew6dgAA/0CgAwKE2y1NmmTvrzt2TGrZUho7Vjp+3OnKAACXikAHBJirr7YzYcePl154wQ7DzpjBpAkA8GUEOiAAhYTY9eo2bJAaN5Zuvlnq0UP6+WenKwMAFAaBDghg9epJX34pzZolbdkiNWkijRljh2QBAL7DqwNdYmKiYmJiFB8f73QpgN9yuaSEBLvEyd/+Jr3yinTlldLHHzMMCwC+gq2/AHj45Re7H+yMGVLHjnaB4thYp6sCAFyIV/fQASh5tWrZdevmzJFSUqTmzaURI6TDhx0uDABwXgQ6AHnq3l1at056+mnprbfs/XavvCJlZDhdGQDgXAQ6AOcVEiL99a/S1q3SLbdII0fa4dfPP+f+OgDwJgQ6ABdVpYr0xhtScrJUs6bdF7ZzZ2n1aqcrAwBIBDoABdCkiTR3rjR7trR/v9SqlTRkiLR3r9OVAUBgI9ABKBCXS+rZ0+4FO2mSDXf160uPPy6lpTldHQAEJgIdgEIJDpaGDrULEj/4oPTcc1KdOtKLL0onTzpdHQAEFgIdgEvidksTJpyZODF6tF2Y+N13pcxMp6sDgMBAoANQJKpWlV5/3e4P26aNdOedUtOm0syZzIgFgOJGoANQpK68UvrkE2nFCik6WrrpJqldO2nRIqcrAwD/RaADUCzi46X58+1x+rR07bXSdddJy5c7XRkA+B8CHYBi1bWr7a2bNs1uJdaunZ0lu2KF05UBgP8g0AEodi6XnTCxdq00daq0c6e9z65XL2nVKqerAwDf59WBLjExUTExMYqPj3e6FABFoFQp6bbb7B6xH35oZ8a2aiXdeKOUlOR0dQDgu1zGeP/8s7S0NLndbqWmpio8PNzpcgAUkcxM6aOPpCeesOGuTx9p3Dgb8gAA+efVPXQA/FtQkHTHHdKmTXbdug0b7GSK7t3trFjv/+cmAHgHAh0AxwUHS4MH22A3dardJ/baa6UOHezWYgQ7ALgwAh0ArxEUZO+xS0qSvvxSysqSbrhBatFC+vRTdp4AgPMh0AHwOi6XDXLffSctXChVrmyDXkyM9M47UkaG0xUCgHch0AHwWi6XHXqdN0/64Qcb6O66S6pXT5o4UTp+3OkKAcA7EOgA+ITWraUZM6T16+29dQ8+KNWoIT3+uL3nDgACGYEOgE9p3Fj64AO7zMkdd0gvvCDVrCn95S/STz85XR0AOINAB8An1a4tvfSStHu39Pe/20kUjRpJvXtLixczMxZAYCHQAfBp5ctLjzwi7dhhJ0xs3y517Ci1bGnXtjt50ukKAaD4EegA+IXQUGnIELut2Jw5UlSUdOedUvXq0mOPSXv3Ol0hABQfAh0Av+Jy2Z0mvvpK2rxZ6t9feuUVqVYtqV8/uxQKw7EA/A2BDoDfql9fevllac8eO3li9WqpfXu7V+x//sNwLAD/QaAD4PfCw6UHHrCzYGfPliIj7fBsjRrS3/7GcCwA3+fVgS4xMVExMTGKj493uhQAfqBUKalnTxvqfv7ZDsG+9NKZ4dhFixiOBeCbXMZ4/9dXWlqa3G63UlNTFR4e7nQ5APxIWpqdDZuYaO+5a9hQGjpUGjTIzqAFAF/g1T10AFDcwsOl4cPtcOzChVKzZtLo0VJ0tB2W/f57eu0AeD8CHQDozL6xH39sFyseP94OwV51lRQXJ02eLKWmOl0lAOSNQAcA54iMtIsVb9tm17SrXdtOqoiKskOx3GsHwNtwDx0A5MOvv0rvvSf9+992H9m6daW77pIGD5aqVnW6OgCBjkAHAAVgjLRkiQ12n34qpadLPXrYcJeQIIWEOF0hgEDEkCsAFIDLJV1zjV2YeN8+e2/dwYPSrbfanrpRo6QNG5yuEkCgoYcOAIrA+vXS229L779vA17LltLAgXZ9u8hIp6sD4O8IdABQhE6dkr74QvrgA7ufbFaW1K2bDXc33ihddpnTFQLwR4Uacp00aZJq166tsLAwtWzZUkuWLMnX87777jsFBwerefPmhXlbAPB6ISHSLbdIM2ZIKSnSq69KR45I/fuf2XLs66+lzEynKwXgTwoc6KZOnaoRI0Zo3LhxSkpKUocOHdSzZ0/t2rXrgs9LTU3VoEGD1KVLl0IXCwC+pGJF6d57pWXLpC1bpIcflpYulbp2lWrWlMaMkdatc7pKAP6gwEOubdq0UYsWLTR58uScxxo1aqQ+ffpowoQJ531ev379VL9+fQUFBWnmzJlKTk7O93sy5ArAXxhjd5/44AO7iPHvv9vdKe64Q+rbV6pe3ekKAfiiAvXQnTp1SqtWrVK3bt08Hu/WrZuWLVt23ue988472rZtm8aPH1+4KgHAT7hcdveJxEQ7JDtzplS/vvTYY1KNGlL79naYNiXF6UoB+JICBbqDBw8qMzNTkedM2YqMjNS+ffvyfM6WLVv0yCOPaMqUKQoODs7X+6SnpystLc3jAAB/ExJiJ0p8+qm0f79duNjttkufVK0qdeokvfaa9NtvTlcKwNsValKEy+Xy+LMxJtdjkpSZman+/fvriSeeUIMGDfL9+hMmTJDb7c45qjMGAcDPud12JuxXX9lw9+abUunS0rBhdsuxbt3sYsa//+50pQC8UYHuoTt16pQuu+wyffrpp7rppptyHn/wwQeVnJysRYsWeVx/5MgRlS9fXkFBQTmPZWVlyRijoKAgzZs3T507d871Punp6UpPT8/5c1pamqpXr849dAACzm+/SZ99Jk2daveQDQ624a5vX6l3bxsEAaBQkyJatmypSZMm5TwWExOjG2+8MdekiKysLG3cuNHjsUmTJumbb77RtGnTVLt2bZUtW/ai78mkCACw99VNm2bD3Xff2R68rl2lm2+2Q7eVKztdIQCn5O+mtrOMGjVKAwcOVKtWrXTVVVfpjTfe0K5duzR06FBJ0tixY7V371699957KlWqlGJjYz2eHxERobCwsFyPAwAuLCpKeuABe+zZY9e6++wz6Z577HHNNXYNvJtusvfgAQgcBb6Hrm/fvnrppZf05JNPqnnz5lq8eLFmz56tmjVrSpJSUlIuuiYdAODSVKtmg92339qeu9dek8LC7ISKatXsTNrnnpO2bXO6UgAlga2/AMCPHDkiffml7bmbM0c6eVJq3Njeb9e7t9S6tVSqUNPhAHgzAh0A+Kk//pDmzpVmzbIh79Ahu/1Yr1423HXtyt6ygL8g0AFAAMjMlJYvl774wga8n36yQ7TXXWfDXa9eUpUqTlcJoLAIdAAQgDZvPhPuli6VsrKkNm3ODM02bmx3tQDgGwh0ABDgDh2SZs+24W7OHOnYMalWLalnT3t07izlY4UpAA4i0AEAcqSn25mzX35pQ9727XaLsmuuka6/3ga8K6+k9w7wNgQ6AECejJG2bJH++197fPutDXz03gHeh0AHAMiX48dtqPvvf3P33mUHvIYN6b0DnECgAwAU2Pl672rUsDNnr7tO6tJFqlTJ6UqBwECgAwBcsuzeu3nzpPnzpextvOPizgS89u3tUikAip5XB7rExEQlJiYqMzNTmzdvJtABgI/Yu1dasMCGuwULpP37bZjr0OFMwGvalF0rgKLi1YEuGz10AOC7jJHWrbPhbv58afFi6cQJqXJlu1tFp07StddK9epx/x1QWAQ6AECJSk+Xli2z4e7rr6WVK+3CxlWr2nCXfdSu7XSlgO8g0AEAHJWWJi1ZIi1caI+kJNurV7Pmmd67Tp3shAsAeSPQAQC8ypEjdlg2O+CtWWMfr1PHswcvOtrRMgGvQqADAHi1Q4c8A9769fbx+vXtGnjt29vJFnXqcA8eAheBDgDgUw4ckBYtssukLF1qJ1wYI0VF2WCXHfCaNJGCgpyuFigZBDoAgE87fNhOsliyxAa8H3+UTp2SwsOlq68+E/Di41kHD/6LQAcA8CsnTthQt3SpDXnLltmJFyEhNtR16GCPtm2lChWcrhYoGgQ6AIBfy8yU1q49E/CWLJH27bPnrrxSuuqqM0dMDMO08E0EOgBAQDFG2r5dWr78zLF2rQ1+5cpJbdqcCXht20rlyztdMXBxBDoAQMD74w87THt2yDt40J5r2DB3Lx5blsHbEOgAADiHMdK2bbl78bKy7GSL+PgzR+vWdpcLlkyBkwh0AADkw7FjZ3rxVqywR0qKPVelyplwlx30mHCBkkSgAwCgkPbutSHvxx9twFu50u50IUl163r24sXFSWXLOlou/JhXB7rExEQlJiYqMzNTmzdvJtABALxaVpYdql2x4kzQW71aOnnS3nfXuLFnT17jxlJoqNNVwx94daDLRg8dAMBXZWRIGzZ49uStX29n1ZYuLcXG2t67Fi3s0bQpPXkoOAIdAAAl7Phxac0aKSnJ9uCtXm1DXkaG7clr2PBMwIuLs4fb7XTV8GYEOgAAvEB6uu3JW736TNBbs8bufCHZe/KyQ1520Ktc2dma4T0IdAAAeKnTp6Wff/bsyUtKsluZSXa5lKZNpWbNzhz160vBwc7WjZJHoAMAwIdkZdmdLrJ78LKPPXvs+bAwO9kiO+BlBz52vPBvBDoAAPzAoUN28eM1a8783LDBDuVKUvXqngGvWTOpXj32rvUXBDoAAPxU9pBtdi9edtDLXhA5LExq1Mj26MXG2qNxY6lGDbY38zUEOgAAAsxvv9lgt369PTZssD+PHbPnL7/cBrtzg15UFFuceSsCHQAAkDHSrl1nwl32z40b7cLIkr0PLzvcnf2zUiVnaweBDgAAXEBmprRjh2fIW7/eDuVmZNhrIiPPhLuYGDuM27ChXVaFHr2SQaADAAAFlpEhbdniGfLWr5e2brUzcSWpQgUb7LIDXvbPWrWYjFHUCHQAAKDIpKfbUPfTT/bYtOnMf//xh70mNFRq0CB32GvQQLrsMmfr91UEOgAAUOyysqS9e88EvLN/7t9vr3G5pJo1PYNew4bSlVdKEREM314IgQ4AADjq8OG8e/S2bTszfBsebnvw6te3P7OP+vXZ51by8kCXmJioxMREZWZmavPmzQQ6AAACSHq6vU9v8+YzP7P/O7tXT7K9d+eGvfr17cLJZco4V39J8upAl40eOgAAcLbUVBvszg16mzfbc9lq1Mgd9OrWlWrXtvfy+QsCHQAA8BvG2IWT8wp6W7dKJ07Y61wuqVo1G+7yOq64wtGPUWAEOgAAEBCysqRff7X35m3dan+efRw5cubaChXOhLt69TzDnjfumEGgAwAAkPT7754B7+zQ9+uvZ64rU0aqUyd3r15cnF1k2QkEOgAAgIs4ftzumHFur97WrdIvv0inT0svviiNGOFMfcHOvC0AAIDvuOwyu71Z48a5z50+Le3eLZUrV/J1ZSPQAQAAXILgYDtr1kmlnH17AAAAXCoCHQAAgI8j0AEAAPg4Ah0AAICPI9ABAAD4OAIdAACAj/OJhYWNMTp69KjKlSsnl7fttQEAAOAwnwh0AAAAOD+GXAEAAHwcgQ4AAMDHEegAAAB8HIEOAADAxxHoAAAAfByBDgAAwMcR6AAAAHwcgQ4AAMDHEegAAAB8HIEOAADAxwU7XUBxyt4DFgAAwJsU9f70fh3ojh49Krfb7XQZAAAAHlJTUxUeHl5kr+cyxpgiezUvU5Aeuvj4eP3444+X/J5F8TppaWmqXr26du/efUl/2d70mYridYqqXYqilqJ8HW/6nSmqeorqdfyxbbypffmuyZu3/c4U1et40+9MUdXjTe1b0Lahh64AXC5Xvn/hgoKCiiQpF9XrSFJ4ePglvZa3faaiep1LbZeirKUoXsebfmeKsh7apvheoyhfR+K75ny85XemqF7Hm35niqoeb2rfbEXRNoXBpIj/uf/++73qdYqCt30m2qb4XqMo0Tbn502fyZvaxts+E21TfK9RlLzpM3lb2xSGXw+5+qq0tDS53e4iH1/3dbTL+dE250fbnB9tkzfa5fxom/Nzum3oofNCoaGhGj9+vEJDQ50uxavQLudH25wfbXN+tE3eaJfzo23Oz+m2oYcOAADAx9FDBwAA4OMIdAAAAD6OQAcAAODjCHQAAAA+jkBXTPbu3as77rhDFStW1GWXXabmzZtr1apVOeeNMfr73/+u6OholSlTRtdee602bNjg8Rrp6el64IEHVKlSJZUtW1a9e/fWnj17PK45fPiwBg4cKLfbLbfbrYEDB+rIkSMl8REL5fTp03rsscdUu3ZtlSlTRnXq1NGTTz6prKysnGsCpW0WL16shIQERUdHy+VyaebMmR7nS7Iddu3apYSEBJUtW1aVKlXS8OHDderUqeL42Bd1oXbJyMjQmDFj1KRJE5UtW1bR0dEaNGiQfv31V4/X8Md2kS7+O3O2e+65Ry6XSy+99JLH44HcNps2bVLv3r3ldrtVrlw5tW3bVrt27co5749tc7F2OXbsmIYNG6Zq1aqpTJkyatSokSZPnuxxjT+2iyRNmDBB8fHxKleunCIiItSnTx/9/PPPHtf41PewQZH7/fffTc2aNc2QIUPMDz/8YHbs2GEWLFhgtm7dmnPNM888Y8qVK2c+++wzs27dOtO3b18TFRVl0tLScq4ZOnSoqVq1qpk/f75ZvXq16dSpk2nWrJk5ffp0zjU9evQwsbGxZtmyZWbZsmUmNjbW9OrVq0Q/b0E89dRTpmLFiubLL780O3bsMJ9++qm5/PLLzUsvvZRzTaC0zezZs824cePMZ599ZiSZGTNmeJwvqXY4ffq0iY2NNZ06dTKrV6828+fPN9HR0WbYsGHF3gZ5uVC7HDlyxHTt2tVMnTrV/PTTT2b58uWmTZs2pmXLlh6v4Y/tYszFf2eyzZgxwzRr1sxER0ebF1980eNcoLbN1q1bTYUKFczo0aPN6tWrzbZt28yXX35p9u/fn3ONP7bNxdrlz3/+s6lbt65ZuHCh2bFjh3n99ddNUFCQmTlzZs41/tguxhjTvXt3884775j169eb5ORkc8MNN5gaNWqYY8eO5VzjS9/DBLpiMGbMGNO+ffvzns/KyjJVqlQxzzzzTM5jJ0+eNG6327z22mvGGPs/rtKlS5uPP/4455q9e/eaUqVKmTlz5hhjjNm4caORZL7//vuca5YvX24kmZ9++qmoP1aRuOGGG8xdd93l8djNN99s7rjjDmNM4LbNuV+0JdkOs2fPNqVKlTJ79+7Nueajjz4yoaGhJjU1tVg+b35dKLRkW7FihZFkdu7caYwJjHYx5vxts2fPHlO1alWzfv16U7NmTY9AF8ht07dv35zvmbwEQtvk1S6NGzc2Tz75pMdjLVq0MI899pgxJjDaJduBAweMJLNo0SJjjO99DzPkWgxmzZqlVq1a6U9/+pMiIiIUFxenN998M+f8jh07tG/fPnXr1i3nsdDQUHXs2FHLli2TJK1atUoZGRke10RHRys2NjbnmuXLl8vtdqtNmzY517Rt21ZutzvnGm/Tvn17ff3119q8ebMkac2aNVq6dKmuv/56SYHdNmcryXZYvny5YmNjFR0dnXNN9+7dlZ6e7nGbgLdKTU2Vy+XSFVdcISmw2yUrK0sDBw7U6NGj1bhx41znA7VtsrKy9NVXX6lBgwbq3r27IiIi1KZNG4/hx0Btm/bt22vWrFnau3evjDFauHChNm/erO7du0sKrHZJTU2VJFWoUEGS730PE+iKwfbt2zV58mTVr19fc+fO1dChQzV8+HC99957kqR9+/ZJkiIjIz2eFxkZmXNu3759CgkJUfny5S94TURERK73j4iIyLnG24wZM0a33367GjZsqNKlSysuLk4jRozQ7bffLimw2+ZsJdkO+/bty/U+5cuXV0hIiNe31cmTJ/XII4+of//+OVvtBHK7PPvsswoODtbw4cPzPB+obXPgwAEdO3ZMzzzzjHr06KF58+bppptu0s0336xFixZJCty2eeWVVxQTE6Nq1aopJCREPXr00KRJk9S+fXtJgdMuxhiNGjVK7du3V2xsrCTf+x4OztdVKJCsrCy1atVKTz/9tCQpLi5OGzZs0OTJkzVo0KCc61wul8fzjDG5HjvXudfkdX1+XscpU6dO1QcffKAPP/xQjRs3VnJyskaMGKHo6GgNHjw457pAbJu8lFQ7+GJbZWRkqF+/fsrKytKkSZMuer2/t8uqVav08ssva/Xq1QWuz9/bJnvS1Y033qiRI0dKkpo3b65ly5bptddeU8eOHc/7XH9vm1deeUXff/+9Zs2apZo1a2rx4sW67777FBUVpa5du573ef7WLsOGDdPatWu1dOnSXOd85XuYHrpiEBUVpZiYGI/HGjVqlDObqkqVKpKUK3UfOHAgJ6FXqVJFp06d0uHDhy94zf79+3O9/2+//ZYr6XuL0aNH65FHHlG/fv3UpEkTDRw4UCNHjtSECRMkBXbbnK0k26FKlSq53ufw4cPKyMjw2rbKyMjQbbfdph07dmj+/PkeG2EHarssWbJEBw4cUI0aNRQcHKzg4GDt3LlTDz30kGrVqiUpcNumUqVKCg4Ovuj3cqC1zYkTJ/Too4/qhRdeUEJCgpo2baphw4apb9+++te//iUpMNrlgQce0KxZs7Rw4UJVq1Yt53Ff+x4m0BWDq6++OtfU582bN6tmzZqSpNq1a6tKlSqaP39+zvlTp05p0aJFateunSSpZcuWKl26tMc1KSkpWr9+fc41V111lVJTU7VixYqca3744QelpqbmXONtjh8/rlKlPH/tgoKCcv4FHchtc7aSbIerrrpK69evV0pKSs418+bNU2hoqFq2bFmsn7MwssPcli1btGDBAlWsWNHjfKC2y8CBA7V27VolJyfnHNHR0Ro9erTmzp0rKXDbJiQkRPHx8Rf8Xg7EtsnIyFBGRsYFv5P9uV2MMRo2bJimT5+ub775RrVr1/Y473Pfw/maOoECWbFihQkODjb/+Mc/zJYtW8yUKVPMZZddZj744IOca5555hnjdrvN9OnTzbp168ztt9+e51ToatWqmQULFpjVq1ebzp075zkVumnTpmb58uVm+fLlpkmTJl61NMe5Bg8ebKpWrZqzbMn06dNNpUqVzF//+tecawKlbY4ePWqSkpJMUlKSkWReeOEFk5SUlDNbs6TaIXu6fJcuXczq1avNggULTLVq1RxbTuBC7ZKRkWF69+5tqlWrZpKTk01KSkrOkZ6envMa/tguxlz8d+Zc585yNSZw22b69OmmdOnS5o033jBbtmwxr776qgkKCjJLlizJeQ1/bJuLtUvHjh1N48aNzcKFC8327dvNO++8Y8LCwsykSZNyXsMf28UYY+69917jdrvNt99+6/Fdcvz48ZxrfOl7mEBXTL744gsTGxtrQkNDTcOGDc0bb7zhcT4rK8uMHz/eVKlSxYSGhpprrrnGrFu3zuOaEydOmGHDhpkKFSqYMmXKmF69epldu3Z5XHPo0CEzYMAAU65cOVOuXDkzYMAAc/jw4eL+eIWWlpZmHnzwQVOjRg0TFhZm6tSpY8aNG+fxP+NAaZuFCxcaSbmOwYMHG2NKth127txpbrjhBlOmTBlToUIFM2zYMHPy5Mni/PjndaF22bFjR57nJJmFCxfmvIY/tosxF/+dOVdegS6Q2+bf//63qVevngkLCzPNmjXzWGvNGP9sm4u1S0pKihkyZIiJjo42YWFh5sorrzTPP/+8ycrKynkNf2wXY8x5v0veeeednGt86XvY9b8PBQAAAB/FPXQAAAA+jkAHAADg4wh0AAAAPo5ABwAA4OMIdAAAAD6OQAcAAODjCHQAAAA+jkAHAADg4wh0AAAAPo5ABwAA4OMIdAAAAD6OQAcAAODj/j83/u+GMNV4zwAAAABJRU5ErkJggg==
"
class="
"
>
</div>

</div>

</div>

</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[&nbsp;]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span> 
</pre></div>

     </div>
</div>
</div>
</div>

</div>
</body>







</html>


==> anc/2024-bona-dejonge.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "385d4488-2fdf-4943-a7ab-e28b222c2288",
   "metadata": {},
   "outputs": [],
   "source": [
    "# !pip install dependent_bterms tqdm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d260c581-14ac-40bb-a313-d75e9ebfb729",
   "metadata": {},
   "outputs": [],
   "source": [
    "import dependent_bterms as dbt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5091cd7f-b4c6-4faf-9f49-c3f061c6968f",
   "metadata": {},
   "outputs": [],
   "source": [
    "%display typeset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61d1674f-a338-46d6-9913-0cc4cc05c8ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 10000\n",
    "\n",
    "var('t m j')\n",
    "assume(m > 0, j+1 > 0, (j, 'integer'))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bc2b09aa-4e58-4a7f-a1bb-c0946e8b93e7",
   "metadata": {},
   "source": [
    "# Example: On a conjecture of Bóna and DeJonge"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c7218158-0b2c-4c82-a313-b164d0f7bbba",
   "metadata": {},
   "source": [
    "We are investigating the inequality\n",
    "$$ F(n) = \\sum_{k=1}^{n} k \\sigma(k) (k^2 - 3n + 2) (2k^2 - n) \\binom{2n}{n-k} < 0 $$\n",
    "for all $n \\geq 5$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8794937e",
   "metadata": {},
   "source": [
    "## Manual check for $n \\leq N$\n",
    "\n",
    "We verify that the inequality holds for all $5 \\leq n \\leq N$ directly."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "638476b6-cb54-4714-8402-57644c6093a9",
   "metadata": {},
   "outputs": [],
   "source": [
    "@parallel(ncpus=16)\n",
    "def F(n):\n",
    "    return sum(k*sigma(k)*(k**2 - 3*n + 2)*(2*k**2 - n)*binomial(2*n, n-k) for k in srange(1, n + 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "662d68f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "\n",
    "from tqdm.notebook import tqdm\n",
    "\n",
    "all(\n",
    "    result < 0\n",
    "    for (args, result) in tqdm(F(srange(5, N+1)), total=int(N-5))\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "598a0c8c-b6f6-4fca-91d7-374417819baf",
   "metadata": {},
   "source": [
    "For $n > N$ we determine asymptotic expansions with explicit error bounds, as outlined in Section 4."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "90b46629-f971-44bd-adce-cd6455ff9338",
   "metadata": {},
   "source": [
    "## Rigorous asymptotic error bounds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "96225e67-a704-4760-b5e7-7c89b7223b3b",
   "metadata": {},
   "outputs": [],
   "source": [
    "CC = ComplexBallField(100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bbadeada-bc80-4f96-acfd-e3dce83367b0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# bound for sigma(n)\n",
    "\n",
    "A = ceil(100 * (exp(euler_gamma) + 0.6483 / log(log(N))))/100\n",
    "A, A.n()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "43cda1ac",
   "metadata": {},
   "outputs": [],
   "source": [
    "all(sigma(kk) <= A*kk*log(log(N)) for kk in srange(1, N+1))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ab63bd9b-fe76-4b9f-be11-d868576b660a",
   "metadata": {},
   "source": [
    "### Tail error, summation range $k \\geq n/2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "336a08c1-0e2a-4172-a962-0fcc0657799d",
   "metadata": {},
   "outputs": [],
   "source": [
    "tail_error_end = A * log(log(m)) * m^7 * exp(-m/4)\n",
    "tail_error_end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "532d99f4-db6d-4f69-8bf2-81bcebb84419",
   "metadata": {},
   "outputs": [],
   "source": [
    "plot(tail_error_end, m, N/2, 2*N) + plot(m^2/8 - m/24, m, N/2, 2*N, color=\"red\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c40ad4c5-a631-4851-ae44-bac0a7fffee1",
   "metadata": {},
   "outputs": [],
   "source": [
    "tail_error_end(m=CC(N))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "64e0e22b-47ce-455a-b64d-7b6d7e9be9d5",
   "metadata": {},
   "source": [
    "Numerically, the tail error in this region is already extremely small."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4f468435-17e3-49b0-a76e-1f800d5ce0c9",
   "metadata": {},
   "source": [
    "## Tail error, summation range $k\\in [n^{\\alpha}, n/2]$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d92c9dde-f843-4955-a836-93f2a3603d79",
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha = 7/10\n",
    "assert N^(2*alpha - 1) >= 3  # requirement in Section 4.2\n",
    "\n",
    "AR, n, k = dbt.AsymptoticRingWithDependentVariable('n^QQ', 'k', 0, alpha, bterm_round_to=4, default_prec=7)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cc4f10e-59f6-4153-9879-4960a31a7df1",
   "metadata": {},
   "outputs": [],
   "source": [
    "tail_error_mid = AR.B(4*A * (\n",
    "        n^(6*alpha)\n",
    "        + n/(2*n^alpha) * (6*n^3 + 6*n^(2 + 2*alpha)\n",
    "                           + 3*n^(1 + 4*alpha) + n^(6*alpha))\n",
    "    ),\n",
    "    valid_from=N\n",
    ")\n",
    "tail_error_mid  # times log(log(n)) * exp(-n^(2*alpha - 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ed58b910-a655-48c7-bfb7-d5fc4dbf921c",
   "metadata": {},
   "outputs": [],
   "source": [
    "tail_error_mid_bterm = next(tail_error_mid.summands.elements())\n",
    "tail_error_mid_sym = AR.create_summand(\n",
    "    'exact',\n",
    "    coefficient=tail_error_mid_bterm.coefficient,\n",
    "    growth=tail_error_mid_bterm.growth\n",
    ").subs(n=m) * log(log(m)) * exp(-m^(2*alpha - 1))\n",
    "tail_error_mid_sym"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "324441f1-012d-417b-aaee-14a9baf4e5ec",
   "metadata": {},
   "outputs": [],
   "source": [
    "plot(tail_error_mid_sym, m, N/2, 2*N) + plot(m^2/8 - m/24, m, N/2, 2*N, color=\"red\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "726d4b86-1590-4291-bfcf-bc2bfe4079ec",
   "metadata": {},
   "source": [
    "Again, the error is comparatively small from $N \\geq 5000$ on."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dc756b15-3ad9-40a4-bc4f-9d05ebb359a2",
   "metadata": {},
   "outputs": [],
   "source": [
    "tail_error_mid_sym(m=CC(N))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "55967465-9f4c-4832-8212-9f9ab6a3947b",
   "metadata": {},
   "source": [
    "## Summand approximations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "17c36c10-bcfd-4b96-a4ab-87a57df0bf61",
   "metadata": {},
   "outputs": [],
   "source": [
    "R = 9"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e7a4b028-1c59-407d-ba79-ad62ece61957",
   "metadata": {},
   "source": [
    "First we determine the expansion error,\n",
    "$$ \\frac{2}{R n^R (1 - k^2/n^2)} \\bigg( k^R + \\frac{k^{R+1}}{R+1} \\bigg) $$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "aec260a2-dec1-4ca6-b5b4-c8bea4c60d94",
   "metadata": {},
   "outputs": [],
   "source": [
    "sum_error = dbt.taylor_with_explicit_error(lambda t: 1/(1 - t), k^2/n^2, valid_from=N) * AR.B(2 / (R * n^R) * (k^R + k^(R+1)/(R+1)), valid_from=N)\n",
    "sum_error"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "319e87e2-4fd7-4dde-b9cd-8ea5c5411ab1",
   "metadata": {},
   "source": [
    "The exact part of the sum is given by\n",
    "$$ -\\sum_{j=1}^k \\sum_{\\substack{r=1\\\\ r \\text{odd}}}^R \\frac{2j^r}{r n^r} $$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9e883c5d-b7e4-41a6-9332-249ab100d8c0",
   "metadata": {},
   "outputs": [],
   "source": [
    "sum_expansion = -2*sum([sum(j^r, j, 1, k) / (r * n^r) for r in srange(1, R, 2)])\n",
    "sum_expansion += k^2/n  # remove the asymptotic main term, it remains an exponential\n",
    "sum_expansion += sum_error\n",
    "sum_expansion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f7f2d230-c270-4fcb-b3f3-4ad9187aad16",
   "metadata": {},
   "outputs": [],
   "source": [
    "# check magnitude of B-term\n",
    "dbt.simplify_expansion(sum_expansion, simplify_bterm_growth=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6dbd66f2-7749-4e06-a40d-2df08b19daa1",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "# need to find correct order of Taylor expansion. check collapsed B-term growth after calculations!\n",
    "\n",
    "S_nk_and_error = dbt.taylor_with_explicit_error(exp, sum_expansion, order=6, valid_from=N)\n",
    "S_nk_and_error *= dbt.taylor_with_explicit_error(lambda t: 1/(1-t), k/n, order=6, valid_from=N)\n",
    "S_nk_and_error = dbt.simplify_expansion(S_nk_and_error)\n",
    "S_nk_and_error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b5a32a65-4c7d-41ec-bc6b-671641fb9cf7",
   "metadata": {},
   "outputs": [],
   "source": [
    "S_nk_and_error_collapsed = dbt.simplify_expansion(S_nk_and_error, simplify_bterm_growth=True)\n",
    "S_nk_and_error_collapsed"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47ba346e-f0d7-4e39-a37f-9095e2e8e996",
   "metadata": {},
   "outputs": [],
   "source": [
    "S_nk = AR.zero()\n",
    "for summand in S_nk_and_error.summands:\n",
    "    if summand.is_exact():\n",
    "        S_nk += AR(summand)\n",
    "S_nk"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d6aff029",
   "metadata": {},
   "outputs": [],
   "source": [
    "expansion_error = dbt.simplify_expansion(S_nk_and_error.error_part() * (2*k^4 + 3*n^2) * k^2)\n",
    "expansion_error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4a00ff27",
   "metadata": {},
   "outputs": [],
   "source": [
    "# we determine the integral bound symbolically:\n",
    "\n",
    "f(t) = t^j * exp(-t^2/m)\n",
    "t_0 = sqrt(j * m / 2)\n",
    "\n",
    "integral_bound = f(t_0) + integrate(f(t), t, 0, oo)\n",
    "integral_bound"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "66bf8ff6",
   "metadata": {},
   "outputs": [],
   "source": [
    "error_after_summation = AR.zero()\n",
    "\n",
    "for summand in expansion_error.summands:\n",
    "    with assuming(k > 0):\n",
    "        coef = summand.coefficient.simplify()\n",
    "    for c, p in coef.coefficients(k):\n",
    "        error_after_summation += c * AR.B(dbt.evaluate(integral_bound, m=n, j=p) * n^(summand.growth.exponent), valid_from=N)\n",
    "\n",
    "error_after_summation *= A\n",
    "error_after_summation # times log(log(n))."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "251786be",
   "metadata": {},
   "outputs": [],
   "source": [
    "error_after_summation_bterm = next(error_after_summation.summands.elements())\n",
    "error_after_summation_sym = AR.create_summand(\n",
    "    'exact',\n",
    "    coefficient=error_after_summation_bterm.coefficient,\n",
    "    growth=error_after_summation_bterm.growth\n",
    ").subs(n=m) * log(log(m))\n",
    "error_after_summation_sym"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b719df28",
   "metadata": {},
   "outputs": [],
   "source": [
    "# not negligible, but still clearly dominated by main term.\n",
    "plot(error_after_summation_sym, m, N/2, 2*N) + plot(m^2/8 - m/24, m, N/2, 2*N, color=\"red\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "80fd895a",
   "metadata": {},
   "source": [
    "### Completion of the sum: error for completing the sum over $n^{\\alpha} \\leq k < n^{3/4}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "af22214e-55c9-4b78-8200-f24d281f01a9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# the lazy way of plugging in k = n^(3/4): switch to\n",
    "# the corresponding asymptotic ring.\n",
    "AR_34, n_34, k = dbt.AsymptoticRingWithDependentVariable('n^QQ', 'k', 0, 3/4, bterm_round_to=3, default_prec=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2e942c6c-d4e0-4cee-8874-b5e73e41c751",
   "metadata": {},
   "outputs": [],
   "source": [
    "AR_34(S_nk).O()  # good!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "84836fc6-f91e-4bf2-9661-58738f514932",
   "metadata": {},
   "outputs": [],
   "source": [
    "C_2 = dbt.expansion_upper_bound(AR_34(S_nk), numeric=True)  # <-- C2\n",
    "C_2, C_2.n()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4a2b7a6c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# symbolic integration, then back to produce a B-term.\n",
    "tails_error_until_n34 = dbt.evaluate((\n",
    "    m^(3/4) * (f(m^(alpha))(j=5) + integrate(abs(f(t)(j=5)), t, m^alpha, m^(3/4)))\n",
    "    ).subs({\n",
    "        exp(-sqrt(m)): -1,  # this is a bit delicate, but correct.\n",
    "        exp(-m^(2/5)): 1,\n",
    "    }),\n",
    "    m=n\n",
    ").B(valid_from=N)\n",
    "tails_error_until_n34 *= 2*A\n",
    "tails_error_until_n34 # times exp(-n^(2/5)) * log(log(n))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fb9ef0ab",
   "metadata": {},
   "outputs": [],
   "source": [
    "tails_error_until_n34_bterm = next(tails_error_until_n34.summands.elements())\n",
    "tails_error_until_n34_sym = AR_34.create_summand(\n",
    "    'exact',\n",
    "    coefficient=tails_error_until_n34_bterm.coefficient,\n",
    "    growth=tails_error_until_n34_bterm.growth,\n",
    ").subs(n=m) * log(log(m)) * exp(-m^(2/5))\n",
    "tails_error_until_n34_sym"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "70d94ac9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# this error is negligible too!\n",
    "(\n",
    "    plot(tails_error_until_n34_sym, m, N/2, 2*N) \n",
    "    + plot(m^2/8 - m/24, m, N/2, 2*N, color=\"red\")\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9bc24e94-5d8c-479a-aeb0-61bd6dc63e0d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "620b26c8-0a3d-4777-b530-5c176a77e36a",
   "metadata": {},
   "source": [
    "### Completion of the sum: error for completing the sum over $k \\geq n^{3/4}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d9df1724-93cf-4d06-a187-1de309a65c5f",
   "metadata": {},
   "outputs": [],
   "source": [
    "AR(dbt.expansion_upper_bound(\n",
    "    dbt.evaluate((S_nk.subs(n=m) * m^15 / k^20).expand()(k=m^3/4), m=n),\n",
    "    numeric=True,\n",
    "    valid_from=N\n",
    ")).B(valid_from=N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f1ff68c9-3733-4292-b9c7-04c1b57f0225",
   "metadata": {},
   "outputs": [],
   "source": [
    "assert N^(3/4) > sqrt(27*N/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "42383417-b142-4c02-9458-5f3aa751341c",
   "metadata": {},
   "outputs": [],
   "source": [
    "tails_error_after_n34 = (\n",
    "    2 * m^(-15) / 10000 * (f(m^(3/4))(j=27) + integrate(f(t)(j=27), t, m^(3/4), oo))\n",
    ").expand()\n",
    "tails_error_after_n34 = dbt.evaluate((tails_error_after_n34 * exp(sqrt(m))).expand(), m=n).B(valid_from=N)\n",
    "tails_error_after_n34  # times exp(-n^(1/2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f6d7bafe-5664-446a-9eac-7ba0f7035ab1",
   "metadata": {},
   "outputs": [],
   "source": [
    "tails_error_after_n34_bterm = next(tails_error_after_n34.summands.elements())\n",
    "tails_error_after_n34_sym = AR.create_summand(\n",
    "    'exact',\n",
    "    coefficient=tails_error_after_n34_bterm.coefficient,\n",
    "    growth=tails_error_after_n34_bterm.growth,\n",
    ").subs(n=m) * exp(-m^(1/2))\n",
    "tails_error_after_n34_sym"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "85cfdc99-5671-49f3-bf16-4f15f2aaceb0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# this error is negligible too!\n",
    "(\n",
    "    plot(tails_error_after_n34_sym, m, N/2, 2*N) \n",
    "    + plot(m^2/8 - m/24, m, N/2, 2*N, color=\"red\")\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "91745cac-3180-4924-bc21-45dc51d2ce14",
   "metadata": {},
   "source": [
    "## Mellin transform"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fa3479fe",
   "metadata": {},
   "outputs": [],
   "source": [
    "mellin_summands = (k * S_nk * (k^2 - 3*n + 2) * (2*k^2 - n)).map_coefficients(lambda t: t.expand())\n",
    "mellin_summands"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6db0ff5b-cba9-47e1-86d4-529615f64487",
   "metadata": {},
   "outputs": [],
   "source": [
    "var('t s')\n",
    "\n",
    "def mellin_transform_from_summand(k_exp, n_exp):\n",
    "    a = k_exp\n",
    "    b = n_exp\n",
    "    return zeta(2*s - 2*b - a - 1) * zeta(2*s - 2*b - a) * gamma(s - b) * t^(-s)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e268b3ad-74c6-4464-a24b-29c40a3d2025",
   "metadata": {},
   "outputs": [],
   "source": [
    "mellin_transform = 0\n",
    "\n",
    "for summand in mellin_summands.summands:\n",
    "    for coef, k_pow in summand.coefficient.coefficients(k):\n",
    "        mellin_transform += coef * mellin_transform_from_summand(k_exp=k_pow, n_exp=summand.growth.exponent)\n",
    "\n",
    "mellin_transform"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "032e4e90-61e1-421d-be1d-430f1733658c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# there are no residues at half-integers >= 5/2:\n",
    "all(mellin_transform.residue(s==nm) == 0 for nm in srange(5/2, 30, 1/2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5d5dc6e7",
   "metadata": {},
   "outputs": [],
   "source": [
    "main_asy = sum([\n",
    "    mellin_transform.residue(s==res)\n",
    "    for res in [2, 3/2, 1]\n",
    "])\n",
    "main_asy = dbt.evaluate(main_asy, t=1/n)\n",
    "main_asy"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dfa64209-a0c4-487b-bf57-9362e34c2274",
   "metadata": {},
   "source": [
    "### Integral errors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "52afe452",
   "metadata": {},
   "outputs": [],
   "source": [
    "zeta_fct = zeta(s).operator()\n",
    "gamma_fct = gamma(s).operator()\n",
    "\n",
    "def zeta_bound(sgm):\n",
    "    if sgm >= 3/2:\n",
    "        return ceil(zeta(3/2)*10^5)/10^5\n",
    "    if sgm <= -1/2:\n",
    "        return (\n",
    "            ceil(\n",
    "                2^(sgm + 1/2) * pi^(sgm - 1/2) * zeta(3/2)\n",
    "                * exp(1/600) * (abs(1 - sgm - I*100)/100)^(1/2 - sgm)\n",
    "                * 10^5\n",
    "            ) / 10^5\n",
    "            * t^(1/2 - sgm)\n",
    "        )\n",
    "    if sgm == 1/2:\n",
    "        return 618/1000 * t^(1/2)\n",
    "    \n",
    "def gamma_bound(sgm):\n",
    "    if sgm > 0:\n",
    "        return (\n",
    "            ceil(\n",
    "                (2*pi)^(1/2) * exp(1/600)\n",
    "                * (abs(sgm + 100*I)/100)^(max(sgm-1/2, 0))\n",
    "                * 10^5\n",
    "            ) / 10^5\n",
    "            * t^(max(sgm-1/2, 0)) * exp(-pi/2 * t)\n",
    "        )\n",
    "    if sgm < 0:\n",
    "        offset = 0\n",
    "        while sgm + offset < 0:\n",
    "            offset += 1\n",
    "        return t^(-offset) * gamma_bound(sgm + offset)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fe8d45b8-ec2e-4899-a000-5fd988af9a26",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "\n",
    "integral_error = 0\n",
    "\n",
    "for smd in mellin_transform.expand().operands():\n",
    "    offset = 0\n",
    "    sigma = 3/4\n",
    "    while smd.residue(s==sigma - offset - 1/4) == 0:\n",
    "        offset += 1/2  # shift as far to the left as long as there are no new residues\n",
    "        if offset >= 100:  # some summands actually have no residues, trivial zeros of zeta cancel them.\n",
    "            offset = 0\n",
    "            break\n",
    "    smd *= t^s\n",
    "    smd = smd(s=sigma - offset + I*t)\n",
    "    integral_contribution = CC.integral(\n",
    "        lambda x, _: fast_callable(abs(smd), vars=[t])(x),\n",
    "        -100, 100  # integral over Re(s) = sigma - offset, central part\n",
    "    )\n",
    "    \n",
    "    # estimates for integral where |t| >= 100\n",
    "    error_bound = 1\n",
    "    for fct in smd.operands():\n",
    "        if fct.operator() is None:\n",
    "            error_bound *= abs(fct)\n",
    "        if fct.operator() is not None:\n",
    "            [arg] = fct.operands()\n",
    "            if fct.operator() is zeta_fct:\n",
    "                error_bound *= zeta_bound(arg(t=0))\n",
    "            if fct.operator() is gamma_fct:\n",
    "                error_bound *= gamma_bound(arg(t=0))\n",
    "    [[err_t_coef, err_t_pow]] = error_bound.coefficients(t)\n",
    "    integral_error_bound = 2 * CC(\n",
    "        err_t_coef(t=0) \n",
    "        * CC((2/pi)^(err_t_pow + 1)) \n",
    "        * CC(err_t_pow + 1).gamma_inc(CC(50*pi))\n",
    "    )\n",
    "    integral_contribution += integral_error_bound\n",
    "    integral_error += AR.B(abs(integral_contribution).upper() * n^(sigma - offset), valid_from=N)\n",
    "\n",
    "integral_error /= 2*pi\n",
    "integral_error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4485a207-7ce6-49c3-98b9-e0c547e3451f",
   "metadata": {},
   "outputs": [],
   "source": [
    "integral_error_bterm = next(integral_error.summands.elements())\n",
    "integral_error_sym = AR.create_summand(\n",
    "    'exact',\n",
    "    coefficient=integral_error_bterm.coefficient,\n",
    "    growth=integral_error_bterm.growth,\n",
    ").subs(n=m)\n",
    "integral_error_sym"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8688c034-8886-44a4-a164-d4b2bd07fab6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# again, the error is not negligible. it is still well dominated by the main term, however.\n",
    "plot(integral_error_sym, m, N/2, 2*N) + plot(m^2/8 - m/24, m, N/2, 2*N, color='red')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4f4d7144-7d64-487e-8859-df90742a26c4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ratio of error term to main term at n=N\n",
    "(integral_error_sym(m=N) / (N^2/8 - N/24)).n()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b3ed3bd7-ed19-4534-9a26-3b170d732467",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "c27dde48-e33b-4f04-9482-33a7aeff00f7",
   "metadata": {},
   "source": [
    "## Accumulated Error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c6add316-11b0-4a84-9e94-58646e58ffef",
   "metadata": {},
   "outputs": [],
   "source": [
    "errors = [\n",
    "    tail_error_end,\n",
    "    tail_error_mid_sym,\n",
    "    error_after_summation_sym,\n",
    "    tails_error_until_n34_sym,\n",
    "    tails_error_after_n34_sym,\n",
    "    integral_error_sym,\n",
    "]\n",
    "total_error = sum(errors)\n",
    "total_error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "75c9b6bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# crude estimates for n >= N:\n",
    "assert log(log(N)) <= N^(1/10)\n",
    "assert N > ((71/10) / (1/4)) # n^(71/10) * exp(-n/4) is decreasing\n",
    "assert N > (97/20 / (2/5))^(5/2)  # n^(97/20) * exp(-n^(2/5)) is decreasing\n",
    "assert N > (23/5 / (2/5))^(5/2)  # n^(23/5) * exp(-n^(2/5)) is decreasing\n",
    "assert N > (11/2 / (1/2))^(2/1)  # n^(11/2) * exp(-n^(1/2)) is decreasing\n",
    "\n",
    "total_error_estimate = 0\n",
    "for err in errors:\n",
    "    err = err.subs({log(log(m)): m^(1/10)})\n",
    "    if exp in [op.operator() for op in err.operands()]:\n",
    "        err = err(m=N)\n",
    "        total_error_estimate += AR(err)\n",
    "    else:\n",
    "        total_error_estimate += dbt.evaluate(err, m=n)\n",
    "\n",
    "total_error_estimate.B(valid_from=N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a6c28549",
   "metadata": {},
   "outputs": [],
   "source": [
    "bool(38755553/5000 * N^(3/4) < N^2/8 - N/24)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8f36e753",
   "metadata": {},
   "outputs": [],
   "source": [
    "((38755553/5000 * N^(3/4)) / (N^2/8 - N/24)).n()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a9201bc6-7e7b-4954-8091-84cfeadf7f59",
   "metadata": {},
   "outputs": [],
   "source": [
    "plot(total_error, m, N/2, 2*N) + plot(m^2/8 - m/24, m, N/2, 2*N, color='red')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6e905ceb-4ae1-442e-8c3e-7da0a5ca120a",
   "metadata": {},
   "outputs": [],
   "source": [
    "plot(total_error / (m^2/8 - m/24), m, N/2, 2*N) + plot(1, m, N/2, 2*N, linestyle='dashed', color='black')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "380823f6",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.2",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/2025-bona-dejonge.html <==
<!DOCTYPE html>

<html lang="en">
<head><meta charset="utf-8"/>
<meta content="width=device-width, initial-scale=1.0" name="viewport"/>
<title>bona-dejonge</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<style type="text/css">
    pre { line-height: 125%; }
td.linenos .normal { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
span.linenos { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
td.linenos .special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
span.linenos.special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
.highlight .hll { background-color: var(--jp-cell-editor-active-background) }
.highlight { background: var(--jp-cell-editor-background); color: var(--jp-mirror-editor-variable-color) }
.highlight .c { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment */
.highlight .err { color: var(--jp-mirror-editor-error-color) } /* Error */
.highlight .k { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword */
.highlight .o { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator */
.highlight .p { color: var(--jp-mirror-editor-punctuation-color) } /* Punctuation */
.highlight .ch { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Multiline */
.highlight .cp { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Preproc */
.highlight .cpf { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Single */
.highlight .cs { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Special */
.highlight .kc { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Pseudo */
.highlight .kr { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Type */
.highlight .m { color: var(--jp-mirror-editor-number-color) } /* Literal.Number */
.highlight .s { color: var(--jp-mirror-editor-string-color) } /* Literal.String */
.highlight .ow { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator.Word */
.highlight .pm { color: var(--jp-mirror-editor-punctuation-color) } /* Punctuation.Marker */
.highlight .w { color: var(--jp-mirror-editor-variable-color) } /* Text.Whitespace */
.highlight .mb { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Bin */
.highlight .mf { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Float */
.highlight .mh { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Hex */
.highlight .mi { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer */
.highlight .mo { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Oct */
.highlight .sa { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Affix */
.highlight .sb { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Backtick */
.highlight .sc { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Char */
.highlight .dl { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Delimiter */
.highlight .sd { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Doc */
.highlight .s2 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Double */
.highlight .se { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Escape */
.highlight .sh { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Heredoc */
.highlight .si { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Interpol */
.highlight .sx { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Other */
.highlight .sr { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Regex */
.highlight .s1 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Single */
.highlight .ss { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Symbol */
.highlight .il { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer.Long */
  </style>
<style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
 * Mozilla scrollbar styling
 */

/* use standard opaque scrollbars for most nodes */
[data-jp-theme-scrollbars='true'] {
  scrollbar-color: rgb(var(--jp-scrollbar-thumb-color))
    var(--jp-scrollbar-background-color);
}

/* for code nodes, use a transparent style of scrollbar. These selectors
 * will match lower in the tree, and so will override the above */
[data-jp-theme-scrollbars='true'] .CodeMirror-hscrollbar,
[data-jp-theme-scrollbars='true'] .CodeMirror-vscrollbar {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
}

/* tiny scrollbar */

.jp-scrollbar-tiny {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
  scrollbar-width: thin;
}

/* tiny scrollbar */

.jp-scrollbar-tiny::-webkit-scrollbar,
.jp-scrollbar-tiny::-webkit-scrollbar-corner {
  background-color: transparent;
  height: 4px;
  width: 4px;
}

.jp-scrollbar-tiny::-webkit-scrollbar-thumb {
  background: rgba(var(--jp-scrollbar-thumb-color), 0.5);
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:horizontal {
  border-left: 0 solid transparent;
  border-right: 0 solid transparent;
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:vertical {
  border-top: 0 solid transparent;
  border-bottom: 0 solid transparent;
}

/*
 * Lumino
 */

.lm-ScrollBar[data-orientation='horizontal'] {
  min-height: 16px;
  max-height: 16px;
  min-width: 45px;
  border-top: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] {
  min-width: 16px;
  max-width: 16px;
  min-height: 45px;
  border-left: 1px solid #a0a0a0;
}

.lm-ScrollBar-button {
  background-color: #f0f0f0;
  background-position: center center;
  min-height: 15px;
  max-height: 15px;
  min-width: 15px;
  max-width: 15px;
}

.lm-ScrollBar-button:hover {
  background-color: #dadada;
}

.lm-ScrollBar-button.lm-mod-active {
  background-color: #cdcdcd;
}

.lm-ScrollBar-track {
  background: #f0f0f0;
}

.lm-ScrollBar-thumb {
  background: #cdcdcd;
}

.lm-ScrollBar-thumb:hover {
  background: #bababa;
}

.lm-ScrollBar-thumb.lm-mod-active {
  background: #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal'] .lm-ScrollBar-thumb {
  height: 100%;
  min-width: 15px;
  border-left: 1px solid #a0a0a0;
  border-right: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] .lm-ScrollBar-thumb {
  width: 100%;
  min-height: 15px;
  border-top: 1px solid #a0a0a0;
  border-bottom: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-left);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-right);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-up);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-down);
  background-size: 17px;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-Widget {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
}

.lm-Widget.lm-mod-hidden {
  display: none !important;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.lm-AccordionPanel[data-orientation='horizontal'] > .lm-AccordionPanel-title {
  /* Title is rotated for horizontal accordion panel using CSS */
  display: block;
  transform-origin: top left;
  transform: rotate(-90deg) translate(-100%);
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-CommandPalette {
  display: flex;
  flex-direction: column;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-CommandPalette-search {
  flex: 0 0 auto;
}

.lm-CommandPalette-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  min-height: 0;
  overflow: auto;
  list-style-type: none;
}

.lm-CommandPalette-header {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.lm-CommandPalette-item {
  display: flex;
  flex-direction: row;
}

.lm-CommandPalette-itemIcon {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemContent {
  flex: 1 1 auto;
  overflow: hidden;
}

.lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemLabel {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.lm-close-icon {
  border: 1px solid transparent;
  background-color: transparent;
  position: absolute;
  z-index: 1;
  right: 3%;
  top: 0;
  bottom: 0;
  margin: auto;
  padding: 7px 0;
  display: none;
  vertical-align: middle;
  outline: 0;
  cursor: pointer;
}
.lm-close-icon:after {
  content: 'X';
  display: block;
  width: 15px;
  height: 15px;
  text-align: center;
  color: #000;
  font-weight: normal;
  font-size: 12px;
  cursor: pointer;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-DockPanel {
  z-index: 0;
}

.lm-DockPanel-widget {
  z-index: 0;
}

.lm-DockPanel-tabBar {
  z-index: 1;
}

.lm-DockPanel-handle {
  z-index: 2;
}

.lm-DockPanel-handle.lm-mod-hidden {
  display: none !important;
}

.lm-DockPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}

.lm-DockPanel-handle[data-orientation='horizontal'] {
  cursor: ew-resize;
}

.lm-DockPanel-handle[data-orientation='vertical'] {
  cursor: ns-resize;
}

.lm-DockPanel-handle[data-orientation='horizontal']:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}

.lm-DockPanel-handle[data-orientation='vertical']:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}

.lm-DockPanel-overlay {
  z-index: 3;
  box-sizing: border-box;
  pointer-events: none;
}

.lm-DockPanel-overlay.lm-mod-hidden {
  display: none !important;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-Menu {
  z-index: 10000;
  position: absolute;
  white-space: nowrap;
  overflow-x: hidden;
  overflow-y: auto;
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-Menu-content {
  margin: 0;
  padding: 0;
  display: table;
  list-style-type: none;
}

.lm-Menu-item {
  display: table-row;
}

.lm-Menu-item.lm-mod-hidden,
.lm-Menu-item.lm-mod-collapsed {
  display: none !important;
}

.lm-Menu-itemIcon,
.lm-Menu-itemSubmenuIcon {
  display: table-cell;
  text-align: center;
}

.lm-Menu-itemLabel {
  display: table-cell;
  text-align: left;
}

.lm-Menu-itemShortcut {
  display: table-cell;
  text-align: right;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-MenuBar {
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-MenuBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex-direction: row;
  list-style-type: none;
}

.lm-MenuBar-item {
  box-sizing: border-box;
}

.lm-MenuBar-itemIcon,
.lm-MenuBar-itemLabel {
  display: inline-block;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-ScrollBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-ScrollBar[data-orientation='horizontal'] {
  flex-direction: row;
}

.lm-ScrollBar[data-orientation='vertical'] {
  flex-direction: column;
}

.lm-ScrollBar-button {
  box-sizing: border-box;
  flex: 0 0 auto;
}

.lm-ScrollBar-track {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
  flex: 1 1 auto;
}

.lm-ScrollBar-thumb {
  box-sizing: border-box;
  position: absolute;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-SplitPanel-child {
  z-index: 0;
}

.lm-SplitPanel-handle {
  z-index: 1;
}

.lm-SplitPanel-handle.lm-mod-hidden {
  display: none !important;
}

.lm-SplitPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}

.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle {
  cursor: ew-resize;
}

.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle {
  cursor: ns-resize;
}

.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}

.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-TabBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-TabBar[data-orientation='horizontal'] {
  flex-direction: row;
  align-items: flex-end;
}

.lm-TabBar[data-orientation='vertical'] {
  flex-direction: column;
  align-items: flex-end;
}

.lm-TabBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex: 1 1 auto;
  list-style-type: none;
}

.lm-TabBar[data-orientation='horizontal'] > .lm-TabBar-content {
  flex-direction: row;
}

.lm-TabBar[data-orientation='vertical'] > .lm-TabBar-content {
  flex-direction: column;
}

.lm-TabBar-tab {
  display: flex;
  flex-direction: row;
  box-sizing: border-box;
  overflow: hidden;
  touch-action: none; /* Disable native Drag/Drop */
}

.lm-TabBar-tabIcon,
.lm-TabBar-tabCloseIcon {
  flex: 0 0 auto;
}

.lm-TabBar-tabLabel {
  flex: 1 1 auto;
  overflow: hidden;
  white-space: nowrap;
}

.lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing: border-box;
}

.lm-TabBar-tab.lm-mod-hidden {
  display: none !important;
}

.lm-TabBar-addButton.lm-mod-hidden {
  display: none !important;
}

.lm-TabBar.lm-mod-dragging .lm-TabBar-tab {
  position: relative;
}

.lm-TabBar.lm-mod-dragging[data-orientation='horizontal'] .lm-TabBar-tab {
  left: 0;
  transition: left 150ms ease;
}

.lm-TabBar.lm-mod-dragging[data-orientation='vertical'] .lm-TabBar-tab {
  top: 0;
  transition: top 150ms ease;
}

.lm-TabBar.lm-mod-dragging .lm-TabBar-tab.lm-mod-dragging {
  transition: none;
}

.lm-TabBar-tabLabel .lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing: border-box;
  background: inherit;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-TabPanel-tabBar {
  z-index: 1;
}

.lm-TabPanel-stackedPanel {
  z-index: 0;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapse {
  display: flex;
  flex-direction: column;
  align-items: stretch;
}

.jp-Collapse-header {
  padding: 1px 12px;
  background-color: var(--jp-layout-color1);
  border-bottom: solid var(--jp-border-width) var(--jp-border-color2);
  color: var(--jp-ui-font-color1);
  cursor: pointer;
  display: flex;
  align-items: center;
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  text-transform: uppercase;
  user-select: none;
}

.jp-Collapser-icon {
  height: 16px;
}

.jp-Collapse-header-collapsed .jp-Collapser-icon {
  transform: rotate(-90deg);
  margin: auto 0;
}

.jp-Collapser-title {
  line-height: 25px;
}

.jp-Collapse-contents {
  padding: 0 12px;
  background-color: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  overflow: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* This file was auto-generated by ensureUiComponents() in @jupyterlab/buildutils */

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

/* Icons urls */

:root {
  --jp-icon-add-above: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPGcgY2xpcC1wYXRoPSJ1cmwoI2NsaXAwXzEzN18xOTQ5MikiPgo8cGF0aCBjbGFzcz0ianAtaWNvbjMiIGQ9Ik00Ljc1IDQuOTMwNjZINi42MjVWNi44MDU2NkM2LjYyNSA3LjAxMTkxIDYuNzkzNzUgNy4xODA2NiA3IDcuMTgwNjZDNy4yMDYyNSA3LjE4MDY2IDcuMzc1IDcuMDExOTEgNy4zNzUgNi44MDU2NlY0LjkzMDY2SDkuMjVDOS40NTYyNSA0LjkzMDY2IDkuNjI1IDQuNzYxOTEgOS42MjUgNC41NTU2NkM5LjYyNSA0LjM0OTQxIDkuNDU2MjUgNC4xODA2NiA5LjI1IDQuMTgwNjZINy4zNzVWMi4zMDU2NkM3LjM3NSAyLjA5OTQxIDcuMjA2MjUgMS45MzA2NiA3IDEuOTMwNjZDNi43OTM3NSAxLjkzMDY2IDYuNjI1IDIuMDk5NDEgNi42MjUgMi4zMDU2NlY0LjE4MDY2SDQuNzVDNC41NDM3NSA0LjE4MDY2IDQuMzc1IDQuMzQ5NDEgNC4zNzUgNC41NTU2NkM0LjM3NSA0Ljc2MTkxIDQuNTQzNzUgNC45MzA2NiA0Ljc1IDQuOTMwNjZaIiBmaWxsPSIjNjE2MTYxIiBzdHJva2U9IiM2MTYxNjEiIHN0cm9rZS13aWR0aD0iMC43Ii8+CjwvZz4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBmaWxsLXJ1bGU9ImV2ZW5vZGQiIGNsaXAtcnVsZT0iZXZlbm9kZCIgZD0iTTExLjUgOS41VjExLjVMMi41IDExLjVWOS41TDExLjUgOS41Wk0xMiA4QzEyLjU1MjMgOCAxMyA4LjQ0NzcyIDEzIDlWMTJDMTMgMTIuNTUyMyAxMi41NTIzIDEzIDEyIDEzTDIgMTNDMS40NDc3MiAxMyAxIDEyLjU1MjMgMSAxMlY5QzEgOC40NDc3MiAxLjQ0NzcxIDggMiA4TDEyIDhaIiBmaWxsPSIjNjE2MTYxIi8+CjxkZWZzPgo8Y2xpcFBhdGggaWQ9ImNsaXAwXzEzN18xOTQ5MiI+CjxyZWN0IGNsYXNzPSJqcC1pY29uMyIgd2lkdGg9IjYiIGhlaWdodD0iNiIgZmlsbD0id2hpdGUiIHRyYW5zZm9ybT0ibWF0cml4KC0xIDAgMCAxIDEwIDEuNTU1NjYpIi8+CjwvY2xpcFBhdGg+CjwvZGVmcz4KPC9zdmc+Cg==);
  --jp-icon-add-below: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPGcgY2xpcC1wYXRoPSJ1cmwoI2NsaXAwXzEzN18xOTQ5OCkiPgo8cGF0aCBjbGFzcz0ianAtaWNvbjMiIGQ9Ik05LjI1IDEwLjA2OTNMNy4zNzUgMTAuMDY5M0w3LjM3NSA4LjE5NDM0QzcuMzc1IDcuOTg4MDkgNy4yMDYyNSA3LjgxOTM0IDcgNy44MTkzNEM2Ljc5Mzc1IDcuODE5MzQgNi42MjUgNy45ODgwOSA2LjYyNSA4LjE5NDM0TDYuNjI1IDEwLjA2OTNMNC43NSAxMC4wNjkzQzQuNTQzNzUgMTAuMDY5MyA0LjM3NSAxMC4yMzgxIDQuMzc1IDEwLjQ0NDNDNC4zNzUgMTAuNjUwNiA0LjU0Mzc1IDEwLjgxOTMgNC43NSAxMC44MTkzTDYuNjI1IDEwLjgxOTNMNi42MjUgMTIuNjk0M0M2LjYyNSAxMi45MDA2IDYuNzkzNzUgMTMuMDY5MyA3IDEzLjA2OTNDNy4yMDYyNSAxMy4wNjkzIDcuMzc1IDEyLjkwMDYgNy4zNzUgMTIuNjk0M0w3LjM3NSAxMC44MTkzTDkuMjUgMTAuODE5M0M5LjQ1NjI1IDEwLjgxOTMgOS42MjUgMTAuNjUwNiA5LjYyNSAxMC40NDQzQzkuNjI1IDEwLjIzODEgOS40NTYyNSAxMC4wNjkzIDkuMjUgMTAuMDY5M1oiIGZpbGw9IiM2MTYxNjEiIHN0cm9rZT0iIzYxNjE2MSIgc3Ryb2tlLXdpZHRoPSIwLjciLz4KPC9nPgo8cGF0aCBjbGFzcz0ianAtaWNvbjMiIGZpbGwtcnVsZT0iZXZlbm9kZCIgY2xpcC1ydWxlPSJldmVub2RkIiBkPSJNMi41IDUuNUwyLjUgMy41TDExLjUgMy41TDExLjUgNS41TDIuNSA1LjVaTTIgN0MxLjQ0NzcyIDcgMSA2LjU1MjI4IDEgNkwxIDNDMSAyLjQ0NzcyIDEuNDQ3NzIgMiAyIDJMMTIgMkMxMi41NTIzIDIgMTMgMi40NDc3MiAxMyAzTDEzIDZDMTMgNi41NTIyOSAxMi41NTIzIDcgMTIgN0wyIDdaIiBmaWxsPSIjNjE2MTYxIi8+CjxkZWZzPgo8Y2xpcFBhdGggaWQ9ImNsaXAwXzEzN18xOTQ5OCI+CjxyZWN0IGNsYXNzPSJqcC1pY29uMyIgd2lkdGg9IjYiIGhlaWdodD0iNiIgZmlsbD0id2hpdGUiIHRyYW5zZm9ybT0ibWF0cml4KDEgMS43NDg0NmUtMDcgMS43NDg0NmUtMDcgLTEgNCAxMy40NDQzKSIvPgo8L2NsaXBQYXRoPgo8L2RlZnM+Cjwvc3ZnPgo=);
  --jp-icon-add: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDEzaC02djZoLTJ2LTZINXYtMmg2VjVoMnY2aDZ2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-bell: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE2IDE2IiB2ZXJzaW9uPSIxLjEiPgogICA8cGF0aCBjbGFzcz0ianAtaWNvbjIganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMzMzMzMzIgogICAgICBkPSJtOCAwLjI5Yy0xLjQgMC0yLjcgMC43My0zLjYgMS44LTEuMiAxLjUtMS40IDMuNC0xLjUgNS4yLTAuMTggMi4yLTAuNDQgNC0yLjMgNS4zbDAuMjggMS4zaDVjMC4wMjYgMC42NiAwLjMyIDEuMSAwLjcxIDEuNSAwLjg0IDAuNjEgMiAwLjYxIDIuOCAwIDAuNTItMC40IDAuNi0xIDAuNzEtMS41aDVsMC4yOC0xLjNjLTEuOS0wLjk3LTIuMi0zLjMtMi4zLTUuMy0wLjEzLTEuOC0wLjI2LTMuNy0xLjUtNS4yLTAuODUtMS0yLjItMS44LTMuNi0xLjh6bTAgMS40YzAuODggMCAxLjkgMC41NSAyLjUgMS4zIDAuODggMS4xIDEuMSAyLjcgMS4yIDQuNCAwLjEzIDEuNyAwLjIzIDMuNiAxLjMgNS4yaC0xMGMxLjEtMS42IDEuMi0zLjQgMS4zLTUuMiAwLjEzLTEuNyAwLjMtMy4zIDEuMi00LjQgMC41OS0wLjcyIDEuNi0xLjMgMi41LTEuM3ptLTAuNzQgMTJoMS41Yy0wLjAwMTUgMC4yOCAwLjAxNSAwLjc5LTAuNzQgMC43OS0wLjczIDAuMDAxNi0wLjcyLTAuNTMtMC43NC0wLjc5eiIgLz4KPC9zdmc+Cg==);
  --jp-icon-bug-dot: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjQiIGhlaWdodD0iMjQiIHZpZXdCb3g9IjAgMCAyNCAyNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiPgogICAgICAgIDxwYXRoIGZpbGwtcnVsZT0iZXZlbm9kZCIgY2xpcC1ydWxlPSJldmVub2RkIiBkPSJNMTcuMTkgOEgyMFYxMEgxNy45MUMxNy45NiAxMC4zMyAxOCAxMC42NiAxOCAxMVYxMkgyMFYxNEgxOC41SDE4VjE0LjAyNzVDMTUuNzUgMTQuMjc2MiAxNCAxNi4xODM3IDE0IDE4LjVDMTQgMTkuMjA4IDE0LjE2MzUgMTkuODc3OSAxNC40NTQ5IDIwLjQ3MzlDMTMuNzA2MyAyMC44MTE3IDEyLjg3NTcgMjEgMTIgMjFDOS43OCAyMSA3Ljg1IDE5Ljc5IDYuODEgMThINFYxNkg2LjA5QzYuMDQgMTUuNjcgNiAxNS4zNCA2IDE1VjE0SDRWMTJINlYxMUM2IDEwLjY2IDYuMDQgMTAuMzMgNi4wOSAxMEg0VjhINi44MUM3LjI2IDcuMjIgNy44OCA2LjU1IDguNjIgNi4wNEw3IDQuNDFMOC40MSAzTDEwLjU5IDUuMTdDMTEuMDQgNS4wNiAxMS41MSA1IDEyIDVDMTIuNDkgNSAxMi45NiA1LjA2IDEzLjQyIDUuMTdMMTUuNTkgM0wxNyA0LjQxTDE1LjM3IDYuMDRDMTYuMTIgNi41NSAxNi43NCA3LjIyIDE3LjE5IDhaTTEwIDE2SDE0VjE0SDEwVjE2Wk0xMCAxMkgxNFYxMEgxMFYxMloiIGZpbGw9IiM2MTYxNjEiLz4KICAgICAgICA8cGF0aCBkPSJNMjIgMTguNUMyMiAyMC40MzMgMjAuNDMzIDIyIDE4LjUgMjJDMTYuNTY3IDIyIDE1IDIwLjQzMyAxNSAxOC41QzE1IDE2LjU2NyAxNi41NjcgMTUgMTguNSAxNUMyMC40MzMgMTUgMjIgMTYuNTY3IDIyIDE4LjVaIiBmaWxsPSIjNjE2MTYxIi8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-bug: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0yMCA4aC0yLjgxYy0uNDUtLjc4LTEuMDctMS40NS0xLjgyLTEuOTZMMTcgNC40MSAxNS41OSAzbC0yLjE3IDIuMTdDMTIuOTYgNS4wNiAxMi40OSA1IDEyIDVjLS40OSAwLS45Ni4wNi0xLjQxLjE3TDguNDEgMyA3IDQuNDFsMS42MiAxLjYzQzcuODggNi41NSA3LjI2IDcuMjIgNi44MSA4SDR2MmgyLjA5Yy0uMDUuMzMtLjA5LjY2LS4wOSAxdjFINHYyaDJ2MWMwIC4zNC4wNC42Ny4wOSAxSDR2MmgyLjgxYzEuMDQgMS43OSAyLjk3IDMgNS4xOSAzczQuMTUtMS4yMSA1LjE5LTNIMjB2LTJoLTIuMDljLjA1LS4zMy4wOS0uNjYuMDktMXYtMWgydi0yaC0ydi0xYzAtLjM0LS4wNC0uNjctLjA5LTFIMjBWOHptLTYgOGgtNHYtMmg0djJ6bTAtNGgtNHYtMmg0djJ6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-build: url(data:image/svg+xml;base64,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);
  --jp-icon-caret-down-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iOS45LDEzLjYgMy42LDcuNCA0LjQsNi42IDkuOSwxMi4yIDE1LjQsNi43IDE2LjEsNy40ICIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNS45TDksOS43bDMuOC0zLjhsMS4yLDEuMmwtNC45LDVsLTQuOS01TDUuMiw1Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNy41TDksMTEuMmwzLjgtMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-left: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik0xMC44LDEyLjhMNy4xLDlsMy44LTMuOGwwLDcuNkgxMC44eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-right: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik03LjIsNS4yTDEwLjksOWwtMy44LDMuOFY1LjJINy4yeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-up-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iMTUuNCwxMy4zIDkuOSw3LjcgNC40LDEzLjIgMy42LDEyLjUgOS45LDYuMyAxNi4xLDEyLjYgIi8+Cgk8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-up: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik01LjIsMTAuNUw5LDYuOGwzLjgsMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-case-sensitive: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgogIDxnIGNsYXNzPSJqcC1pY29uLWFjY2VudDIiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTcuNiw4aDAuOWwzLjUsOGgtMS4xTDEwLDE0SDZsLTAuOSwySDRMNy42LDh6IE04LDkuMUw2LjQsMTNoMy4yTDgsOS4xeiIvPgogICAgPHBhdGggZD0iTTE2LjYsOS44Yy0wLjIsMC4xLTAuNCwwLjEtMC43LDAuMWMtMC4yLDAtMC40LTAuMS0wLjYtMC4yYy0wLjEtMC4xLTAuMi0wLjQtMC4yLTAuNyBjLTAuMywwLjMtMC42LDAuNS0wLjksMC43Yy0wLjMsMC4xLTAuNywwLjItMS4xLDAuMmMtMC4zLDAtMC41LDAtMC43LTAuMWMtMC4yLTAuMS0wLjQtMC4yLTAuNi0wLjNjLTAuMi0wLjEtMC4zLTAuMy0wLjQtMC41IGMtMC4xLTAuMi0wLjEtMC40LTAuMS0wLjdjMC0wLjMsMC4xLTAuNiwwLjItMC44YzAuMS0wLjIsMC4zLTAuNCwwLjQtMC41QzEyLDcsMTIuMiw2LjksMTIuNSw2LjhjMC4yLTAuMSwwLjUtMC4xLDAuNy0wLjIgYzAuMy0wLjEsMC41LTAuMSwwLjctMC4xYzAuMiwwLDAuNC0wLjEsMC42LTAuMWMwLjIsMCwwLjMtMC4xLDAuNC0wLjJjMC4xLTAuMSwwLjItMC4yLDAuMi0wLjRjMC0xLTEuMS0xLTEuMy0xIGMtMC40LDAtMS40LDAtMS40LDEuMmgtMC45YzAtMC40LDAuMS0wLjcsMC4yLTFjMC4xLTAuMiwwLjMtMC40LDAuNS0wLjZjMC4yLTAuMiwwLjUtMC4zLDAuOC0wLjNDMTMuMyw0LDEzLjYsNCwxMy45LDQgYzAuMywwLDAuNSwwLDAuOCwwLjFjMC4zLDAsMC41LDAuMSwwLjcsMC4yYzAuMiwwLjEsMC40LDAuMywwLjUsMC41QzE2LDUsMTYsNS4yLDE2LDUuNnYyLjljMCwwLjIsMCwwLjQsMCwwLjUgYzAsMC4xLDAuMSwwLjIsMC4zLDAuMmMwLjEsMCwwLjIsMCwwLjMsMFY5Ljh6IE0xNS4yLDYuOWMtMS4yLDAuNi0zLjEsMC4yLTMuMSwxLjRjMCwxLjQsMy4xLDEsMy4xLTAuNVY2Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-check: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik05IDE2LjE3TDQuODMgMTJsLTEuNDIgMS40MUw5IDE5IDIxIDdsLTEuNDEtMS40MXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-circle-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDJDNi40NyAyIDIgNi40NyAyIDEyczQuNDcgMTAgMTAgMTAgMTAtNC40NyAxMC0xMFMxNy41MyAyIDEyIDJ6bTAgMThjLTQuNDEgMC04LTMuNTktOC04czMuNTktOCA4LTggOCAzLjU5IDggOC0zLjU5IDgtOCA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-circle: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iOSIgY3k9IjkiIHI9IjgiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-clear: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8bWFzayBpZD0iZG9udXRIb2xlIj4KICAgIDxyZWN0IHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgZmlsbD0id2hpdGUiIC8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSI4IiBmaWxsPSJibGFjayIvPgogIDwvbWFzaz4KCiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxyZWN0IGhlaWdodD0iMTgiIHdpZHRoPSIyIiB4PSIxMSIgeT0iMyIgdHJhbnNmb3JtPSJyb3RhdGUoMzE1LCAxMiwgMTIpIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIxMCIgbWFzaz0idXJsKCNkb251dEhvbGUpIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-close: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1ub25lIGpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIGpwLWljb24zLWhvdmVyIiBmaWxsPSJub25lIj4KICAgIDxjaXJjbGUgY3g9IjEyIiBjeT0iMTIiIHI9IjExIi8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIGpwLWljb24tYWNjZW50Mi1ob3ZlciIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMTkgNi40MUwxNy41OSA1IDEyIDEwLjU5IDYuNDEgNSA1IDYuNDEgMTAuNTkgMTIgNSAxNy41OSA2LjQxIDE5IDEyIDEzLjQxIDE3LjU5IDE5IDE5IDE3LjU5IDEzLjQxIDEyeiIvPgogIDwvZz4KCiAgPGcgY2xhc3M9ImpwLWljb24tbm9uZSBqcC1pY29uLWJ1c3kiIGZpbGw9Im5vbmUiPgogICAgPGNpcmNsZSBjeD0iMTIiIGN5PSIxMiIgcj0iNyIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-code-check: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBzaGFwZS1yZW5kZXJpbmc9Imdlb21ldHJpY1ByZWNpc2lvbiI+CiAgICA8cGF0aCBkPSJNNi41OSwzLjQxTDIsOEw2LjU5LDEyLjZMOCwxMS4xOEw0LjgyLDhMOCw0LjgyTDYuNTksMy40MU0xMi40MSwzLjQxTDExLDQuODJMMTQuMTgsOEwxMSwxMS4xOEwxMi40MSwxMi42TDE3LDhMMTIuNDEsMy40MU0yMS41OSwxMS41OUwxMy41LDE5LjY4TDkuODMsMTZMOC40MiwxNy40MUwxMy41LDIyLjVMMjMsMTNMMjEuNTksMTEuNTlaIiAvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-code: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTExLjQgMTguNkw2LjggMTRMMTEuNCA5LjRMMTAgOEw0IDE0TDEwIDIwTDExLjQgMTguNlpNMTYuNiAxOC42TDIxLjIgMTRMMTYuNiA5LjRMMTggOEwyNCAxNEwxOCAyMEwxNi42IDE4LjZWMTguNloiLz4KCTwvZz4KPC9zdmc+Cg==);
  --jp-icon-collapse-all: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTggMmMxIDAgMTEgMCAxMiAwczIgMSAyIDJjMCAxIDAgMTEgMCAxMnMwIDItMiAyQzIwIDE0IDIwIDQgMjAgNFMxMCA0IDYgNGMwLTIgMS0yIDItMnoiIC8+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTE4IDhjMC0xLTEtMi0yLTJTNSA2IDQgNnMtMiAxLTIgMmMwIDEgMCAxMSAwIDEyczEgMiAyIDJjMSAwIDExIDAgMTIgMHMyLTEgMi0yYzAtMSAwLTExIDAtMTJ6bS0yIDB2MTJINFY4eiIgLz4KICAgICAgICA8cGF0aCBkPSJNNiAxM3YyaDh2LTJ6IiAvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-console: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwMCAyMDAiPgogIDxnIGNsYXNzPSJqcC1jb25zb2xlLWljb24tYmFja2dyb3VuZC1jb2xvciBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMjg4RDEiPgogICAgPHBhdGggZD0iTTIwIDE5LjhoMTYwdjE1OS45SDIweiIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtY29uc29sZS1pY29uLWNvbG9yIGpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIiBmaWxsPSIjZmZmIj4KICAgIDxwYXRoIGQ9Ik0xMDUgMTI3LjNoNDB2MTIuOGgtNDB6TTUxLjEgNzdMNzQgOTkuOWwtMjMuMyAyMy4zIDEwLjUgMTAuNSAyMy4zLTIzLjNMOTUgOTkuOSA4NC41IDg5LjQgNjEuNiA2Ni41eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-copy: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTExLjksMUgzLjJDMi40LDEsMS43LDEuNywxLjcsMi41djEwLjJoMS41VjIuNWg4LjdWMXogTTE0LjEsMy45aC04Yy0wLjgsMC0xLjUsMC43LTEuNSwxLjV2MTAuMmMwLDAuOCwwLjcsMS41LDEuNSwxLjVoOCBjMC44LDAsMS41LTAuNywxLjUtMS41VjUuNEMxNS41LDQuNiwxNC45LDMuOSwxNC4xLDMuOXogTTE0LjEsMTUuNWgtOFY1LjRoOFYxNS41eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-copyright: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGVuYWJsZS1iYWNrZ3JvdW5kPSJuZXcgMCAwIDI0IDI0IiBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCI+CiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0xMS44OCw5LjE0YzEuMjgsMC4wNiwxLjYxLDEuMTUsMS42MywxLjY2aDEuNzljLTAuMDgtMS45OC0xLjQ5LTMuMTktMy40NS0zLjE5QzkuNjQsNy42MSw4LDksOCwxMi4xNCBjMCwxLjk0LDAuOTMsNC4yNCwzLjg0LDQuMjRjMi4yMiwwLDMuNDEtMS42NSwzLjQ0LTIuOTVoLTEuNzljLTAuMDMsMC41OS0wLjQ1LDEuMzgtMS42MywxLjQ0QzEwLjU1LDE0LjgzLDEwLDEzLjgxLDEwLDEyLjE0IEMxMCw5LjI1LDExLjI4LDkuMTYsMTEuODgsOS4xNHogTTEyLDJDNi40OCwyLDIsNi40OCwyLDEyczQuNDgsMTAsMTAsMTBzMTAtNC40OCwxMC0xMFMxNy41MiwyLDEyLDJ6IE0xMiwyMGMtNC40MSwwLTgtMy41OS04LTggczMuNTktOCw4LThzOCwzLjU5LDgsOFMxNi40MSwyMCwxMiwyMHoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-cut: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkuNjQgNy42NGMuMjMtLjUuMzYtMS4wNS4zNi0xLjY0IDAtMi4yMS0xLjc5LTQtNC00UzIgMy43OSAyIDZzMS43OSA0IDQgNGMuNTkgMCAxLjE0LS4xMyAxLjY0LS4zNkwxMCAxMmwtMi4zNiAyLjM2QzcuMTQgMTQuMTMgNi41OSAxNCA2IDE0Yy0yLjIxIDAtNCAxLjc5LTQgNHMxLjc5IDQgNCA0IDQtMS43OSA0LTRjMC0uNTktLjEzLTEuMTQtLjM2LTEuNjRMMTIgMTRsNyA3aDN2LTFMOS42NCA3LjY0ek02IDhjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTAgMTJjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTYtNy41Yy0uMjggMC0uNS0uMjItLjUtLjVzLjIyLS41LjUtLjUuNS4yMi41LjUtLjIyLjUtLjUuNXpNMTkgM2wtNiA2IDIgMiA3LTdWM3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-delete: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2cHgiIGhlaWdodD0iMTZweCI+CiAgICA8cGF0aCBkPSJNMCAwaDI0djI0SDB6IiBmaWxsPSJub25lIiAvPgogICAgPHBhdGggY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjI2MjYyIiBkPSJNNiAxOWMwIDEuMS45IDIgMiAyaDhjMS4xIDAgMi0uOSAyLTJWN0g2djEyek0xOSA0aC0zLjVsLTEtMWgtNWwtMSAxSDV2MmgxNFY0eiIgLz4KPC9zdmc+Cg==);
  --jp-icon-download: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDloLTRWM0g5djZINWw3IDcgNy03ek01IDE4djJoMTR2LTJINXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-duplicate: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBmaWxsLXJ1bGU9ImV2ZW5vZGQiIGNsaXAtcnVsZT0iZXZlbm9kZCIgZD0iTTIuNzk5OTggMC44NzVIOC44OTU4MkM5LjIwMDYxIDAuODc1IDkuNDQ5OTggMS4xMzkxNCA5LjQ0OTk4IDEuNDYxOThDOS40NDk5OCAxLjc4NDgyIDkuMjAwNjEgMi4wNDg5NiA4Ljg5NTgyIDIuMDQ4OTZIMy4zNTQxNUMzLjA0OTM2IDIuMDQ4OTYgMi43OTk5OCAyLjMxMzEgMi43OTk5OCAyLjYzNTk0VjkuNjc5NjlDMi43OTk5OCAxMC4wMDI1IDIuNTUwNjEgMTAuMjY2NyAyLjI0NTgyIDEwLjI2NjdDMS45NDEwMyAxMC4yNjY3IDEuNjkxNjUgMTAuMDAyNSAxLjY5MTY1IDkuNjc5NjlWMi4wNDg5NkMxLjY5MTY1IDEuNDAzMjggMi4xOTA0IDAuODc1IDIuNzk5OTggMC44NzVaTTUuMzY2NjUgMTEuOVY0LjU1SDExLjA4MzNWMTEuOUg1LjM2NjY1Wk00LjE0MTY1IDQuMTQxNjdDNC4xNDE2NSAzLjY5MDYzIDQuNTA3MjggMy4zMjUgNC45NTgzMiAzLjMyNUgxMS40OTE3QzExLjk0MjcgMy4zMjUgMTIuMzA4MyAzLjY5MDYzIDEyLjMwODMgNC4xNDE2N1YxMi4zMDgzQzEyLjMwODMgMTIuNzU5NCAxMS45NDI3IDEzLjEyNSAxMS40OTE3IDEzLjEyNUg0Ljk1ODMyQzQuNTA3MjggMTMuMTI1IDQuMTQxNjUgMTIuNzU5NCA0LjE0MTY1IDEyLjMwODNWNC4xNDE2N1oiIGZpbGw9IiM2MTYxNjEiLz4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBkPSJNOS40MzU3NCA4LjI2NTA3SDguMzY0MzFWOS4zMzY1QzguMzY0MzEgOS40NTQzNSA4LjI2Nzg4IDkuNTUwNzggOC4xNTAwMiA5LjU1MDc4QzguMDMyMTcgOS41NTA3OCA3LjkzNTc0IDkuNDU0MzUgNy45MzU3NCA5LjMzNjVWOC4yNjUwN0g2Ljg2NDMxQzYuNzQ2NDUgOC4yNjUwNyA2LjY1MDAyIDguMTY4NjQgNi42NTAwMiA4LjA1MDc4QzYuNjUwMDIgNy45MzI5MiA2Ljc0NjQ1IDcuODM2NSA2Ljg2NDMxIDcuODM2NUg3LjkzNTc0VjYuNzY1MDdDNy45MzU3NCA2LjY0NzIxIDguMDMyMTcgNi41NTA3OCA4LjE1MDAyIDYuNTUwNzhDOC4yNjc4OCA2LjU1MDc4IDguMzY0MzEgNi42NDcyMSA4LjM2NDMxIDYuNzY1MDdWNy44MzY1SDkuNDM1NzRDOS41NTM2IDcuODM2NSA5LjY1MDAyIDcuOTMyOTIgOS42NTAwMiA4LjA1MDc4QzkuNjUwMDIgOC4xNjg2NCA5LjU1MzYgOC4yNjUwNyA5LjQzNTc0IDguMjY1MDdaIiBmaWxsPSIjNjE2MTYxIiBzdHJva2U9IiM2MTYxNjEiIHN0cm9rZS13aWR0aD0iMC41Ii8+Cjwvc3ZnPgo=);
  --jp-icon-edit: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMgMTcuMjVWMjFoMy43NUwxNy44MSA5Ljk0bC0zLjc1LTMuNzVMMyAxNy4yNXpNMjAuNzEgNy4wNGMuMzktLjM5LjM5LTEuMDIgMC0xLjQxbC0yLjM0LTIuMzRjLS4zOS0uMzktMS4wMi0uMzktMS40MSAwbC0xLjgzIDEuODMgMy43NSAzLjc1IDEuODMtMS44M3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-ellipses: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iNSIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxOSIgY3k9IjEyIiByPSIyIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-error: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj48Y2lyY2xlIGN4PSIxMiIgY3k9IjE5IiByPSIyIi8+PHBhdGggZD0iTTEwIDNoNHYxMmgtNHoiLz48L2c+CjxwYXRoIGZpbGw9Im5vbmUiIGQ9Ik0wIDBoMjR2MjRIMHoiLz4KPC9zdmc+Cg==);
  --jp-icon-expand-all: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTggMmMxIDAgMTEgMCAxMiAwczIgMSAyIDJjMCAxIDAgMTEgMCAxMnMwIDItMiAyQzIwIDE0IDIwIDQgMjAgNFMxMCA0IDYgNGMwLTIgMS0yIDItMnoiIC8+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTE4IDhjMC0xLTEtMi0yLTJTNSA2IDQgNnMtMiAxLTIgMmMwIDEgMCAxMSAwIDEyczEgMiAyIDJjMSAwIDExIDAgMTIgMHMyLTEgMi0yYzAtMSAwLTExIDAtMTJ6bS0yIDB2MTJINFY4eiIgLz4KICAgICAgICA8cGF0aCBkPSJNMTEgMTBIOXYzSDZ2MmgzdjNoMnYtM2gzdi0yaC0zeiIgLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-extension: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwLjUgMTFIMTlWN2MwLTEuMS0uOS0yLTItMmgtNFYzLjVDMTMgMi4xMiAxMS44OCAxIDEwLjUgMVM4IDIuMTIgOCAzLjVWNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAydjMuOEgzLjVjMS40OSAwIDIuNyAxLjIxIDIuNyAyLjdzLTEuMjEgMi43LTIuNyAyLjdIMlYyMGMwIDEuMS45IDIgMiAyaDMuOHYtMS41YzAtMS40OSAxLjIxLTIuNyAyLjctMi43IDEuNDkgMCAyLjcgMS4yMSAyLjcgMi43VjIySDE3YzEuMSAwIDItLjkgMi0ydi00aDEuNWMxLjM4IDAgMi41LTEuMTIgMi41LTIuNVMyMS44OCAxMSAyMC41IDExeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-fast-forward: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTQgMThsOC41LTZMNCA2djEyem05LTEydjEybDguNS02TDEzIDZ6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-file-upload: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkgMTZoNnYtNmg0bC03LTctNyA3aDR6bS00IDJoMTR2Mkg1eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-file: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuMyA4LjJsLTUuNS01LjVjLS4zLS4zLS43LS41LTEuMi0uNUgzLjljLS44LjEtMS42LjktMS42IDEuOHYxNC4xYzAgLjkuNyAxLjYgMS42IDEuNmgxNC4yYy45IDAgMS42LS43IDEuNi0xLjZWOS40Yy4xLS41LS4xLS45LS40LTEuMnptLTUuOC0zLjNsMy40IDMuNmgtMy40VjQuOXptMy45IDEyLjdINC43Yy0uMSAwLS4yIDAtLjItLjJWNC43YzAtLjIuMS0uMy4yLS4zaDcuMnY0LjRzMCAuOC4zIDEuMWMuMy4zIDEuMS4zIDEuMS4zaDQuM3Y3LjJzLS4xLjItLjIuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-filter-dot: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTE0LDEyVjE5Ljg4QzE0LjA0LDIwLjE4IDEzLjk0LDIwLjUgMTMuNzEsMjAuNzFDMTMuMzIsMjEuMSAxMi42OSwyMS4xIDEyLjMsMjAuNzFMMTAuMjksMTguN0MxMC4wNiwxOC40NyA5Ljk2LDE4LjE2IDEwLDE3Ljg3VjEySDkuOTdMNC4yMSw0LjYyQzMuODcsNC4xOSAzLjk1LDMuNTYgNC4zOCwzLjIyQzQuNTcsMy4wOCA0Ljc4LDMgNSwzVjNIMTlWM0MxOS4yMiwzIDE5LjQzLDMuMDggMTkuNjIsMy4yMkMyMC4wNSwzLjU2IDIwLjEzLDQuMTkgMTkuNzksNC42MkwxNC4wMywxMkgxNFoiIC8+CiAgPC9nPgogIDxnIGNsYXNzPSJqcC1pY29uLWRvdCIgZmlsbD0iI0ZGRiI+CiAgICA8Y2lyY2xlIGN4PSIxOCIgY3k9IjE3IiByPSIzIj48L2NpcmNsZT4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-filter-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEwIDE4aDR2LTJoLTR2MnpNMyA2djJoMThWNkgzem0zIDdoMTJ2LTJINnYyeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-filter: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTE0LDEyVjE5Ljg4QzE0LjA0LDIwLjE4IDEzLjk0LDIwLjUgMTMuNzEsMjAuNzFDMTMuMzIsMjEuMSAxMi42OSwyMS4xIDEyLjMsMjAuNzFMMTAuMjksMTguN0MxMC4wNiwxOC40NyA5Ljk2LDE4LjE2IDEwLDE3Ljg3VjEySDkuOTdMNC4yMSw0LjYyQzMuODcsNC4xOSAzLjk1LDMuNTYgNC4zOCwzLjIyQzQuNTcsMy4wOCA0Ljc4LDMgNSwzVjNIMTlWM0MxOS4yMiwzIDE5LjQzLDMuMDggMTkuNjIsMy4yMkMyMC4wNSwzLjU2IDIwLjEzLDQuMTkgMTkuNzksNC42MkwxNC4wMywxMkgxNFoiIC8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-folder-favorite: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjRweCIgdmlld0JveD0iMCAwIDI0IDI0IiB3aWR0aD0iMjRweCIgZmlsbD0iIzAwMDAwMCI+CiAgPHBhdGggZD0iTTAgMGgyNHYyNEgwVjB6IiBmaWxsPSJub25lIi8+PHBhdGggY2xhc3M9ImpwLWljb24zIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzYxNjE2MSIgZD0iTTIwIDZoLThsLTItMkg0Yy0xLjEgMC0yIC45LTIgMnYxMmMwIDEuMS45IDIgMiAyaDE2YzEuMSAwIDItLjkgMi0yVjhjMC0xLjEtLjktMi0yLTJ6bS0yLjA2IDExTDE1IDE1LjI4IDEyLjA2IDE3bC43OC0zLjMzLTIuNTktMi4yNCAzLjQxLS4yOUwxNSA4bDEuMzQgMy4xNCAzLjQxLjI5LTIuNTkgMi4yNC43OCAzLjMzeiIvPgo8L3N2Zz4K);
  --jp-icon-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY4YzAtMS4xLS45LTItMi0yaC04bC0yLTJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-home: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjRweCIgdmlld0JveD0iMCAwIDI0IDI0IiB3aWR0aD0iMjRweCIgZmlsbD0iIzAwMDAwMCI+CiAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPjxwYXRoIGNsYXNzPSJqcC1pY29uMyBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xMCAyMHYtNmg0djZoNXYtOGgzTDEyIDMgMiAxMmgzdjh6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-html5: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uMCBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMDAiIGQ9Ik0xMDguNCAwaDIzdjIyLjhoMjEuMlYwaDIzdjY5aC0yM1Y0NmgtMjF2MjNoLTIzLjJNMjA2IDIzaC0yMC4zVjBoNjMuN3YyM0gyMjl2NDZoLTIzbTUzLjUtNjloMjQuMWwxNC44IDI0LjNMMzEzLjIgMGgyNC4xdjY5aC0yM1YzNC44bC0xNi4xIDI0LjgtMTYuMS0yNC44VjY5aC0yMi42bTg5LjItNjloMjN2NDYuMmgzMi42VjY5aC01NS42Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI2U0NGQyNiIgZD0iTTEwNy42IDQ3MWwtMzMtMzcwLjRoMzYyLjhsLTMzIDM3MC4yTDI1NS43IDUxMiIvPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNmMTY1MjkiIGQ9Ik0yNTYgNDgwLjVWMTMxaDE0OC4zTDM3NiA0NDciLz4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNlYmViZWIiIGQ9Ik0xNDIgMTc2LjNoMTE0djQ1LjRoLTY0LjJsNC4yIDQ2LjVoNjB2NDUuM0gxNTQuNG0yIDIyLjhIMjAybDMuMiAzNi4zIDUwLjggMTMuNnY0Ny40bC05My4yLTI2Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIiBmaWxsPSIjZmZmIiBkPSJNMzY5LjYgMTc2LjNIMjU1Ljh2NDUuNGgxMDkuNm0tNC4xIDQ2LjVIMjU1Ljh2NDUuNGg1NmwtNS4zIDU5LTUwLjcgMTMuNnY0Ny4ybDkzLTI1LjgiLz4KPC9zdmc+Cg==);
  --jp-icon-image: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1icmFuZDQganAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNGRkYiIGQ9Ik0yLjIgMi4yaDE3LjV2MTcuNUgyLjJ6Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzNGNTFCNSIgZD0iTTIuMiAyLjJ2MTcuNWgxNy41bC4xLTE3LjVIMi4yem0xMi4xIDIuMmMxLjIgMCAyLjIgMSAyLjIgMi4ycy0xIDIuMi0yLjIgMi4yLTIuMi0xLTIuMi0yLjIgMS0yLjIgMi4yLTIuMnpNNC40IDE3LjZsMy4zLTguOCAzLjMgNi42IDIuMi0zLjIgNC40IDUuNEg0LjR6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-info: url(data:image/svg+xml;base64,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);
  --jp-icon-inspector: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaW5zcGVjdG9yLWljb24tY29sb3IganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY2YzAtMS4xLS45LTItMi0yem0tNSAxNEg0di00aDExdjR6bTAtNUg0VjloMTF2NHptNSA1aC00VjloNHY5eiIvPgo8L3N2Zz4K);
  --jp-icon-json: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtanNvbi1pY29uLWNvbG9yIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI0Y5QTgyNSI+CiAgICA8cGF0aCBkPSJNMjAuMiAxMS44Yy0xLjYgMC0xLjcuNS0xLjcgMSAwIC40LjEuOS4xIDEuMy4xLjUuMS45LjEgMS4zIDAgMS43LTEuNCAyLjMtMy41IDIuM2gtLjl2LTEuOWguNWMxLjEgMCAxLjQgMCAxLjQtLjggMC0uMyAwLS42LS4xLTEgMC0uNC0uMS0uOC0uMS0xLjIgMC0xLjMgMC0xLjggMS4zLTItMS4zLS4yLTEuMy0uNy0xLjMtMiAwLS40LjEtLjguMS0xLjIuMS0uNC4xLS43LjEtMSAwLS44LS40LS43LTEuNC0uOGgtLjVWNC4xaC45YzIuMiAwIDMuNS43IDMuNSAyLjMgMCAuNC0uMS45LS4xIDEuMy0uMS41LS4xLjktLjEgMS4zIDAgLjUuMiAxIDEuNyAxdjEuOHpNMS44IDEwLjFjMS42IDAgMS43LS41IDEuNy0xIDAtLjQtLjEtLjktLjEtMS4zLS4xLS41LS4xLS45LS4xLTEuMyAwLTEuNiAxLjQtMi4zIDMuNS0yLjNoLjl2MS45aC0uNWMtMSAwLTEuNCAwLTEuNC44IDAgLjMgMCAuNi4xIDEgMCAuMi4xLjYuMSAxIDAgMS4zIDAgMS44LTEuMyAyQzYgMTEuMiA2IDExLjcgNiAxM2MwIC40LS4xLjgtLjEgMS4yLS4xLjMtLjEuNy0uMSAxIDAgLjguMy44IDEuNC44aC41djEuOWgtLjljLTIuMSAwLTMuNS0uNi0zLjUtMi4zIDAtLjQuMS0uOS4xLTEuMy4xLS41LjEtLjkuMS0xLjMgMC0uNS0uMi0xLTEuNy0xdi0xLjl6Ii8+CiAgICA8Y2lyY2xlIGN4PSIxMSIgY3k9IjEzLjgiIHI9IjIuMSIvPgogICAgPGNpcmNsZSBjeD0iMTEiIGN5PSI4LjIiIHI9IjIuMSIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-julia: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDMyNSAzMDAiPgogIDxnIGNsYXNzPSJqcC1icmFuZDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjY2IzYzMzIj4KICAgIDxwYXRoIGQ9Ik0gMTUwLjg5ODQzOCAyMjUgQyAxNTAuODk4NDM4IDI2Ni40MjE4NzUgMTE3LjMyMDMxMiAzMDAgNzUuODk4NDM4IDMwMCBDIDM0LjQ3NjU2MiAzMDAgMC44OTg0MzggMjY2LjQyMTg3NSAwLjg5ODQzOCAyMjUgQyAwLjg5ODQzOCAxODMuNTc4MTI1IDM0LjQ3NjU2MiAxNTAgNzUuODk4NDM4IDE1MCBDIDExNy4zMjAzMTIgMTUwIDE1MC44OTg0MzggMTgzLjU3ODEyNSAxNTAuODk4NDM4IDIyNSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzM4OTgyNiI+CiAgICA8cGF0aCBkPSJNIDIzNy41IDc1IEMgMjM3LjUgMTE2LjQyMTg3NSAyMDMuOTIxODc1IDE1MCAxNjIuNSAxNTAgQyAxMjEuMDc4MTI1IDE1MCA4Ny41IDExNi40MjE4NzUgODcuNSA3NSBDIDg3LjUgMzMuNTc4MTI1IDEyMS4wNzgxMjUgMCAxNjIuNSAwIEMgMjAzLjkyMTg3NSAwIDIzNy41IDMzLjU3ODEyNSAyMzcuNSA3NSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzk1NThiMiI+CiAgICA8cGF0aCBkPSJNIDMyNC4xMDE1NjIgMjI1IEMgMzI0LjEwMTU2MiAyNjYuNDIxODc1IDI5MC41MjM0MzggMzAwIDI0OS4xMDE1NjIgMzAwIEMgMjA3LjY3OTY4OCAzMDAgMTc0LjEwMTU2MiAyNjYuNDIxODc1IDE3NC4xMDE1NjIgMjI1IEMgMTc0LjEwMTU2MiAxODMuNTc4MTI1IDIwNy42Nzk2ODggMTUwIDI0OS4xMDE1NjIgMTUwIEMgMjkwLjUyMzQzOCAxNTAgMzI0LjEwMTU2MiAxODMuNTc4MTI1IDMyNC4xMDE1NjIgMjI1Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-jupyter-favicon: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTUyIiBoZWlnaHQ9IjE2NSIgdmlld0JveD0iMCAwIDE1MiAxNjUiIHZlcnNpb249IjEuMSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgPGcgY2xhc3M9ImpwLWp1cHl0ZXItaWNvbi1jb2xvciIgZmlsbD0iI0YzNzcyNiI+CiAgICA8cGF0aCB0cmFuc2Zvcm09InRyYW5zbGF0ZSgwLjA3ODk0NywgMTEwLjU4MjkyNykiIGQ9Ik03NS45NDIyODQyLDI5LjU4MDQ1NjEgQzQzLjMwMjM5NDcsMjkuNTgwNDU2MSAxNC43OTY3ODMyLDE3LjY1MzQ2MzQgMCwwIEM1LjUxMDgzMjExLDE1Ljg0MDY4MjkgMTUuNzgxNTM4OSwyOS41NjY3NzMyIDI5LjM5MDQ5NDcsMzkuMjc4NDE3MSBDNDIuOTk5Nyw0OC45ODk4NTM3IDU5LjI3MzcsNTQuMjA2NzgwNSA3NS45NjA1Nzg5LDU0LjIwNjc4MDUgQzkyLjY0NzQ1NzksNTQuMjA2NzgwNSAxMDguOTIxNDU4LDQ4Ljk4OTg1MzcgMTIyLjUzMDY2MywzOS4yNzg0MTcxIEMxMzYuMTM5NDUzLDI5LjU2Njc3MzIgMTQ2LjQxMDI4NCwxNS44NDA2ODI5IDE1MS45MjExNTgsMCBDMTM3LjA4Nzg2OCwxNy42NTM0NjM0IDEwOC41ODI1ODksMjkuNTgwNDU2MSA3NS45NDIyODQyLDI5LjU4MDQ1NjEgTDc1Ljk0MjI4NDIsMjkuNTgwNDU2MSBaIiAvPgogICAgPHBhdGggdHJhbnNmb3JtPSJ0cmFuc2xhdGUoMC4wMzczNjgsIDAuNzA0ODc4KSIgZD0iTTc1Ljk3ODQ1NzksMjQuNjI2NDA3MyBDMTA4LjYxODc2MywyNC42MjY0MDczIDEzNy4xMjQ0NTgsMzYuNTUzNDQxNSAxNTEuOTIxMTU4LDU0LjIwNjc4MDUgQzE0Ni40MTAyODQsMzguMzY2MjIyIDEzNi4xMzk0NTMsMjQuNjQwMTMxNyAxMjIuNTMwNjYzLDE0LjkyODQ4NzggQzEwOC45MjE0NTgsNS4yMTY4NDM5IDkyLjY0NzQ1NzksMCA3NS45NjA1Nzg5LDAgQzU5LjI3MzcsMCA0Mi45OTk3LDUuMjE2ODQzOSAyOS4zOTA0OTQ3LDE0LjkyODQ4NzggQzE1Ljc4MTUzODksMjQuNjQwMTMxNyA1LjUxMDgzMjExLDM4LjM2NjIyMiAwLDU0LjIwNjc4MDUgQzE0LjgzMzA4MTYsMzYuNTg5OTI5MyA0My4zMzg1Njg0LDI0LjYyNjQwNzMgNzUuOTc4NDU3OSwyNC42MjY0MDczIEw3NS45Nzg0NTc5LDI0LjYyNjQwNzMgWiIgLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-jupyter: url(data:image/svg+xml;base64,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);
  --jp-icon-jupyterlab-wordmark: url(data:image/svg+xml;base64,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);
  --jp-icon-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgZmlsbD0iIzYxNjE2MSIgZD0iTTE1IDlIOXY2aDZWOXptLTIgNGgtMnYtMmgydjJ6bTgtMlY5aC0yVjdjMC0xLjEtLjktMi0yLTJoLTJWM2gtMnYyaC0yVjNIOXYySDdjLTEuMSAwLTIgLjktMiAydjJIM3YyaDJ2MkgzdjJoMnYyYzAgMS4xLjkgMiAyIDJoMnYyaDJ2LTJoMnYyaDJ2LTJoMmMxLjEgMCAyLS45IDItMnYtMmgydi0yaC0ydi0yaDJ6bS00IDZIN1Y3aDEwdjEweiIvPgo8L3N2Zz4K);
  --jp-icon-keyboard: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMTdjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY3YzAtMS4xLS45LTItMi0yem0tOSAzaDJ2MmgtMlY4em0wIDNoMnYyaC0ydi0yek04IDhoMnYySDhWOHptMCAzaDJ2Mkg4di0yem0tMSAySDV2LTJoMnYyem0wLTNINVY4aDJ2MnptOSA3SDh2LTJoOHYyem0wLTRoLTJ2LTJoMnYyem0wLTNoLTJWOGgydjJ6bTMgM2gtMnYtMmgydjJ6bTAtM2gtMlY4aDJ2MnoiLz4KPC9zdmc+Cg==);
  --jp-icon-launch: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMzIgMzIiIHdpZHRoPSIzMiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0yNiwyOEg2YTIuMDAyNywyLjAwMjcsMCwwLDEtMi0yVjZBMi4wMDI3LDIuMDAyNywwLDAsMSw2LDRIMTZWNkg2VjI2SDI2VjE2aDJWMjZBMi4wMDI3LDIuMDAyNywwLDAsMSwyNiwyOFoiLz4KICAgIDxwb2x5Z29uIHBvaW50cz0iMjAgMiAyMCA0IDI2LjU4NiA0IDE4IDEyLjU4NiAxOS40MTQgMTQgMjggNS40MTQgMjggMTIgMzAgMTIgMzAgMiAyMCAyIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-launcher: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkgMTlINVY1aDdWM0g1YTIgMiAwIDAwLTIgMnYxNGEyIDIgMCAwMDIgMmgxNGMxLjEgMCAyLS45IDItMnYtN2gtMnY3ek0xNCAzdjJoMy41OWwtOS44MyA5LjgzIDEuNDEgMS40MUwxOSA2LjQxVjEwaDJWM2gtN3oiLz4KPC9zdmc+Cg==);
  --jp-icon-line-form: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGZpbGw9IndoaXRlIiBkPSJNNS44OCA0LjEyTDEzLjc2IDEybC03Ljg4IDcuODhMOCAyMmwxMC0xMEw4IDJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-link: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMuOSAxMmMwLTEuNzEgMS4zOS0zLjEgMy4xLTMuMWg0VjdIN2MtMi43NiAwLTUgMi4yNC01IDVzMi4yNCA1IDUgNWg0di0xLjlIN2MtMS43MSAwLTMuMS0xLjM5LTMuMS0zLjF6TTggMTNoOHYtMkg4djJ6bTktNmgtNHYxLjloNGMxLjcxIDAgMy4xIDEuMzkgMy4xIDMuMXMtMS4zOSAzLjEtMy4xIDMuMWgtNFYxN2g0YzIuNzYgMCA1LTIuMjQgNS01cy0yLjI0LTUtNS01eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xOSA1djE0SDVWNWgxNG0xLjEtMkgzLjljLS41IDAtLjkuNC0uOS45djE2LjJjMCAuNC40LjkuOS45aDE2LjJjLjQgMCAuOS0uNS45LS45VjMuOWMwLS41LS41LS45LS45LS45ek0xMSA3aDZ2MmgtNlY3em0wIDRoNnYyaC02di0yem0wIDRoNnYyaC02ek03IDdoMnYySDd6bTAgNGgydjJIN3ptMCA0aDJ2Mkg3eiIvPgo8L3N2Zz4K);
  --jp-icon-markdown: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjN0IxRkEyIiBkPSJNNSAxNC45aDEybC02LjEgNnptOS40LTYuOGMwLTEuMy0uMS0yLjktLjEtNC41LS40IDEuNC0uOSAyLjktMS4zIDQuM2wtMS4zIDQuM2gtMkw4LjUgNy45Yy0uNC0xLjMtLjctMi45LTEtNC4zLS4xIDEuNi0uMSAzLjItLjIgNC42TDcgMTIuNEg0LjhsLjctMTFoMy4zTDEwIDVjLjQgMS4yLjcgMi43IDEgMy45LjMtMS4yLjctMi42IDEtMy45bDEuMi0zLjdoMy4zbC42IDExaC0yLjRsLS4zLTQuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-move-down: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBkPSJNMTIuNDcxIDcuNTI4OTlDMTIuNzYzMiA3LjIzNjg0IDEyLjc2MzIgNi43NjMxNiAxMi40NzEgNi40NzEwMVY2LjQ3MTAxQzEyLjE3OSA2LjE3OTA1IDExLjcwNTcgNi4xNzg4NCAxMS40MTM1IDYuNDcwNTRMNy43NSAxMC4xMjc1VjEuNzVDNy43NSAxLjMzNTc5IDcuNDE0MjEgMSA3IDFWMUM2LjU4NTc5IDEgNi4yNSAxLjMzNTc5IDYuMjUgMS43NVYxMC4xMjc1TDIuNTk3MjYgNi40NjgyMkMyLjMwMzM4IDYuMTczODEgMS44MjY0MSA2LjE3MzU5IDEuNTMyMjYgNi40Njc3NFY2LjQ2Nzc0QzEuMjM4MyA2Ljc2MTcgMS4yMzgzIDcuMjM4MyAxLjUzMjI2IDcuNTMyMjZMNi4yOTI4OSAxMi4yOTI5QzYuNjgzNDIgMTIuNjgzNCA3LjMxNjU4IDEyLjY4MzQgNy43MDcxMSAxMi4yOTI5TDEyLjQ3MSA3LjUyODk5WiIgZmlsbD0iIzYxNjE2MSIvPgo8L3N2Zz4K);
  --jp-icon-move-up: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBkPSJNMS41Mjg5OSA2LjQ3MTAxQzEuMjM2ODQgNi43NjMxNiAxLjIzNjg0IDcuMjM2ODQgMS41Mjg5OSA3LjUyODk5VjcuNTI4OTlDMS44MjA5NSA3LjgyMDk1IDIuMjk0MjYgNy44MjExNiAyLjU4NjQ5IDcuNTI5NDZMNi4yNSAzLjg3MjVWMTIuMjVDNi4yNSAxMi42NjQyIDYuNTg1NzkgMTMgNyAxM1YxM0M3LjQxNDIxIDEzIDcuNzUgMTIuNjY0MiA3Ljc1IDEyLjI1VjMuODcyNUwxMS40MDI3IDcuNTMxNzhDMTEuNjk2NiA3LjgyNjE5IDEyLjE3MzYgNy44MjY0MSAxMi40Njc3IDcuNTMyMjZWNy41MzIyNkMxMi43NjE3IDcuMjM4MyAxMi43NjE3IDYuNzYxNyAxMi40Njc3IDYuNDY3NzRMNy43MDcxMSAxLjcwNzExQzcuMzE2NTggMS4zMTY1OCA2LjY4MzQyIDEuMzE2NTggNi4yOTI4OSAxLjcwNzExTDEuNTI4OTkgNi40NzEwMVoiIGZpbGw9IiM2MTYxNjEiLz4KPC9zdmc+Cg==);
  --jp-icon-new-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwIDZoLThsLTItMkg0Yy0xLjExIDAtMS45OS44OS0xLjk5IDJMMiAxOGMwIDEuMTEuODkgMiAyIDJoMTZjMS4xMSAwIDItLjg5IDItMlY4YzAtMS4xMS0uODktMi0yLTJ6bS0xIDhoLTN2M2gtMnYtM2gtM3YtMmgzVjloMnYzaDN2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-not-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI1IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDMgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMTkgMTcuMTg0NCAyLjk2OTY4IDE0LjMwMzIgMS44NjA5NCAxMS40NDA5WiIvPgogICAgPHBhdGggY2xhc3M9ImpwLWljb24yIiBzdHJva2U9IiMzMzMzMzMiIHN0cm9rZS13aWR0aD0iMiIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOS4zMTU5MiA5LjMyMDMxKSIgZD0iTTcuMzY4NDIgMEwwIDcuMzY0NzkiLz4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDkuMzE1OTIgMTYuNjgzNikgc2NhbGUoMSAtMSkiIGQ9Ik03LjM2ODQyIDBMMCA3LjM2NDc5Ii8+Cjwvc3ZnPgo=);
  --jp-icon-notebook: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtbm90ZWJvb2staWNvbi1jb2xvciBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNFRjZDMDAiPgogICAgPHBhdGggZD0iTTE4LjcgMy4zdjE1LjRIMy4zVjMuM2gxNS40bTEuNS0xLjVIMS44djE4LjNoMTguM2wuMS0xOC4zeiIvPgogICAgPHBhdGggZD0iTTE2LjUgMTYuNWwtNS40LTQuMy01LjYgNC4zdi0xMWgxMXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-numbering: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTQgMTlINlYxOS41SDVWMjAuNUg2VjIxSDRWMjJIN1YxOEg0VjE5Wk01IDEwSDZWNkg0VjdINVYxMFpNNCAxM0g1LjhMNCAxNS4xVjE2SDdWMTVINS4yTDcgMTIuOVYxMkg0VjEzWk05IDdWOUgyM1Y3SDlaTTkgMjFIMjNWMTlIOVYyMVpNOSAxNUgyM1YxM0g5VjE1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-offline-bolt: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDIuMDJjLTUuNTEgMC05Ljk4IDQuNDctOS45OCA5Ljk4czQuNDcgOS45OCA5Ljk4IDkuOTggOS45OC00LjQ3IDkuOTgtOS45OFMxNy41MSAyLjAyIDEyIDIuMDJ6TTExLjQ4IDIwdi02LjI2SDhMMTMgNHY2LjI2aDMuMzVMMTEuNDggMjB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-palette: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE4IDEzVjIwSDRWNkg5LjAyQzkuMDcgNS4yOSA5LjI0IDQuNjIgOS41IDRINEMyLjkgNCAyIDQuOSAyIDZWMjBDMiAyMS4xIDIuOSAyMiA0IDIySDE4QzE5LjEgMjIgMjAgMjEuMSAyMCAyMFYxNUwxOCAxM1pNMTkuMyA4Ljg5QzE5Ljc0IDguMTkgMjAgNy4zOCAyMCA2LjVDMjAgNC4wMSAxNy45OSAyIDE1LjUgMkMxMy4wMSAyIDExIDQuMDEgMTEgNi41QzExIDguOTkgMTMuMDEgMTEgMTUuNDkgMTFDMTYuMzcgMTEgMTcuMTkgMTAuNzQgMTcuODggMTAuM0wyMSAxMy40MkwyMi40MiAxMkwxOS4zIDguODlaTTE1LjUgOUMxNC4xMiA5IDEzIDcuODggMTMgNi41QzEzIDUuMTIgMTQuMTIgNCAxNS41IDRDMTYuODggNCAxOCA1LjEyIDE4IDYuNUMxOCA3Ljg4IDE2Ljg4IDkgMTUuNSA5WiIvPgogICAgPHBhdGggZmlsbC1ydWxlPSJldmVub2RkIiBjbGlwLXJ1bGU9ImV2ZW5vZGQiIGQ9Ik00IDZIOS4wMTg5NEM5LjAwNjM5IDYuMTY1MDIgOSA2LjMzMTc2IDkgNi41QzkgOC44MTU3NyAxMC4yMTEgMTAuODQ4NyAxMi4wMzQzIDEySDlWMTRIMTZWMTIuOTgxMUMxNi41NzAzIDEyLjkzNzcgMTcuMTIgMTIuODIwNyAxNy42Mzk2IDEyLjYzOTZMMTggMTNWMjBINFY2Wk04IDhINlYxMEg4VjhaTTYgMTJIOFYxNEg2VjEyWk04IDE2SDZWMThIOFYxNlpNOSAxNkgxNlYxOEg5VjE2WiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-paste: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE5IDJoLTQuMThDMTQuNC44NCAxMy4zIDAgMTIgMGMtMS4zIDAtMi40Ljg0LTIuODIgMkg1Yy0xLjEgMC0yIC45LTIgMnYxNmMwIDEuMS45IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjRjMC0xLjEtLjktMi0yLTJ6bS03IDBjLjU1IDAgMSAuNDUgMSAxcy0uNDUgMS0xIDEtMS0uNDUtMS0xIC40NS0xIDEtMXptNyAxOEg1VjRoMnYzaDEwVjRoMnYxNnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-pdf: url(data:image/svg+xml;base64,PHN2ZwogICB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyMiAyMiIgd2lkdGg9IjE2Ij4KICAgIDxwYXRoIHRyYW5zZm9ybT0icm90YXRlKDQ1KSIgY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI0ZGMkEyQSIKICAgICAgIGQ9Im0gMjIuMzQ0MzY5LC0zLjAxNjM2NDIgaCA1LjYzODYwNCB2IDEuNTc5MjQzMyBoIC0zLjU0OTIyNyB2IDEuNTA4NjkyOTkgaCAzLjMzNzU3NiBWIDEuNjUwODE1NCBoIC0zLjMzNzU3NiB2IDMuNDM1MjYxMyBoIC0yLjA4OTM3NyB6IG0gLTcuMTM2NDQ0LDEuNTc5MjQzMyB2IDQuOTQzOTU0MyBoIDAuNzQ4OTIgcSAxLjI4MDc2MSwwIDEuOTUzNzAzLC0wLjYzNDk1MzUgMC42NzgzNjksLTAuNjM0OTUzNSAwLjY3ODM2OSwtMS44NDUxNjQxIDAsLTEuMjA0NzgzNTUgLTAuNjcyOTQyLC0xLjgzNDMxMDExIC0wLjY3Mjk0MiwtMC42Mjk1MjY1OSAtMS45NTkxMywtMC42Mjk1MjY1OSB6IG0gLTIuMDg5Mzc3LC0xLjU3OTI0MzMgaCAyLjIwMzM0MyBxIDEuODQ1MTY0LDAgMi43NDYwMzksMC4yNjU5MjA3IDAuOTA2MzAxLDAuMjYwNDkzNyAxLjU1MjEwOCwwLjg5MDAyMDMgMC41Njk4MywwLjU0ODEyMjMgMC44NDY2MDUsMS4yNjQ0ODAwNiAwLjI3Njc3NCwwLjcxNjM1NzgxIDAuMjc2Nzc0LDEuNjIyNjU4OTQgMCwwLjkxNzE1NTEgLTAuMjc2Nzc0LDEuNjM4OTM5OSAtMC4yNzY3NzUsMC43MTYzNTc4IC0wLjg0NjYwNSwxLjI2NDQ4IC0wLjY1MTIzNCwwLjYyOTUyNjYgLTEuNTYyOTYyLDAuODk1NDQ3MyAtMC45MTE3MjgsMC4yNjA0OTM3IC0yLjczNTE4NSwwLjI2MDQ5MzcgaCAtMi4yMDMzNDMgeiBtIC04LjE0NTg1NjUsMCBoIDMuNDY3ODIzIHEgMS41NDY2ODE2LDAgMi4zNzE1Nzg1LDAuNjg5MjIzIDAuODMwMzI0LDAuNjgzNzk2MSAwLjgzMDMyNCwxLjk1MzcwMzE0IDAsMS4yNzUzMzM5NyAtMC44MzAzMjQsMS45NjQ1NTcwNiBRIDkuOTg3MTk2MSwyLjI3NDkxNSA4LjQ0MDUxNDUsMi4yNzQ5MTUgSCA3LjA2MjA2ODQgViA1LjA4NjA3NjcgSCA0Ljk3MjY5MTUgWiBtIDIuMDg5Mzc2OSwxLjUxNDExOTkgdiAyLjI2MzAzOTQzIGggMS4xNTU5NDEgcSAwLjYwNzgxODgsMCAwLjkzODg2MjksLTAuMjkzMDU1NDcgMC4zMzEwNDQxLC0wLjI5ODQ4MjQxIDAuMzMxMDQ0MSwtMC44NDExNzc3MiAwLC0wLjU0MjY5NTMxIC0wLjMzMTA0NDEsLTAuODM1NzUwNzQgLTAuMzMxMDQ0MSwtMC4yOTMwNTU1IC0wLjkzODg2MjksLTAuMjkzMDU1NSB6IgovPgo8L3N2Zz4K);
  --jp-icon-python: url(data:image/svg+xml;base64,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);
  --jp-icon-r-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjE5NkYzIiBkPSJNNC40IDIuNWMxLjItLjEgMi45LS4zIDQuOS0uMyAyLjUgMCA0LjEuNCA1LjIgMS4zIDEgLjcgMS41IDEuOSAxLjUgMy41IDAgMi0xLjQgMy41LTIuOSA0LjEgMS4yLjQgMS43IDEuNiAyLjIgMyAuNiAxLjkgMSAzLjkgMS4zIDQuNmgtMy44Yy0uMy0uNC0uOC0xLjctMS4yLTMuN3MtMS4yLTIuNi0yLjYtMi42aC0uOXY2LjRINC40VjIuNXptMy43IDYuOWgxLjRjMS45IDAgMi45LS45IDIuOS0yLjNzLTEtMi4zLTIuOC0yLjNjLS43IDAtMS4zIDAtMS42LjJ2NC41aC4xdi0uMXoiLz4KPC9zdmc+Cg==);
  --jp-icon-react: url(data:image/svg+xml;base64,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);
  --jp-icon-redo: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjQiIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgICA8cGF0aCBkPSJNMCAwaDI0djI0SDB6IiBmaWxsPSJub25lIi8+PHBhdGggZD0iTTE4LjQgMTAuNkMxNi41NSA4Ljk5IDE0LjE1IDggMTEuNSA4Yy00LjY1IDAtOC41OCAzLjAzLTkuOTYgNy4yMkwzLjkgMTZjMS4wNS0zLjE5IDQuMDUtNS41IDcuNi01LjUgMS45NSAwIDMuNzMuNzIgNS4xMiAxLjg4TDEzIDE2aDlWN2wtMy42IDMuNnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-refresh: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTkgMTMuNWMtMi40OSAwLTQuNS0yLjAxLTQuNS00LjVTNi41MSA0LjUgOSA0LjVjMS4yNCAwIDIuMzYuNTIgMy4xNyAxLjMzTDEwIDhoNVYzbC0xLjc2IDEuNzZDMTIuMTUgMy42OCAxMC42NiAzIDkgMyA1LjY5IDMgMy4wMSA1LjY5IDMuMDEgOVM1LjY5IDE1IDkgMTVjMi45NyAwIDUuNDMtMi4xNiA1LjktNWgtMS41MmMtLjQ2IDItMi4yNCAzLjUtNC4zOCAzLjV6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-regex: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbi1hY2NlbnQyIiBmaWxsPSIjRkZGIj4KICAgIDxjaXJjbGUgY2xhc3M9InN0MiIgY3g9IjUuNSIgY3k9IjE0LjUiIHI9IjEuNSIvPgogICAgPHJlY3QgeD0iMTIiIHk9IjQiIGNsYXNzPSJzdDIiIHdpZHRoPSIxIiBoZWlnaHQ9IjgiLz4KICAgIDxyZWN0IHg9IjguNSIgeT0iNy41IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjg2NiAtMC41IDAuNSAwLjg2NiAtMi4zMjU1IDcuMzIxOSkiIGNsYXNzPSJzdDIiIHdpZHRoPSI4IiBoZWlnaHQ9IjEiLz4KICAgIDxyZWN0IHg9IjEyIiB5PSI0IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjUgLTAuODY2IDAuODY2IDAuNSAtMC42Nzc5IDE0LjgyNTIpIiBjbGFzcz0ic3QyIiB3aWR0aD0iMSIgaGVpZ2h0PSI4Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-run: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTggNXYxNGwxMS03eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-running: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMjU2IDhDMTE5IDggOCAxMTkgOCAyNTZzMTExIDI0OCAyNDggMjQ4IDI0OC0xMTEgMjQ4LTI0OFMzOTMgOCAyNTYgOHptOTYgMzI4YzAgOC44LTcuMiAxNi0xNiAxNkgxNzZjLTguOCAwLTE2LTcuMi0xNi0xNlYxNzZjMC04LjggNy4yLTE2IDE2LTE2aDE2MGM4LjggMCAxNiA3LjIgMTYgMTZ2MTYweiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-save: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE3IDNINWMtMS4xMSAwLTIgLjktMiAydjE0YzAgMS4xLjg5IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjdsLTQtNHptLTUgMTZjLTEuNjYgMC0zLTEuMzQtMy0zczEuMzQtMyAzLTMgMyAxLjM0IDMgMy0xLjM0IDMtMyAzem0zLTEwSDVWNWgxMHY0eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-search: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjEsMTAuOWgtMC43bC0wLjItMC4yYzAuOC0wLjksMS4zLTIuMiwxLjMtMy41YzAtMy0yLjQtNS40LTUuNC01LjRTMS44LDQuMiwxLjgsNy4xczIuNCw1LjQsNS40LDUuNCBjMS4zLDAsMi41LTAuNSwzLjUtMS4zbDAuMiwwLjJ2MC43bDQuMSw0LjFsMS4yLTEuMkwxMi4xLDEwLjl6IE03LjEsMTAuOWMtMi4xLDAtMy43LTEuNy0zLjctMy43czEuNy0zLjcsMy43LTMuN3MzLjcsMS43LDMuNywzLjcgUzkuMiwxMC45LDcuMSwxMC45eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-settings: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuNDMgMTIuOThjLjA0LS4zMi4wNy0uNjQuMDctLjk4cy0uMDMtLjY2LS4wNy0uOThsMi4xMS0xLjY1Yy4xOS0uMTUuMjQtLjQyLjEyLS42NGwtMi0zLjQ2Yy0uMTItLjIyLS4zOS0uMy0uNjEtLjIybC0yLjQ5IDFjLS41Mi0uNC0xLjA4LS43My0xLjY5LS45OGwtLjM4LTIuNjVBLjQ4OC40ODggMCAwMDE0IDJoLTRjLS4yNSAwLS40Ni4xOC0uNDkuNDJsLS4zOCAyLjY1Yy0uNjEuMjUtMS4xNy41OS0xLjY5Ljk4bC0yLjQ5LTFjLS4yMy0uMDktLjQ5IDAtLjYxLjIybC0yIDMuNDZjLS4xMy4yMi0uMDcuNDkuMTIuNjRsMi4xMSAxLjY1Yy0uMDQuMzItLjA3LjY1LS4wNy45OHMuMDMuNjYuMDcuOThsLTIuMTEgMS42NWMtLjE5LjE1LS4yNC40Mi0uMTIuNjRsMiAzLjQ2Yy4xMi4yMi4zOS4zLjYxLjIybDIuNDktMWMuNTIuNCAxLjA4LjczIDEuNjkuOThsLjM4IDIuNjVjLjAzLjI0LjI0LjQyLjQ5LjQyaDRjLjI1IDAgLjQ2LS4xOC40OS0uNDJsLjM4LTIuNjVjLjYxLS4yNSAxLjE3LS41OSAxLjY5LS45OGwyLjQ5IDFjLjIzLjA5LjQ5IDAgLjYxLS4yMmwyLTMuNDZjLjEyLS4yMi4wNy0uNDktLjEyLS42NGwtMi4xMS0xLjY1ek0xMiAxNS41Yy0xLjkzIDAtMy41LTEuNTctMy41LTMuNXMxLjU3LTMuNSAzLjUtMy41IDMuNSAxLjU3IDMuNSAzLjUtMS41NyAzLjUtMy41IDMuNXoiLz4KPC9zdmc+Cg==);
  --jp-icon-share: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTYiIHZpZXdCb3g9IjAgMCAyNCAyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTSAxOCAyIEMgMTYuMzU0OTkgMiAxNSAzLjM1NDk5MDQgMTUgNSBDIDE1IDUuMTkwOTUyOSAxNS4wMjE3OTEgNS4zNzcxMjI0IDE1LjA1NjY0MSA1LjU1ODU5MzggTCA3LjkyMTg3NSA5LjcyMDcwMzEgQyA3LjM5ODUzOTkgOS4yNzc4NTM5IDYuNzMyMDc3MSA5IDYgOSBDIDQuMzU0OTkwNCA5IDMgMTAuMzU0OTkgMyAxMiBDIDMgMTMuNjQ1MDEgNC4zNTQ5OTA0IDE1IDYgMTUgQyA2LjczMjA3NzEgMTUgNy4zOTg1Mzk5IDE0LjcyMjE0NiA3LjkyMTg3NSAxNC4yNzkyOTcgTCAxNS4wNTY2NDEgMTguNDM5NDUzIEMgMTUuMDIxNTU1IDE4LjYyMTUxNCAxNSAxOC44MDgzODYgMTUgMTkgQyAxNSAyMC42NDUwMSAxNi4zNTQ5OSAyMiAxOCAyMiBDIDE5LjY0NTAxIDIyIDIxIDIwLjY0NTAxIDIxIDE5IEMgMjEgMTcuMzU0OTkgMTkuNjQ1MDEgMTYgMTggMTYgQyAxNy4yNjc0OCAxNiAxNi42MDE1OTMgMTYuMjc5MzI4IDE2LjA3ODEyNSAxNi43MjI2NTYgTCA4Ljk0MzM1OTQgMTIuNTU4NTk0IEMgOC45NzgyMDk1IDEyLjM3NzEyMiA5IDEyLjE5MDk1MyA5IDEyIEMgOSAxMS44MDkwNDcgOC45NzgyMDk1IDExLjYyMjg3OCA4Ljk0MzM1OTQgMTEuNDQxNDA2IEwgMTYuMDc4MTI1IDcuMjc5Mjk2OSBDIDE2LjYwMTQ2IDcuNzIyMTQ2MSAxNy4yNjc5MjMgOCAxOCA4IEMgMTkuNjQ1MDEgOCAyMSA2LjY0NTAwOTYgMjEgNSBDIDIxIDMuMzU0OTkwNCAxOS42NDUwMSAyIDE4IDIgeiBNIDE4IDQgQyAxOC41NjQxMjkgNCAxOSA0LjQzNTg3MDYgMTkgNSBDIDE5IDUuNTY0MTI5NCAxOC41NjQxMjkgNiAxOCA2IEMgMTcuNDM1ODcxIDYgMTcgNS41NjQxMjk0IDE3IDUgQyAxNyA0LjQzNTg3MDYgMTcuNDM1ODcxIDQgMTggNCB6IE0gNiAxMSBDIDYuNTY0MTI5NCAxMSA3IDExLjQzNTg3MSA3IDEyIEMgNyAxMi41NjQxMjkgNi41NjQxMjk0IDEzIDYgMTMgQyA1LjQzNTg3MDYgMTMgNSAxMi41NjQxMjkgNSAxMiBDIDUgMTEuNDM1ODcxIDUuNDM1ODcwNiAxMSA2IDExIHogTSAxOCAxOCBDIDE4LjU2NDEyOSAxOCAxOSAxOC40MzU4NzEgMTkgMTkgQyAxOSAxOS41NjQxMjkgMTguNTY0MTI5IDIwIDE4IDIwIEMgMTcuNDM1ODcxIDIwIDE3IDE5LjU2NDEyOSAxNyAxOSBDIDE3IDE4LjQzNTg3MSAxNy40MzU4NzEgMTggMTggMTggeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-spreadsheet: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNENBRjUwIiBkPSJNMi4yIDIuMnYxNy42aDE3LjZWMi4ySDIuMnptMTUuNCA3LjdoLTUuNVY0LjRoNS41djUuNXpNOS45IDQuNHY1LjVINC40VjQuNGg1LjV6bS01LjUgNy43aDUuNXY1LjVINC40di01LjV6bTcuNyA1LjV2LTUuNWg1LjV2NS41aC01LjV6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-stop: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik02IDZoMTJ2MTJINnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tab: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIxIDNIM2MtMS4xIDAtMiAuOS0yIDJ2MTRjMCAxLjEuOSAyIDIgMmgxOGMxLjEgMCAyLS45IDItMlY1YzAtMS4xLS45LTItMi0yem0wIDE2SDNWNWgxMHY0aDh2MTB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-table-rows: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMSw4SDNWNGgxOFY4eiBNMjEsMTBIM3Y0aDE4VjEweiBNMjEsMTZIM3Y0aDE4VjE2eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-tag: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjgiIGhlaWdodD0iMjgiIHZpZXdCb3g9IjAgMCA0MyAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTI4LjgzMzIgMTIuMzM0TDMyLjk5OTggMTYuNTAwN0wzNy4xNjY1IDEyLjMzNEgyOC44MzMyWiIvPgoJCTxwYXRoIGQ9Ik0xNi4yMDk1IDIxLjYxMDRDMTUuNjg3MyAyMi4xMjk5IDE0Ljg0NDMgMjIuMTI5OSAxNC4zMjQ4IDIxLjYxMDRMNi45ODI5IDE0LjcyNDVDNi41NzI0IDE0LjMzOTQgNi4wODMxMyAxMy42MDk4IDYuMDQ3ODYgMTMuMDQ4MkM1Ljk1MzQ3IDExLjUyODggNi4wMjAwMiA4LjYxOTQ0IDYuMDY2MjEgNy4wNzY5NUM2LjA4MjgxIDYuNTE0NzcgNi41NTU0OCA2LjA0MzQ3IDcuMTE4MDQgNi4wMzA1NUM5LjA4ODYzIDUuOTg0NzMgMTMuMjYzOCA1LjkzNTc5IDEzLjY1MTggNi4zMjQyNUwyMS43MzY5IDEzLjYzOUMyMi4yNTYgMTQuMTU4NSAyMS43ODUxIDE1LjQ3MjQgMjEuMjYyIDE1Ljk5NDZMMTYuMjA5NSAyMS42MTA0Wk05Ljc3NTg1IDguMjY1QzkuMzM1NTEgNy44MjU2NiA4LjYyMzUxIDcuODI1NjYgOC4xODI4IDguMjY1QzcuNzQzNDYgOC43MDU3MSA3Ljc0MzQ2IDkuNDE3MzMgOC4xODI4IDkuODU2NjdDOC42MjM4MiAxMC4yOTY0IDkuMzM1ODIgMTAuMjk2NCA5Ljc3NTg1IDkuODU2NjdDMTAuMjE1NiA5LjQxNzMzIDEwLjIxNTYgOC43MDUzMyA5Ljc3NTg1IDguMjY1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-terminal: url(data:image/svg+xml;base64,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);
  --jp-icon-text-editor: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtdGV4dC1lZGl0b3ItaWNvbi1jb2xvciBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xNSAxNUgzdjJoMTJ2LTJ6bTAtOEgzdjJoMTJWN3pNMyAxM2gxOHYtMkgzdjJ6bTAgOGgxOHYtMkgzdjJ6TTMgM3YyaDE4VjNIM3oiLz4KPC9zdmc+Cg==);
  --jp-icon-toc: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik03LDVIMjFWN0g3VjVNNywxM1YxMUgyMVYxM0g3TTQsNC41QTEuNSwxLjUgMCAwLDEgNS41LDZBMS41LDEuNSAwIDAsMSA0LDcuNUExLjUsMS41IDAgMCwxIDIuNSw2QTEuNSwxLjUgMCAwLDEgNCw0LjVNNCwxMC41QTEuNSwxLjUgMCAwLDEgNS41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMy41QTEuNSwxLjUgMCAwLDEgMi41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMC41TTcsMTlWMTdIMjFWMTlIN000LDE2LjVBMS41LDEuNSAwIDAsMSA1LjUsMThBMS41LDEuNSAwIDAsMSA0LDE5LjVBMS41LDEuNSAwIDAsMSAyLjUsMThBMS41LDEuNSAwIDAsMSA0LDE2LjVaIiAvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tree-view: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMiAxMVYzaC03djNIOVYzSDJ2OGg3VjhoMnYxMGg0djNoN3YtOGgtN3YzaC0yVjhoMnYzeiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDIgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMiAxNy4xODQ0IDIuOTY5NjggMTQuMzAzMiAxLjg2MDk0IDExLjQ0MDlaIi8+CiAgICA8cGF0aCBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiMzMzMzMzMiIHN0cm9rZT0iIzMzMzMzMyIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOCA5Ljg2NzE5KSIgZD0iTTIuODYwMTUgNC44NjUzNUwwLjcyNjU0OSAyLjk5OTU5TDAgMy42MzA0NUwyLjg2MDE1IDYuMTMxNTdMOCAwLjYzMDg3Mkw3LjI3ODU3IDBMMi44NjAxNSA0Ljg2NTM1WiIvPgo8L3N2Zz4K);
  --jp-icon-undo: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjUgOGMtMi42NSAwLTUuMDUuOTktNi45IDIuNkwyIDd2OWg5bC0zLjYyLTMuNjJjMS4zOS0xLjE2IDMuMTYtMS44OCA1LjEyLTEuODggMy41NCAwIDYuNTUgMi4zMSA3LjYgNS41bDIuMzctLjc4QzIxLjA4IDExLjAzIDE3LjE1IDggMTIuNSA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-user: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTYiIHZpZXdCb3g9IjAgMCAyNCAyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE2IDdhNCA0IDAgMTEtOCAwIDQgNCAwIDAxOCAwek0xMiAxNGE3IDcgMCAwMC03IDdoMTRhNyA3IDAgMDAtNy03eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-users: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjQiIGhlaWdodD0iMjQiIHZlcnNpb249IjEuMSIgdmlld0JveD0iMCAwIDM2IDI0IiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciPgogPGcgY2xhc3M9ImpwLWljb24zIiB0cmFuc2Zvcm09Im1hdHJpeCgxLjczMjcgMCAwIDEuNzMyNyAtMy42MjgyIC4wOTk1NzcpIiBmaWxsPSIjNjE2MTYxIj4KICA8cGF0aCB0cmFuc2Zvcm09Im1hdHJpeCgxLjUsMCwwLDEuNSwwLC02KSIgZD0ibTEyLjE4NiA3LjUwOThjLTEuMDUzNSAwLTEuOTc1NyAwLjU2NjUtMi40Nzg1IDEuNDEwMiAwLjc1MDYxIDAuMzEyNzcgMS4zOTc0IDAuODI2NDggMS44NzMgMS40NzI3aDMuNDg2M2MwLTEuNTkyLTEuMjg4OS0yLjg4MjgtMi44ODA5LTIuODgyOHoiLz4KICA8cGF0aCBkPSJtMjAuNDY1IDIuMzg5NWEyLjE4ODUgMi4xODg1IDAgMCAxLTIuMTg4NCAyLjE4ODUgMi4xODg1IDIuMTg4NSAwIDAgMS0yLjE4ODUtMi4xODg1IDIuMTg4NSAyLjE4ODUgMCAwIDEgMi4xODg1LTIuMTg4NSAyLjE4ODUgMi4xODg1IDAgMCAxIDIuMTg4NCAyLjE4ODV6Ii8+CiAgPHBhdGggdHJhbnNmb3JtPSJtYXRyaXgoMS41LDAsMCwxLjUsMCwtNikiIGQ9Im0zLjU4OTggOC40MjE5Yy0xLjExMjYgMC0yLjAxMzcgMC45MDExMS0yLjAxMzcgMi4wMTM3aDIuODE0NWMwLjI2Nzk3LTAuMzczMDkgMC41OTA3LTAuNzA0MzUgMC45NTg5OC0wLjk3ODUyLTAuMzQ0MzMtMC42MTY4OC0xLjAwMzEtMS4wMzUyLTEuNzU5OC0xLjAzNTJ6Ii8+CiAgPHBhdGggZD0ibTYuOTE1NCA0LjYyM2ExLjUyOTQgMS41Mjk0IDAgMCAxLTEuNTI5NCAxLjUyOTQgMS41Mjk0IDEuNTI5NCAwIDAgMS0xLjUyOTQtMS41Mjk0IDEuNTI5NCAxLjUyOTQgMCAwIDEgMS41Mjk0LTEuNTI5NCAxLjUyOTQgMS41Mjk0IDAgMCAxIDEuNTI5NCAxLjUyOTR6Ii8+CiAgPHBhdGggZD0ibTYuMTM1IDEzLjUzNWMwLTMuMjM5MiAyLjYyNTktNS44NjUgNS44NjUtNS44NjUgMy4yMzkyIDAgNS44NjUgMi42MjU5IDUuODY1IDUuODY1eiIvPgogIDxjaXJjbGUgY3g9IjEyIiBjeT0iMy43Njg1IiByPSIyLjk2ODUiLz4KIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-vega: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbjEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjEyMTIxIj4KICAgIDxwYXRoIGQ9Ik0xMC42IDUuNGwyLjItMy4ySDIuMnY3LjNsNC02LjZ6Ii8+CiAgICA8cGF0aCBkPSJNMTUuOCAyLjJsLTQuNCA2LjZMNyA2LjNsLTQuOCA4djUuNWgxNy42VjIuMmgtNHptLTcgMTUuNEg1LjV2LTQuNGgzLjN2NC40em00LjQgMEg5LjhWOS44aDMuNHY3Ljh6bTQuNCAwaC0zLjRWNi41aDMuNHYxMS4xeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-word: url(data:image/svg+xml;base64,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);
  --jp-icon-yaml: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1jb250cmFzdDIganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjRDgxQjYwIj4KICAgIDxwYXRoIGQ9Ik03LjIgMTguNnYtNS40TDMgNS42aDMuM2wxLjQgMy4xYy4zLjkuNiAxLjYgMSAyLjUuMy0uOC42LTEuNiAxLTIuNWwxLjQtMy4xaDMuNGwtNC40IDcuNnY1LjVsLTIuOS0uMXoiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxNi41IiByPSIyLjEiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxMSIgcj0iMi4xIi8+CiAgPC9nPgo8L3N2Zz4K);
}

/* Icon CSS class declarations */

.jp-AddAboveIcon {
  background-image: var(--jp-icon-add-above);
}

.jp-AddBelowIcon {
  background-image: var(--jp-icon-add-below);
}

.jp-AddIcon {
  background-image: var(--jp-icon-add);
}

.jp-BellIcon {
  background-image: var(--jp-icon-bell);
}

.jp-BugDotIcon {
  background-image: var(--jp-icon-bug-dot);
}

.jp-BugIcon {
  background-image: var(--jp-icon-bug);
}

.jp-BuildIcon {
  background-image: var(--jp-icon-build);
}

.jp-CaretDownEmptyIcon {
  background-image: var(--jp-icon-caret-down-empty);
}

.jp-CaretDownEmptyThinIcon {
  background-image: var(--jp-icon-caret-down-empty-thin);
}

.jp-CaretDownIcon {
  background-image: var(--jp-icon-caret-down);
}

.jp-CaretLeftIcon {
  background-image: var(--jp-icon-caret-left);
}

.jp-CaretRightIcon {
  background-image: var(--jp-icon-caret-right);
}

.jp-CaretUpEmptyThinIcon {
  background-image: var(--jp-icon-caret-up-empty-thin);
}

.jp-CaretUpIcon {
  background-image: var(--jp-icon-caret-up);
}

.jp-CaseSensitiveIcon {
  background-image: var(--jp-icon-case-sensitive);
}

.jp-CheckIcon {
  background-image: var(--jp-icon-check);
}

.jp-CircleEmptyIcon {
  background-image: var(--jp-icon-circle-empty);
}

.jp-CircleIcon {
  background-image: var(--jp-icon-circle);
}

.jp-ClearIcon {
  background-image: var(--jp-icon-clear);
}

.jp-CloseIcon {
  background-image: var(--jp-icon-close);
}

.jp-CodeCheckIcon {
  background-image: var(--jp-icon-code-check);
}

.jp-CodeIcon {
  background-image: var(--jp-icon-code);
}

.jp-CollapseAllIcon {
  background-image: var(--jp-icon-collapse-all);
}

.jp-ConsoleIcon {
  background-image: var(--jp-icon-console);
}

.jp-CopyIcon {
  background-image: var(--jp-icon-copy);
}

.jp-CopyrightIcon {
  background-image: var(--jp-icon-copyright);
}

.jp-CutIcon {
  background-image: var(--jp-icon-cut);
}

.jp-DeleteIcon {
  background-image: var(--jp-icon-delete);
}

.jp-DownloadIcon {
  background-image: var(--jp-icon-download);
}

.jp-DuplicateIcon {
  background-image: var(--jp-icon-duplicate);
}

.jp-EditIcon {
  background-image: var(--jp-icon-edit);
}

.jp-EllipsesIcon {
  background-image: var(--jp-icon-ellipses);
}

.jp-ErrorIcon {
  background-image: var(--jp-icon-error);
}

.jp-ExpandAllIcon {
  background-image: var(--jp-icon-expand-all);
}

.jp-ExtensionIcon {
  background-image: var(--jp-icon-extension);
}

.jp-FastForwardIcon {
  background-image: var(--jp-icon-fast-forward);
}

.jp-FileIcon {
  background-image: var(--jp-icon-file);
}

.jp-FileUploadIcon {
  background-image: var(--jp-icon-file-upload);
}

.jp-FilterDotIcon {
  background-image: var(--jp-icon-filter-dot);
}

.jp-FilterIcon {
  background-image: var(--jp-icon-filter);
}

.jp-FilterListIcon {
  background-image: var(--jp-icon-filter-list);
}

.jp-FolderFavoriteIcon {
  background-image: var(--jp-icon-folder-favorite);
}

.jp-FolderIcon {
  background-image: var(--jp-icon-folder);
}

.jp-HomeIcon {
  background-image: var(--jp-icon-home);
}

.jp-Html5Icon {
  background-image: var(--jp-icon-html5);
}

.jp-ImageIcon {
  background-image: var(--jp-icon-image);
}

.jp-InfoIcon {
  background-image: var(--jp-icon-info);
}

.jp-InspectorIcon {
  background-image: var(--jp-icon-inspector);
}

.jp-JsonIcon {
  background-image: var(--jp-icon-json);
}

.jp-JuliaIcon {
  background-image: var(--jp-icon-julia);
}

.jp-JupyterFaviconIcon {
  background-image: var(--jp-icon-jupyter-favicon);
}

.jp-JupyterIcon {
  background-image: var(--jp-icon-jupyter);
}

.jp-JupyterlabWordmarkIcon {
  background-image: var(--jp-icon-jupyterlab-wordmark);
}

.jp-KernelIcon {
  background-image: var(--jp-icon-kernel);
}

.jp-KeyboardIcon {
  background-image: var(--jp-icon-keyboard);
}

.jp-LaunchIcon {
  background-image: var(--jp-icon-launch);
}

.jp-LauncherIcon {
  background-image: var(--jp-icon-launcher);
}

.jp-LineFormIcon {
  background-image: var(--jp-icon-line-form);
}

.jp-LinkIcon {
  background-image: var(--jp-icon-link);
}

.jp-ListIcon {
  background-image: var(--jp-icon-list);
}

.jp-MarkdownIcon {
  background-image: var(--jp-icon-markdown);
}

.jp-MoveDownIcon {
  background-image: var(--jp-icon-move-down);
}

.jp-MoveUpIcon {
  background-image: var(--jp-icon-move-up);
}

.jp-NewFolderIcon {
  background-image: var(--jp-icon-new-folder);
}

.jp-NotTrustedIcon {
  background-image: var(--jp-icon-not-trusted);
}

.jp-NotebookIcon {
  background-image: var(--jp-icon-notebook);
}

.jp-NumberingIcon {
  background-image: var(--jp-icon-numbering);
}

.jp-OfflineBoltIcon {
  background-image: var(--jp-icon-offline-bolt);
}

.jp-PaletteIcon {
  background-image: var(--jp-icon-palette);
}

.jp-PasteIcon {
  background-image: var(--jp-icon-paste);
}

.jp-PdfIcon {
  background-image: var(--jp-icon-pdf);
}

.jp-PythonIcon {
  background-image: var(--jp-icon-python);
}

.jp-RKernelIcon {
  background-image: var(--jp-icon-r-kernel);
}

.jp-ReactIcon {
  background-image: var(--jp-icon-react);
}

.jp-RedoIcon {
  background-image: var(--jp-icon-redo);
}

.jp-RefreshIcon {
  background-image: var(--jp-icon-refresh);
}

.jp-RegexIcon {
  background-image: var(--jp-icon-regex);
}

.jp-RunIcon {
  background-image: var(--jp-icon-run);
}

.jp-RunningIcon {
  background-image: var(--jp-icon-running);
}

.jp-SaveIcon {
  background-image: var(--jp-icon-save);
}

.jp-SearchIcon {
  background-image: var(--jp-icon-search);
}

.jp-SettingsIcon {
  background-image: var(--jp-icon-settings);
}

.jp-ShareIcon {
  background-image: var(--jp-icon-share);
}

.jp-SpreadsheetIcon {
  background-image: var(--jp-icon-spreadsheet);
}

.jp-StopIcon {
  background-image: var(--jp-icon-stop);
}

.jp-TabIcon {
  background-image: var(--jp-icon-tab);
}

.jp-TableRowsIcon {
  background-image: var(--jp-icon-table-rows);
}

.jp-TagIcon {
  background-image: var(--jp-icon-tag);
}

.jp-TerminalIcon {
  background-image: var(--jp-icon-terminal);
}

.jp-TextEditorIcon {
  background-image: var(--jp-icon-text-editor);
}

.jp-TocIcon {
  background-image: var(--jp-icon-toc);
}

.jp-TreeViewIcon {
  background-image: var(--jp-icon-tree-view);
}

.jp-TrustedIcon {
  background-image: var(--jp-icon-trusted);
}

.jp-UndoIcon {
  background-image: var(--jp-icon-undo);
}

.jp-UserIcon {
  background-image: var(--jp-icon-user);
}

.jp-UsersIcon {
  background-image: var(--jp-icon-users);
}

.jp-VegaIcon {
  background-image: var(--jp-icon-vega);
}

.jp-WordIcon {
  background-image: var(--jp-icon-word);
}

.jp-YamlIcon {
  background-image: var(--jp-icon-yaml);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

.jp-Icon,
.jp-MaterialIcon {
  background-position: center;
  background-repeat: no-repeat;
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-cover {
  background-position: center;
  background-repeat: no-repeat;
  background-size: cover;
}

/**
 * (DEPRECATED) Support for specific CSS icon sizes
 */

.jp-Icon-16 {
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-18 {
  background-size: 18px;
  min-width: 18px;
  min-height: 18px;
}

.jp-Icon-20 {
  background-size: 20px;
  min-width: 20px;
  min-height: 20px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.lm-TabBar .lm-TabBar-addButton {
  align-items: center;
  display: flex;
  padding: 4px;
  padding-bottom: 5px;
  margin-right: 1px;
  background-color: var(--jp-layout-color2);
}

.lm-TabBar .lm-TabBar-addButton:hover {
  background-color: var(--jp-layout-color1);
}

.lm-DockPanel-tabBar .lm-TabBar-tab {
  width: var(--jp-private-horizontal-tab-width);
}

.lm-DockPanel-tabBar .lm-TabBar-content {
  flex: unset;
}

.lm-DockPanel-tabBar[data-orientation='horizontal'] {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for icons as inline SVG HTMLElements
 */

/* recolor the primary elements of an icon */
.jp-icon0[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon1[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon2[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon3[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/* recolor the accent elements of an icon */
.jp-icon-accent0[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-accent1[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-accent2[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-accent3[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-accent4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-accent0[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-accent1[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-accent2[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-accent3[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-accent4[stroke] {
  stroke: var(--jp-layout-color4);
}

/* set the color of an icon to transparent */
.jp-icon-none[fill] {
  fill: none;
}

.jp-icon-none[stroke] {
  stroke: none;
}

/* brand icon colors. Same for light and dark */
.jp-icon-brand0[fill] {
  fill: var(--jp-brand-color0);
}

.jp-icon-brand1[fill] {
  fill: var(--jp-brand-color1);
}

.jp-icon-brand2[fill] {
  fill: var(--jp-brand-color2);
}

.jp-icon-brand3[fill] {
  fill: var(--jp-brand-color3);
}

.jp-icon-brand4[fill] {
  fill: var(--jp-brand-color4);
}

.jp-icon-brand0[stroke] {
  stroke: var(--jp-brand-color0);
}

.jp-icon-brand1[stroke] {
  stroke: var(--jp-brand-color1);
}

.jp-icon-brand2[stroke] {
  stroke: var(--jp-brand-color2);
}

.jp-icon-brand3[stroke] {
  stroke: var(--jp-brand-color3);
}

.jp-icon-brand4[stroke] {
  stroke: var(--jp-brand-color4);
}

/* warn icon colors. Same for light and dark */
.jp-icon-warn0[fill] {
  fill: var(--jp-warn-color0);
}

.jp-icon-warn1[fill] {
  fill: var(--jp-warn-color1);
}

.jp-icon-warn2[fill] {
  fill: var(--jp-warn-color2);
}

.jp-icon-warn3[fill] {
  fill: var(--jp-warn-color3);
}

.jp-icon-warn0[stroke] {
  stroke: var(--jp-warn-color0);
}

.jp-icon-warn1[stroke] {
  stroke: var(--jp-warn-color1);
}

.jp-icon-warn2[stroke] {
  stroke: var(--jp-warn-color2);
}

.jp-icon-warn3[stroke] {
  stroke: var(--jp-warn-color3);
}

/* icon colors that contrast well with each other and most backgrounds */
.jp-icon-contrast0[fill] {
  fill: var(--jp-icon-contrast-color0);
}

.jp-icon-contrast1[fill] {
  fill: var(--jp-icon-contrast-color1);
}

.jp-icon-contrast2[fill] {
  fill: var(--jp-icon-contrast-color2);
}

.jp-icon-contrast3[fill] {
  fill: var(--jp-icon-contrast-color3);
}

.jp-icon-contrast0[stroke] {
  stroke: var(--jp-icon-contrast-color0);
}

.jp-icon-contrast1[stroke] {
  stroke: var(--jp-icon-contrast-color1);
}

.jp-icon-contrast2[stroke] {
  stroke: var(--jp-icon-contrast-color2);
}

.jp-icon-contrast3[stroke] {
  stroke: var(--jp-icon-contrast-color3);
}

.jp-icon-dot[fill] {
  fill: var(--jp-warn-color0);
}

.jp-jupyter-icon-color[fill] {
  fill: var(--jp-jupyter-icon-color, var(--jp-warn-color0));
}

.jp-notebook-icon-color[fill] {
  fill: var(--jp-notebook-icon-color, var(--jp-warn-color0));
}

.jp-json-icon-color[fill] {
  fill: var(--jp-json-icon-color, var(--jp-warn-color1));
}

.jp-console-icon-color[fill] {
  fill: var(--jp-console-icon-color, white);
}

.jp-console-icon-background-color[fill] {
  fill: var(--jp-console-icon-background-color, var(--jp-brand-color1));
}

.jp-terminal-icon-color[fill] {
  fill: var(--jp-terminal-icon-color, var(--jp-layout-color2));
}

.jp-terminal-icon-background-color[fill] {
  fill: var(
    --jp-terminal-icon-background-color,
    var(--jp-inverse-layout-color2)
  );
}

.jp-text-editor-icon-color[fill] {
  fill: var(--jp-text-editor-icon-color, var(--jp-inverse-layout-color3));
}

.jp-inspector-icon-color[fill] {
  fill: var(--jp-inspector-icon-color, var(--jp-inverse-layout-color3));
}

/* CSS for icons in selected filebrowser listing items */
.jp-DirListing-item.jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}

.jp-DirListing-item.jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* stylelint-disable selector-max-class, selector-max-compound-selectors */

/**
* TODO: come up with non css-hack solution for showing the busy icon on top
*  of the close icon
* CSS for complex behavior of close icon of tabs in the main area tabbar
*/
.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon3[fill] {
  fill: none;
}

.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: var(--jp-inverse-layout-color3);
}

/* stylelint-enable selector-max-class, selector-max-compound-selectors */

/* CSS for icons in status bar */
#jp-main-statusbar .jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}

#jp-main-statusbar .jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* special handling for splash icon CSS. While the theme CSS reloads during
   splash, the splash icon can loose theming. To prevent that, we set a
   default for its color variable */
:root {
  --jp-warn-color0: var(--md-orange-700);
}

/* not sure what to do with this one, used in filebrowser listing */
.jp-DragIcon {
  margin-right: 4px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for alt colors for icons as inline SVG HTMLElements
 */

/* alt recolor the primary elements of an icon */
.jp-icon-alt .jp-icon0[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-alt .jp-icon1[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-alt .jp-icon2[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-alt .jp-icon3[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-alt .jp-icon4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-alt .jp-icon0[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-alt .jp-icon1[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-alt .jp-icon2[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-alt .jp-icon3[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-alt .jp-icon4[stroke] {
  stroke: var(--jp-layout-color4);
}

/* alt recolor the accent elements of an icon */
.jp-icon-alt .jp-icon-accent0[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon-alt .jp-icon-accent1[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon-alt .jp-icon-accent2[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon-alt .jp-icon-accent3[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon-alt .jp-icon-accent4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-alt .jp-icon-accent0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon-alt .jp-icon-accent1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon-alt .jp-icon-accent2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon-alt .jp-icon-accent3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon-alt .jp-icon-accent4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-icon-hoverShow:not(:hover) .jp-icon-hoverShow-content {
  display: none !important;
}

/**
 * Support for hover colors for icons as inline SVG HTMLElements
 */

/**
 * regular colors
 */

/* recolor the primary elements of an icon */
.jp-icon-hover :hover .jp-icon0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon-hover :hover .jp-icon1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon-hover :hover .jp-icon2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon-hover :hover .jp-icon3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon-hover :hover .jp-icon4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon-hover :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon-hover :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon-hover :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon-hover :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/* recolor the accent elements of an icon */
.jp-icon-hover :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-hover :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-hover :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-hover :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-hover :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-hover :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-hover :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-hover :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-hover :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* set the color of an icon to transparent */
.jp-icon-hover :hover .jp-icon-none-hover[fill] {
  fill: none;
}

.jp-icon-hover :hover .jp-icon-none-hover[stroke] {
  stroke: none;
}

/**
 * inverse colors
 */

/* inverse recolor the primary elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* inverse recolor the accent elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-IFrame {
  width: 100%;
  height: 100%;
}

.jp-IFrame > iframe {
  border: none;
}

/*
When drag events occur, `lm-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-IFrame {
  position: relative;
}

body.lm-mod-override-cursor .jp-IFrame::before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-HoverBox {
  position: fixed;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-FormGroup-content fieldset {
  border: none;
  padding: 0;
  min-width: 0;
  width: 100%;
}

/* stylelint-disable selector-max-type */

.jp-FormGroup-content fieldset .jp-inputFieldWrapper input,
.jp-FormGroup-content fieldset .jp-inputFieldWrapper select,
.jp-FormGroup-content fieldset .jp-inputFieldWrapper textarea {
  font-size: var(--jp-content-font-size2);
  border-color: var(--jp-input-border-color);
  border-style: solid;
  border-radius: var(--jp-border-radius);
  border-width: 1px;
  padding: 6px 8px;
  background: none;
  color: var(--jp-ui-font-color0);
  height: inherit;
}

.jp-FormGroup-content fieldset input[type='checkbox'] {
  position: relative;
  top: 2px;
  margin-left: 0;
}

.jp-FormGroup-content button.jp-mod-styled {
  cursor: pointer;
}

.jp-FormGroup-content .checkbox label {
  cursor: pointer;
  font-size: var(--jp-content-font-size1);
}

.jp-FormGroup-content .jp-root > fieldset > legend {
  display: none;
}

.jp-FormGroup-content .jp-root > fieldset > p {
  display: none;
}

/** copy of `input.jp-mod-styled:focus` style */
.jp-FormGroup-content fieldset input:focus,
.jp-FormGroup-content fieldset select:focus {
  -moz-outline-radius: unset;
  outline: var(--jp-border-width) solid var(--md-blue-500);
  outline-offset: -1px;
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-FormGroup-content fieldset input:hover:not(:focus),
.jp-FormGroup-content fieldset select:hover:not(:focus) {
  background-color: var(--jp-border-color2);
}

/* stylelint-enable selector-max-type */

.jp-FormGroup-content .checkbox .field-description {
  /* Disable default description field for checkbox:
   because other widgets do not have description fields,
   we add descriptions to each widget on the field level.
  */
  display: none;
}

.jp-FormGroup-content #root__description {
  display: none;
}

.jp-FormGroup-content .jp-modifiedIndicator {
  width: 5px;
  background-color: var(--jp-brand-color2);
  margin-top: 0;
  margin-left: calc(var(--jp-private-settingeditor-modifier-indent) * -1);
  flex-shrink: 0;
}

.jp-FormGroup-content .jp-modifiedIndicator.jp-errorIndicator {
  background-color: var(--jp-error-color0);
  margin-right: 0.5em;
}

/* RJSF ARRAY style */

.jp-arrayFieldWrapper legend {
  font-size: var(--jp-content-font-size2);
  color: var(--jp-ui-font-color0);
  flex-basis: 100%;
  padding: 4px 0;
  font-weight: var(--jp-content-heading-font-weight);
  border-bottom: 1px solid var(--jp-border-color2);
}

.jp-arrayFieldWrapper .field-description {
  padding: 4px 0;
  white-space: pre-wrap;
}

.jp-arrayFieldWrapper .array-item {
  width: 100%;
  border: 1px solid var(--jp-border-color2);
  border-radius: 4px;
  margin: 4px;
}

.jp-ArrayOperations {
  display: flex;
  margin-left: 8px;
}

.jp-ArrayOperationsButton {
  margin: 2px;
}

.jp-ArrayOperationsButton .jp-icon3[fill] {
  fill: var(--jp-ui-font-color0);
}

button.jp-ArrayOperationsButton.jp-mod-styled:disabled {
  cursor: not-allowed;
  opacity: 0.5;
}

/* RJSF form validation error */

.jp-FormGroup-content .validationErrors {
  color: var(--jp-error-color0);
}

/* Hide panel level error as duplicated the field level error */
.jp-FormGroup-content .panel.errors {
  display: none;
}

/* RJSF normal content (settings-editor) */

.jp-FormGroup-contentNormal {
  display: flex;
  align-items: center;
  flex-wrap: wrap;
}

.jp-FormGroup-contentNormal .jp-FormGroup-contentItem {
  margin-left: 7px;
  color: var(--jp-ui-font-color0);
}

.jp-FormGroup-contentNormal .jp-FormGroup-description {
  flex-basis: 100%;
  padding: 4px 7px;
}

.jp-FormGroup-contentNormal .jp-FormGroup-default {
  flex-basis: 100%;
  padding: 4px 7px;
}

.jp-FormGroup-contentNormal .jp-FormGroup-fieldLabel {
  font-size: var(--jp-content-font-size1);
  font-weight: normal;
  min-width: 120px;
}

.jp-FormGroup-contentNormal fieldset:not(:first-child) {
  margin-left: 7px;
}

.jp-FormGroup-contentNormal .field-array-of-string .array-item {
  /* Display `jp-ArrayOperations` buttons side-by-side with content except
    for small screens where flex-wrap will place them one below the other.
  */
  display: flex;
  align-items: center;
  flex-wrap: wrap;
}

.jp-FormGroup-contentNormal .jp-objectFieldWrapper .form-group {
  padding: 2px 8px 2px var(--jp-private-settingeditor-modifier-indent);
  margin-top: 2px;
}

/* RJSF compact content (metadata-form) */

.jp-FormGroup-content.jp-FormGroup-contentCompact {
  width: 100%;
}

.jp-FormGroup-contentCompact .form-group {
  display: flex;
  padding: 0.5em 0.2em 0.5em 0;
}

.jp-FormGroup-contentCompact
  .jp-FormGroup-compactTitle
  .jp-FormGroup-description {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color2);
}

.jp-FormGroup-contentCompact .jp-FormGroup-fieldLabel {
  padding-bottom: 0.3em;
}

.jp-FormGroup-contentCompact .jp-inputFieldWrapper .form-control {
  width: 100%;
  box-sizing: border-box;
}

.jp-FormGroup-contentCompact .jp-arrayFieldWrapper .jp-FormGroup-compactTitle {
  padding-bottom: 7px;
}

.jp-FormGroup-contentCompact
  .jp-objectFieldWrapper
  .jp-objectFieldWrapper
  .form-group {
  padding: 2px 8px 2px var(--jp-private-settingeditor-modifier-indent);
  margin-top: 2px;
}

.jp-FormGroup-contentCompact ul.error-detail {
  margin-block-start: 0.5em;
  margin-block-end: 0.5em;
  padding-inline-start: 1em;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-SidePanel {
  display: flex;
  flex-direction: column;
  min-width: var(--jp-sidebar-min-width);
  overflow-y: auto;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  font-size: var(--jp-ui-font-size1);
}

.jp-SidePanel-header {
  flex: 0 0 auto;
  display: flex;
  border-bottom: var(--jp-border-width) solid var(--jp-border-color2);
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  letter-spacing: 1px;
  margin: 0;
  padding: 2px;
  text-transform: uppercase;
}

.jp-SidePanel-toolbar {
  flex: 0 0 auto;
}

.jp-SidePanel-content {
  flex: 1 1 auto;
}

.jp-SidePanel-toolbar,
.jp-AccordionPanel-toolbar {
  height: var(--jp-private-toolbar-height);
}

.jp-SidePanel-toolbar.jp-Toolbar-micro {
  display: none;
}

.lm-AccordionPanel .jp-AccordionPanel-title {
  box-sizing: border-box;
  line-height: 25px;
  margin: 0;
  display: flex;
  align-items: center;
  background: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  font-size: var(--jp-ui-font-size0);
}

.jp-AccordionPanel-title {
  cursor: pointer;
  user-select: none;
  -moz-user-select: none;
  -webkit-user-select: none;
  text-transform: uppercase;
}

.lm-AccordionPanel[data-orientation='horizontal'] > .jp-AccordionPanel-title {
  /* Title is rotated for horizontal accordion panel using CSS */
  display: block;
  transform-origin: top left;
  transform: rotate(-90deg) translate(-100%);
}

.jp-AccordionPanel-title .lm-AccordionPanel-titleLabel {
  user-select: none;
  text-overflow: ellipsis;
  white-space: nowrap;
  overflow: hidden;
}

.jp-AccordionPanel-title .lm-AccordionPanel-titleCollapser {
  transform: rotate(-90deg);
  margin: auto 0;
  height: 16px;
}

.jp-AccordionPanel-title.lm-mod-expanded .lm-AccordionPanel-titleCollapser {
  transform: rotate(0deg);
}

.lm-AccordionPanel .jp-AccordionPanel-toolbar {
  background: none;
  box-shadow: none;
  border: none;
  margin-left: auto;
}

.lm-AccordionPanel .lm-SplitPanel-handle:hover {
  background: var(--jp-layout-color3);
}

.jp-text-truncated {
  overflow: hidden;
  text-overflow: ellipsis;
  white-space: nowrap;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Spinner {
  position: absolute;
  display: flex;
  justify-content: center;
  align-items: center;
  z-index: 10;
  left: 0;
  top: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-layout-color0);
  outline: none;
}

.jp-SpinnerContent {
  font-size: 10px;
  margin: 50px auto;
  text-indent: -9999em;
  width: 3em;
  height: 3em;
  border-radius: 50%;
  background: var(--jp-brand-color3);
  background: linear-gradient(
    to right,
    #f37626 10%,
    rgba(255, 255, 255, 0) 42%
  );
  position: relative;
  animation: load3 1s infinite linear, fadeIn 1s;
}

.jp-SpinnerContent::before {
  width: 50%;
  height: 50%;
  background: #f37626;
  border-radius: 100% 0 0;
  position: absolute;
  top: 0;
  left: 0;
  content: '';
}

.jp-SpinnerContent::after {
  background: var(--jp-layout-color0);
  width: 75%;
  height: 75%;
  border-radius: 50%;
  content: '';
  margin: auto;
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  right: 0;
}

@keyframes fadeIn {
  0% {
    opacity: 0;
  }

  100% {
    opacity: 1;
  }
}

@keyframes load3 {
  0% {
    transform: rotate(0deg);
  }

  100% {
    transform: rotate(360deg);
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

button.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: none;
  box-sizing: border-box;
  text-align: center;
  line-height: 32px;
  height: 32px;
  padding: 0 12px;
  letter-spacing: 0.8px;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input.jp-mod-styled {
  background: var(--jp-input-background);
  height: 28px;
  box-sizing: border-box;
  border: var(--jp-border-width) solid var(--jp-border-color1);
  padding-left: 7px;
  padding-right: 7px;
  font-size: var(--jp-ui-font-size2);
  color: var(--jp-ui-font-color0);
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input[type='checkbox'].jp-mod-styled {
  appearance: checkbox;
  -webkit-appearance: checkbox;
  -moz-appearance: checkbox;
  height: auto;
}

input.jp-mod-styled:focus {
  border: var(--jp-border-width) solid var(--md-blue-500);
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-select-wrapper {
  display: flex;
  position: relative;
  flex-direction: column;
  padding: 1px;
  background-color: var(--jp-layout-color1);
  box-sizing: border-box;
  margin-bottom: 12px;
}

.jp-select-wrapper:not(.multiple) {
  height: 28px;
}

.jp-select-wrapper.jp-mod-focused select.jp-mod-styled {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-input-active-background);
}

select.jp-mod-styled:hover {
  cursor: pointer;
  color: var(--jp-ui-font-color0);
  background-color: var(--jp-input-hover-background);
  box-shadow: inset 0 0 1px rgba(0, 0, 0, 0.5);
}

select.jp-mod-styled {
  flex: 1 1 auto;
  width: 100%;
  font-size: var(--jp-ui-font-size2);
  background: var(--jp-input-background);
  color: var(--jp-ui-font-color0);
  padding: 0 25px 0 8px;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

select.jp-mod-styled:not([multiple]) {
  height: 32px;
}

select.jp-mod-styled[multiple] {
  max-height: 200px;
  overflow-y: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-switch {
  display: flex;
  align-items: center;
  padding-left: 4px;
  padding-right: 4px;
  font-size: var(--jp-ui-font-size1);
  background-color: transparent;
  color: var(--jp-ui-font-color1);
  border: none;
  height: 20px;
}

.jp-switch:hover {
  background-color: var(--jp-layout-color2);
}

.jp-switch-label {
  margin-right: 5px;
  font-family: var(--jp-ui-font-family);
}

.jp-switch-track {
  cursor: pointer;
  background-color: var(--jp-switch-color, var(--jp-border-color1));
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 34px;
  height: 16px;
  width: 35px;
  position: relative;
}

.jp-switch-track::before {
  content: '';
  position: absolute;
  height: 10px;
  width: 10px;
  margin: 3px;
  left: 0;
  background-color: var(--jp-ui-inverse-font-color1);
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 50%;
}

.jp-switch[aria-checked='true'] .jp-switch-track {
  background-color: var(--jp-switch-true-position-color, var(--jp-warn-color0));
}

.jp-switch[aria-checked='true'] .jp-switch-track::before {
  /* track width (35) - margins (3 + 3) - thumb width (10) */
  left: 19px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

:root {
  --jp-private-toolbar-height: calc(
    28px + var(--jp-border-width)
  ); /* leave 28px for content */
}

.jp-Toolbar {
  color: var(--jp-ui-font-color1);
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  background: var(--jp-toolbar-background);
  min-height: var(--jp-toolbar-micro-height);
  padding: 2px;
  z-index: 8;
  overflow-x: hidden;
}

/* Toolbar items */

.jp-Toolbar > .jp-Toolbar-item.jp-Toolbar-spacer {
  flex-grow: 1;
  flex-shrink: 1;
}

.jp-Toolbar-item.jp-Toolbar-kernelStatus {
  display: inline-block;
  width: 32px;
  background-repeat: no-repeat;
  background-position: center;
  background-size: 16px;
}

.jp-Toolbar > .jp-Toolbar-item {
  flex: 0 0 auto;
  display: flex;
  padding-left: 1px;
  padding-right: 1px;
  font-size: var(--jp-ui-font-size1);
  line-height: var(--jp-private-toolbar-height);
  height: 100%;
}

/* Toolbar buttons */

/* This is the div we use to wrap the react component into a Widget */
div.jp-ToolbarButton {
  color: transparent;
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0;
  margin: 0;
}

button.jp-ToolbarButtonComponent {
  background: var(--jp-layout-color1);
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0 6px;
  margin: 0;
  height: 24px;
  border-radius: var(--jp-border-radius);
  display: flex;
  align-items: center;
  text-align: center;
  font-size: 14px;
  min-width: unset;
  min-height: unset;
}

button.jp-ToolbarButtonComponent:disabled {
  opacity: 0.4;
}

button.jp-ToolbarButtonComponent > span {
  padding: 0;
  flex: 0 0 auto;
}

button.jp-ToolbarButtonComponent .jp-ToolbarButtonComponent-label {
  font-size: var(--jp-ui-font-size1);
  line-height: 100%;
  padding-left: 2px;
  color: var(--jp-ui-font-color1);
  font-family: var(--jp-ui-font-family);
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar.jp-Toolbar-micro {
  padding: 0;
  min-height: 0;
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar {
  border: none;
  box-shadow: none;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-WindowedPanel-outer {
  position: relative;
  overflow-y: auto;
}

.jp-WindowedPanel-inner {
  position: relative;
}

.jp-WindowedPanel-window {
  position: absolute;
  left: 0;
  right: 0;
  overflow: visible;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* Sibling imports */

body {
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
}

/* Disable native link decoration styles everywhere outside of dialog boxes */
a {
  text-decoration: unset;
  color: unset;
}

a:hover {
  text-decoration: unset;
  color: unset;
}

/* Accessibility for links inside dialog box text */
.jp-Dialog-content a {
  text-decoration: revert;
  color: var(--jp-content-link-color);
}

.jp-Dialog-content a:hover {
  text-decoration: revert;
}

/* Styles for ui-components */
.jp-Button {
  color: var(--jp-ui-font-color2);
  border-radius: var(--jp-border-radius);
  padding: 0 12px;
  font-size: var(--jp-ui-font-size1);

  /* Copy from blueprint 3 */
  display: inline-flex;
  flex-direction: row;
  border: none;
  cursor: pointer;
  align-items: center;
  justify-content: center;
  text-align: left;
  vertical-align: middle;
  min-height: 30px;
  min-width: 30px;
}

.jp-Button:disabled {
  cursor: not-allowed;
}

.jp-Button:empty {
  padding: 0 !important;
}

.jp-Button.jp-mod-small {
  min-height: 24px;
  min-width: 24px;
  font-size: 12px;
  padding: 0 7px;
}

/* Use our own theme for hover styles */
.jp-Button.jp-mod-minimal:hover {
  background-color: var(--jp-layout-color2);
}

.jp-Button.jp-mod-minimal {
  background: none;
}

.jp-InputGroup {
  display: block;
  position: relative;
}

.jp-InputGroup input {
  box-sizing: border-box;
  border: none;
  border-radius: 0;
  background-color: transparent;
  color: var(--jp-ui-font-color0);
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
  padding-bottom: 0;
  padding-top: 0;
  padding-left: 10px;
  padding-right: 28px;
  position: relative;
  width: 100%;
  -webkit-appearance: none;
  -moz-appearance: none;
  appearance: none;
  font-size: 14px;
  font-weight: 400;
  height: 30px;
  line-height: 30px;
  outline: none;
  vertical-align: middle;
}

.jp-InputGroup input:focus {
  box-shadow: inset 0 0 0 var(--jp-border-width)
      var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-InputGroup input:disabled {
  cursor: not-allowed;
  resize: block;
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color2);
}

.jp-InputGroup input:disabled ~ span {
  cursor: not-allowed;
  color: var(--jp-ui-font-color2);
}

.jp-InputGroup input::placeholder,
input::placeholder {
  color: var(--jp-ui-font-color2);
}

.jp-InputGroupAction {
  position: absolute;
  bottom: 1px;
  right: 0;
  padding: 6px;
}

.jp-HTMLSelect.jp-DefaultStyle select {
  background-color: initial;
  border: none;
  border-radius: 0;
  box-shadow: none;
  color: var(--jp-ui-font-color0);
  display: block;
  font-size: var(--jp-ui-font-size1);
  font-family: var(--jp-ui-font-family);
  height: 24px;
  line-height: 14px;
  padding: 0 25px 0 10px;
  text-align: left;
  -moz-appearance: none;
  -webkit-appearance: none;
}

.jp-HTMLSelect.jp-DefaultStyle select:disabled {
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color2);
  cursor: not-allowed;
  resize: block;
}

.jp-HTMLSelect.jp-DefaultStyle select:disabled ~ span {
  cursor: not-allowed;
}

/* Use our own theme for hover and option styles */
/* stylelint-disable-next-line selector-max-type */
.jp-HTMLSelect.jp-DefaultStyle select:hover,
.jp-HTMLSelect.jp-DefaultStyle select > option {
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color0);
}

select {
  box-sizing: border-box;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-StatusBar-Widget {
  display: flex;
  align-items: center;
  background: var(--jp-layout-color2);
  min-height: var(--jp-statusbar-height);
  justify-content: space-between;
  padding: 0 10px;
}

.jp-StatusBar-Left {
  display: flex;
  align-items: center;
  flex-direction: row;
}

.jp-StatusBar-Middle {
  display: flex;
  align-items: center;
}

.jp-StatusBar-Right {
  display: flex;
  align-items: center;
  flex-direction: row-reverse;
}

.jp-StatusBar-Item {
  max-height: var(--jp-statusbar-height);
  margin: 0 2px;
  height: var(--jp-statusbar-height);
  white-space: nowrap;
  text-overflow: ellipsis;
  color: var(--jp-ui-font-color1);
  padding: 0 6px;
}

.jp-mod-highlighted:hover {
  background-color: var(--jp-layout-color3);
}

.jp-mod-clicked {
  background-color: var(--jp-brand-color1);
}

.jp-mod-clicked:hover {
  background-color: var(--jp-brand-color0);
}

.jp-mod-clicked .jp-StatusBar-TextItem {
  color: var(--jp-ui-inverse-font-color1);
}

.jp-StatusBar-HoverItem {
  box-shadow: '0px 4px 4px rgba(0, 0, 0, 0.25)';
}

.jp-StatusBar-TextItem {
  font-size: var(--jp-ui-font-size1);
  font-family: var(--jp-ui-font-family);
  line-height: 24px;
  color: var(--jp-ui-font-color1);
}

.jp-StatusBar-GroupItem {
  display: flex;
  align-items: center;
  flex-direction: row;
}

.jp-Statusbar-ProgressCircle svg {
  display: block;
  margin: 0 auto;
  width: 16px;
  height: 24px;
  align-self: normal;
}

.jp-Statusbar-ProgressCircle path {
  fill: var(--jp-inverse-layout-color3);
}

.jp-Statusbar-ProgressBar-progress-bar {
  height: 10px;
  width: 100px;
  border: solid 0.25px var(--jp-brand-color2);
  border-radius: 3px;
  overflow: hidden;
  align-self: center;
}

.jp-Statusbar-ProgressBar-progress-bar > div {
  background-color: var(--jp-brand-color2);
  background-image: linear-gradient(
    -45deg,
    rgba(255, 255, 255, 0.2) 25%,
    transparent 25%,
    transparent 50%,
    rgba(255, 255, 255, 0.2) 50%,
    rgba(255, 255, 255, 0.2) 75%,
    transparent 75%,
    transparent
  );
  background-size: 40px 40px;
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 14px;
  color: #fff;
  text-align: center;
  animation: jp-Statusbar-ExecutionTime-progress-bar 2s linear infinite;
}

.jp-Statusbar-ProgressBar-progress-bar p {
  color: var(--jp-ui-font-color1);
  font-family: var(--jp-ui-font-family);
  font-size: var(--jp-ui-font-size1);
  line-height: 10px;
  width: 100px;
}

@keyframes jp-Statusbar-ExecutionTime-progress-bar {
  0% {
    background-position: 0 0;
  }

  100% {
    background-position: 40px 40px;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-commandpalette-search-height: 28px;
}

/*-----------------------------------------------------------------------------
| Overall styles
|----------------------------------------------------------------------------*/

.lm-CommandPalette {
  padding-bottom: 0;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);

  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Modal variant
|----------------------------------------------------------------------------*/

.jp-ModalCommandPalette {
  position: absolute;
  z-index: 10000;
  top: 38px;
  left: 30%;
  margin: 0;
  padding: 4px;
  width: 40%;
  box-shadow: var(--jp-elevation-z4);
  border-radius: 4px;
  background: var(--jp-layout-color0);
}

.jp-ModalCommandPalette .lm-CommandPalette {
  max-height: 40vh;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-close-icon::after {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-header {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-item {
  margin-left: 4px;
  margin-right: 4px;
}

.jp-ModalCommandPalette
  .lm-CommandPalette
  .lm-CommandPalette-item.lm-mod-disabled {
  display: none;
}

/*-----------------------------------------------------------------------------
| Search
|----------------------------------------------------------------------------*/

.lm-CommandPalette-search {
  padding: 4px;
  background-color: var(--jp-layout-color1);
  z-index: 2;
}

.lm-CommandPalette-wrapper {
  overflow: overlay;
  padding: 0 9px;
  background-color: var(--jp-input-active-background);
  height: 30px;
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
}

.lm-CommandPalette.lm-mod-focused .lm-CommandPalette-wrapper {
  box-shadow: inset 0 0 0 1px var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-SearchIconGroup {
  color: white;
  background-color: var(--jp-brand-color1);
  position: absolute;
  top: 4px;
  right: 4px;
  padding: 5px 5px 1px;
}

.jp-SearchIconGroup svg {
  height: 20px;
  width: 20px;
}

.jp-SearchIconGroup .jp-icon3[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-input {
  background: transparent;
  width: calc(100% - 18px);
  float: left;
  border: none;
  outline: none;
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  line-height: var(--jp-private-commandpalette-search-height);
}

.lm-CommandPalette-input::-webkit-input-placeholder,
.lm-CommandPalette-input::-moz-placeholder,
.lm-CommandPalette-input:-ms-input-placeholder {
  color: var(--jp-ui-font-color2);
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Results
|----------------------------------------------------------------------------*/

.lm-CommandPalette-header:first-child {
  margin-top: 0;
}

.lm-CommandPalette-header {
  border-bottom: solid var(--jp-border-width) var(--jp-border-color2);
  color: var(--jp-ui-font-color1);
  cursor: pointer;
  display: flex;
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  letter-spacing: 1px;
  margin-top: 8px;
  padding: 8px 0 8px 12px;
  text-transform: uppercase;
}

.lm-CommandPalette-header.lm-mod-active {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-header > mark {
  background-color: transparent;
  font-weight: bold;
  color: var(--jp-ui-font-color1);
}

.lm-CommandPalette-item {
  padding: 4px 12px 4px 4px;
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  font-weight: 400;
  display: flex;
}

.lm-CommandPalette-item.lm-mod-disabled {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item.lm-mod-active {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item.lm-mod-active .lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-inverse-font-color0);
}

.lm-CommandPalette-item.lm-mod-active .jp-icon-selectable[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-item.lm-mod-active:hover:not(.lm-mod-disabled) {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item:hover:not(.lm-mod-active):not(.lm-mod-disabled) {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-itemContent {
  overflow: hidden;
}

.lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.lm-CommandPalette-item.lm-mod-disabled mark {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item .lm-CommandPalette-itemIcon {
  margin: 0 4px 0 0;
  position: relative;
  width: 16px;
  top: 2px;
  flex: 0 0 auto;
}

.lm-CommandPalette-item.lm-mod-disabled .lm-CommandPalette-itemIcon {
  opacity: 0.6;
}

.lm-CommandPalette-item .lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemCaption {
  display: none;
}

.lm-CommandPalette-content {
  background-color: var(--jp-layout-color1);
}

.lm-CommandPalette-content:empty::after {
  content: 'No results';
  margin: auto;
  margin-top: 20px;
  width: 100px;
  display: block;
  font-size: var(--jp-ui-font-size2);
  font-family: var(--jp-ui-font-family);
  font-weight: lighter;
}

.lm-CommandPalette-emptyMessage {
  text-align: center;
  margin-top: 24px;
  line-height: 1.32;
  padding: 0 8px;
  color: var(--jp-content-font-color3);
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Dialog {
  position: absolute;
  z-index: 10000;
  display: flex;
  flex-direction: column;
  align-items: center;
  justify-content: center;
  top: 0;
  left: 0;
  margin: 0;
  padding: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-dialog-background);
}

.jp-Dialog-content {
  display: flex;
  flex-direction: column;
  margin-left: auto;
  margin-right: auto;
  background: var(--jp-layout-color1);
  padding: 24px 24px 12px;
  min-width: 300px;
  min-height: 150px;
  max-width: 1000px;
  max-height: 500px;
  box-sizing: border-box;
  box-shadow: var(--jp-elevation-z20);
  word-wrap: break-word;
  border-radius: var(--jp-border-radius);

  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color1);
  resize: both;
}

.jp-Dialog-content.jp-Dialog-content-small {
  max-width: 500px;
}

.jp-Dialog-button {
  overflow: visible;
}

button.jp-Dialog-button:focus {
  outline: 1px solid var(--jp-brand-color1);
  outline-offset: 4px;
  -moz-outline-radius: 0;
}

button.jp-Dialog-button:focus::-moz-focus-inner {
  border: 0;
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-accept:focus,
button.jp-Dialog-button.jp-mod-styled.jp-mod-warn:focus,
button.jp-Dialog-button.jp-mod-styled.jp-mod-reject:focus {
  outline-offset: 4px;
  -moz-outline-radius: 0;
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-accept:focus {
  outline: 1px solid var(--jp-accept-color-normal, var(--jp-brand-color1));
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-warn:focus {
  outline: 1px solid var(--jp-warn-color-normal, var(--jp-error-color1));
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-reject:focus {
  outline: 1px solid var(--jp-reject-color-normal, var(--md-grey-600));
}

button.jp-Dialog-close-button {
  padding: 0;
  height: 100%;
  min-width: unset;
  min-height: unset;
}

.jp-Dialog-header {
  display: flex;
  justify-content: space-between;
  flex: 0 0 auto;
  padding-bottom: 12px;
  font-size: var(--jp-ui-font-size3);
  font-weight: 400;
  color: var(--jp-ui-font-color1);
}

.jp-Dialog-body {
  display: flex;
  flex-direction: column;
  flex: 1 1 auto;
  font-size: var(--jp-ui-font-size1);
  background: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  overflow: auto;
}

.jp-Dialog-footer {
  display: flex;
  flex-direction: row;
  justify-content: flex-end;
  align-items: center;
  flex: 0 0 auto;
  margin-left: -12px;
  margin-right: -12px;
  padding: 12px;
}

.jp-Dialog-checkbox {
  padding-right: 5px;
}

.jp-Dialog-checkbox > input:focus-visible {
  outline: 1px solid var(--jp-input-active-border-color);
  outline-offset: 1px;
}

.jp-Dialog-spacer {
  flex: 1 1 auto;
}

.jp-Dialog-title {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.jp-Dialog-body > .jp-select-wrapper {
  width: 100%;
}

.jp-Dialog-body > button {
  padding: 0 16px;
}

.jp-Dialog-body > label {
  line-height: 1.4;
  color: var(--jp-ui-font-color0);
}

.jp-Dialog-button.jp-mod-styled:not(:last-child) {
  margin-right: 12px;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-Input-Boolean-Dialog {
  flex-direction: row-reverse;
  align-items: end;
  width: 100%;
}

.jp-Input-Boolean-Dialog > label {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MainAreaWidget > :focus {
  outline: none;
}

.jp-MainAreaWidget .jp-MainAreaWidget-error {
  padding: 6px;
}

.jp-MainAreaWidget .jp-MainAreaWidget-error > pre {
  width: auto;
  padding: 10px;
  background: var(--jp-error-color3);
  border: var(--jp-border-width) solid var(--jp-error-color1);
  border-radius: var(--jp-border-radius);
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  white-space: pre-wrap;
  word-wrap: break-word;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/**
 * google-material-color v1.2.6
 * https://github.com/danlevan/google-material-color
 */
:root {
  --md-red-50: #ffebee;
  --md-red-100: #ffcdd2;
  --md-red-200: #ef9a9a;
  --md-red-300: #e57373;
  --md-red-400: #ef5350;
  --md-red-500: #f44336;
  --md-red-600: #e53935;
  --md-red-700: #d32f2f;
  --md-red-800: #c62828;
  --md-red-900: #b71c1c;
  --md-red-A100: #ff8a80;
  --md-red-A200: #ff5252;
  --md-red-A400: #ff1744;
  --md-red-A700: #d50000;
  --md-pink-50: #fce4ec;
  --md-pink-100: #f8bbd0;
  --md-pink-200: #f48fb1;
  --md-pink-300: #f06292;
  --md-pink-400: #ec407a;
  --md-pink-500: #e91e63;
  --md-pink-600: #d81b60;
  --md-pink-700: #c2185b;
  --md-pink-800: #ad1457;
  --md-pink-900: #880e4f;
  --md-pink-A100: #ff80ab;
  --md-pink-A200: #ff4081;
  --md-pink-A400: #f50057;
  --md-pink-A700: #c51162;
  --md-purple-50: #f3e5f5;
  --md-purple-100: #e1bee7;
  --md-purple-200: #ce93d8;
  --md-purple-300: #ba68c8;
  --md-purple-400: #ab47bc;
  --md-purple-500: #9c27b0;
  --md-purple-600: #8e24aa;
  --md-purple-700: #7b1fa2;
  --md-purple-800: #6a1b9a;
  --md-purple-900: #4a148c;
  --md-purple-A100: #ea80fc;
  --md-purple-A200: #e040fb;
  --md-purple-A400: #d500f9;
  --md-purple-A700: #a0f;
  --md-deep-purple-50: #ede7f6;
  --md-deep-purple-100: #d1c4e9;
  --md-deep-purple-200: #b39ddb;
  --md-deep-purple-300: #9575cd;
  --md-deep-purple-400: #7e57c2;
  --md-deep-purple-500: #673ab7;
  --md-deep-purple-600: #5e35b1;
  --md-deep-purple-700: #512da8;
  --md-deep-purple-800: #4527a0;
  --md-deep-purple-900: #311b92;
  --md-deep-purple-A100: #b388ff;
  --md-deep-purple-A200: #7c4dff;
  --md-deep-purple-A400: #651fff;
  --md-deep-purple-A700: #6200ea;
  --md-indigo-50: #e8eaf6;
  --md-indigo-100: #c5cae9;
  --md-indigo-200: #9fa8da;
  --md-indigo-300: #7986cb;
  --md-indigo-400: #5c6bc0;
  --md-indigo-500: #3f51b5;
  --md-indigo-600: #3949ab;
  --md-indigo-700: #303f9f;
  --md-indigo-800: #283593;
  --md-indigo-900: #1a237e;
  --md-indigo-A100: #8c9eff;
  --md-indigo-A200: #536dfe;
  --md-indigo-A400: #3d5afe;
  --md-indigo-A700: #304ffe;
  --md-blue-50: #e3f2fd;
  --md-blue-100: #bbdefb;
  --md-blue-200: #90caf9;
  --md-blue-300: #64b5f6;
  --md-blue-400: #42a5f5;
  --md-blue-500: #2196f3;
  --md-blue-600: #1e88e5;
  --md-blue-700: #1976d2;
  --md-blue-800: #1565c0;
  --md-blue-900: #0d47a1;
  --md-blue-A100: #82b1ff;
  --md-blue-A200: #448aff;
  --md-blue-A400: #2979ff;
  --md-blue-A700: #2962ff;
  --md-light-blue-50: #e1f5fe;
  --md-light-blue-100: #b3e5fc;
  --md-light-blue-200: #81d4fa;
  --md-light-blue-300: #4fc3f7;
  --md-light-blue-400: #29b6f6;
  --md-light-blue-500: #03a9f4;
  --md-light-blue-600: #039be5;
  --md-light-blue-700: #0288d1;
  --md-light-blue-800: #0277bd;
  --md-light-blue-900: #01579b;
  --md-light-blue-A100: #80d8ff;
  --md-light-blue-A200: #40c4ff;
  --md-light-blue-A400: #00b0ff;
  --md-light-blue-A700: #0091ea;
  --md-cyan-50: #e0f7fa;
  --md-cyan-100: #b2ebf2;
  --md-cyan-200: #80deea;
  --md-cyan-300: #4dd0e1;
  --md-cyan-400: #26c6da;
  --md-cyan-500: #00bcd4;
  --md-cyan-600: #00acc1;
  --md-cyan-700: #0097a7;
  --md-cyan-800: #00838f;
  --md-cyan-900: #006064;
  --md-cyan-A100: #84ffff;
  --md-cyan-A200: #18ffff;
  --md-cyan-A400: #00e5ff;
  --md-cyan-A700: #00b8d4;
  --md-teal-50: #e0f2f1;
  --md-teal-100: #b2dfdb;
  --md-teal-200: #80cbc4;
  --md-teal-300: #4db6ac;
  --md-teal-400: #26a69a;
  --md-teal-500: #009688;
  --md-teal-600: #00897b;
  --md-teal-700: #00796b;
  --md-teal-800: #00695c;
  --md-teal-900: #004d40;
  --md-teal-A100: #a7ffeb;
  --md-teal-A200: #64ffda;
  --md-teal-A400: #1de9b6;
  --md-teal-A700: #00bfa5;
  --md-green-50: #e8f5e9;
  --md-green-100: #c8e6c9;
  --md-green-200: #a5d6a7;
  --md-green-300: #81c784;
  --md-green-400: #66bb6a;
  --md-green-500: #4caf50;
  --md-green-600: #43a047;
  --md-green-700: #388e3c;
  --md-green-800: #2e7d32;
  --md-green-900: #1b5e20;
  --md-green-A100: #b9f6ca;
  --md-green-A200: #69f0ae;
  --md-green-A400: #00e676;
  --md-green-A700: #00c853;
  --md-light-green-50: #f1f8e9;
  --md-light-green-100: #dcedc8;
  --md-light-green-200: #c5e1a5;
  --md-light-green-300: #aed581;
  --md-light-green-400: #9ccc65;
  --md-light-green-500: #8bc34a;
  --md-light-green-600: #7cb342;
  --md-light-green-700: #689f38;
  --md-light-green-800: #558b2f;
  --md-light-green-900: #33691e;
  --md-light-green-A100: #ccff90;
  --md-light-green-A200: #b2ff59;
  --md-light-green-A400: #76ff03;
  --md-light-green-A700: #64dd17;
  --md-lime-50: #f9fbe7;
  --md-lime-100: #f0f4c3;
  --md-lime-200: #e6ee9c;
  --md-lime-300: #dce775;
  --md-lime-400: #d4e157;
  --md-lime-500: #cddc39;
  --md-lime-600: #c0ca33;
  --md-lime-700: #afb42b;
  --md-lime-800: #9e9d24;
  --md-lime-900: #827717;
  --md-lime-A100: #f4ff81;
  --md-lime-A200: #eeff41;
  --md-lime-A400: #c6ff00;
  --md-lime-A700: #aeea00;
  --md-yellow-50: #fffde7;
  --md-yellow-100: #fff9c4;
  --md-yellow-200: #fff59d;
  --md-yellow-300: #fff176;
  --md-yellow-400: #ffee58;
  --md-yellow-500: #ffeb3b;
  --md-yellow-600: #fdd835;
  --md-yellow-700: #fbc02d;
  --md-yellow-800: #f9a825;
  --md-yellow-900: #f57f17;
  --md-yellow-A100: #ffff8d;
  --md-yellow-A200: #ff0;
  --md-yellow-A400: #ffea00;
  --md-yellow-A700: #ffd600;
  --md-amber-50: #fff8e1;
  --md-amber-100: #ffecb3;
  --md-amber-200: #ffe082;
  --md-amber-300: #ffd54f;
  --md-amber-400: #ffca28;
  --md-amber-500: #ffc107;
  --md-amber-600: #ffb300;
  --md-amber-700: #ffa000;
  --md-amber-800: #ff8f00;
  --md-amber-900: #ff6f00;
  --md-amber-A100: #ffe57f;
  --md-amber-A200: #ffd740;
  --md-amber-A400: #ffc400;
  --md-amber-A700: #ffab00;
  --md-orange-50: #fff3e0;
  --md-orange-100: #ffe0b2;
  --md-orange-200: #ffcc80;
  --md-orange-300: #ffb74d;
  --md-orange-400: #ffa726;
  --md-orange-500: #ff9800;
  --md-orange-600: #fb8c00;
  --md-orange-700: #f57c00;
  --md-orange-800: #ef6c00;
  --md-orange-900: #e65100;
  --md-orange-A100: #ffd180;
  --md-orange-A200: #ffab40;
  --md-orange-A400: #ff9100;
  --md-orange-A700: #ff6d00;
  --md-deep-orange-50: #fbe9e7;
  --md-deep-orange-100: #ffccbc;
  --md-deep-orange-200: #ffab91;
  --md-deep-orange-300: #ff8a65;
  --md-deep-orange-400: #ff7043;
  --md-deep-orange-500: #ff5722;
  --md-deep-orange-600: #f4511e;
  --md-deep-orange-700: #e64a19;
  --md-deep-orange-800: #d84315;
  --md-deep-orange-900: #bf360c;
  --md-deep-orange-A100: #ff9e80;
  --md-deep-orange-A200: #ff6e40;
  --md-deep-orange-A400: #ff3d00;
  --md-deep-orange-A700: #dd2c00;
  --md-brown-50: #efebe9;
  --md-brown-100: #d7ccc8;
  --md-brown-200: #bcaaa4;
  --md-brown-300: #a1887f;
  --md-brown-400: #8d6e63;
  --md-brown-500: #795548;
  --md-brown-600: #6d4c41;
  --md-brown-700: #5d4037;
  --md-brown-800: #4e342e;
  --md-brown-900: #3e2723;
  --md-grey-50: #fafafa;
  --md-grey-100: #f5f5f5;
  --md-grey-200: #eee;
  --md-grey-300: #e0e0e0;
  --md-grey-400: #bdbdbd;
  --md-grey-500: #9e9e9e;
  --md-grey-600: #757575;
  --md-grey-700: #616161;
  --md-grey-800: #424242;
  --md-grey-900: #212121;
  --md-blue-grey-50: #eceff1;
  --md-blue-grey-100: #cfd8dc;
  --md-blue-grey-200: #b0bec5;
  --md-blue-grey-300: #90a4ae;
  --md-blue-grey-400: #78909c;
  --md-blue-grey-500: #607d8b;
  --md-blue-grey-600: #546e7a;
  --md-blue-grey-700: #455a64;
  --md-blue-grey-800: #37474f;
  --md-blue-grey-900: #263238;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| RenderedText
|----------------------------------------------------------------------------*/

:root {
  /* This is the padding value to fill the gaps between lines containing spans with background color. */
  --jp-private-code-span-padding: calc(
    (var(--jp-code-line-height) - 1) * var(--jp-code-font-size) / 2
  );
}

.jp-RenderedText {
  text-align: left;
  padding-left: var(--jp-code-padding);
  line-height: var(--jp-code-line-height);
  font-family: var(--jp-code-font-family);
}

.jp-RenderedText pre,
.jp-RenderedJavaScript pre,
.jp-RenderedHTMLCommon pre {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-code-font-size);
  border: none;
  margin: 0;
  padding: 0;
}

.jp-RenderedText pre a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

.jp-RenderedText pre a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}

.jp-RenderedText pre a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* console foregrounds and backgrounds */
.jp-RenderedText pre .ansi-black-fg {
  color: #3e424d;
}

.jp-RenderedText pre .ansi-red-fg {
  color: #e75c58;
}

.jp-RenderedText pre .ansi-green-fg {
  color: #00a250;
}

.jp-RenderedText pre .ansi-yellow-fg {
  color: #ddb62b;
}

.jp-RenderedText pre .ansi-blue-fg {
  color: #208ffb;
}

.jp-RenderedText pre .ansi-magenta-fg {
  color: #d160c4;
}

.jp-RenderedText pre .ansi-cyan-fg {
  color: #60c6c8;
}

.jp-RenderedText pre .ansi-white-fg {
  color: #c5c1b4;
}

.jp-RenderedText pre .ansi-black-bg {
  background-color: #3e424d;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-red-bg {
  background-color: #e75c58;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-green-bg {
  background-color: #00a250;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-yellow-bg {
  background-color: #ddb62b;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-blue-bg {
  background-color: #208ffb;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-magenta-bg {
  background-color: #d160c4;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-cyan-bg {
  background-color: #60c6c8;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-white-bg {
  background-color: #c5c1b4;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-black-intense-fg {
  color: #282c36;
}

.jp-RenderedText pre .ansi-red-intense-fg {
  color: #b22b31;
}

.jp-RenderedText pre .ansi-green-intense-fg {
  color: #007427;
}

.jp-RenderedText pre .ansi-yellow-intense-fg {
  color: #b27d12;
}

.jp-RenderedText pre .ansi-blue-intense-fg {
  color: #0065ca;
}

.jp-RenderedText pre .ansi-magenta-intense-fg {
  color: #a03196;
}

.jp-RenderedText pre .ansi-cyan-intense-fg {
  color: #258f8f;
}

.jp-RenderedText pre .ansi-white-intense-fg {
  color: #a1a6b2;
}

.jp-RenderedText pre .ansi-black-intense-bg {
  background-color: #282c36;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-red-intense-bg {
  background-color: #b22b31;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-green-intense-bg {
  background-color: #007427;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-yellow-intense-bg {
  background-color: #b27d12;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-blue-intense-bg {
  background-color: #0065ca;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-magenta-intense-bg {
  background-color: #a03196;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-cyan-intense-bg {
  background-color: #258f8f;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-white-intense-bg {
  background-color: #a1a6b2;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-default-inverse-fg {
  color: var(--jp-ui-inverse-font-color0);
}

.jp-RenderedText pre .ansi-default-inverse-bg {
  background-color: var(--jp-inverse-layout-color0);
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-bold {
  font-weight: bold;
}

.jp-RenderedText pre .ansi-underline {
  text-decoration: underline;
}

.jp-RenderedText[data-mime-type='application/vnd.jupyter.stderr'] {
  background: var(--jp-rendermime-error-background);
  padding-top: var(--jp-code-padding);
}

/*-----------------------------------------------------------------------------
| RenderedLatex
|----------------------------------------------------------------------------*/

.jp-RenderedLatex {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);
}

/* Left-justify outputs.*/
.jp-OutputArea-output.jp-RenderedLatex {
  padding: var(--jp-code-padding);
  text-align: left;
}

/*-----------------------------------------------------------------------------
| RenderedHTML
|----------------------------------------------------------------------------*/

.jp-RenderedHTMLCommon {
  color: var(--jp-content-font-color1);
  font-family: var(--jp-content-font-family);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);

  /* Give a bit more R padding on Markdown text to keep line lengths reasonable */
  padding-right: 20px;
}

.jp-RenderedHTMLCommon em {
  font-style: italic;
}

.jp-RenderedHTMLCommon strong {
  font-weight: bold;
}

.jp-RenderedHTMLCommon u {
  text-decoration: underline;
}

.jp-RenderedHTMLCommon a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* Headings */

.jp-RenderedHTMLCommon h1,
.jp-RenderedHTMLCommon h2,
.jp-RenderedHTMLCommon h3,
.jp-RenderedHTMLCommon h4,
.jp-RenderedHTMLCommon h5,
.jp-RenderedHTMLCommon h6 {
  line-height: var(--jp-content-heading-line-height);
  font-weight: var(--jp-content-heading-font-weight);
  font-style: normal;
  margin: var(--jp-content-heading-margin-top) 0
    var(--jp-content-heading-margin-bottom) 0;
}

.jp-RenderedHTMLCommon h1:first-child,
.jp-RenderedHTMLCommon h2:first-child,
.jp-RenderedHTMLCommon h3:first-child,
.jp-RenderedHTMLCommon h4:first-child,
.jp-RenderedHTMLCommon h5:first-child,
.jp-RenderedHTMLCommon h6:first-child {
  margin-top: calc(0.5 * var(--jp-content-heading-margin-top));
}

.jp-RenderedHTMLCommon h1:last-child,
.jp-RenderedHTMLCommon h2:last-child,
.jp-RenderedHTMLCommon h3:last-child,
.jp-RenderedHTMLCommon h4:last-child,
.jp-RenderedHTMLCommon h5:last-child,
.jp-RenderedHTMLCommon h6:last-child {
  margin-bottom: calc(0.5 * var(--jp-content-heading-margin-bottom));
}

.jp-RenderedHTMLCommon h1 {
  font-size: var(--jp-content-font-size5);
}

.jp-RenderedHTMLCommon h2 {
  font-size: var(--jp-content-font-size4);
}

.jp-RenderedHTMLCommon h3 {
  font-size: var(--jp-content-font-size3);
}

.jp-RenderedHTMLCommon h4 {
  font-size: var(--jp-content-font-size2);
}

.jp-RenderedHTMLCommon h5 {
  font-size: var(--jp-content-font-size1);
}

.jp-RenderedHTMLCommon h6 {
  font-size: var(--jp-content-font-size0);
}

/* Lists */

/* stylelint-disable selector-max-type, selector-max-compound-selectors */

.jp-RenderedHTMLCommon ul:not(.list-inline),
.jp-RenderedHTMLCommon ol:not(.list-inline) {
  padding-left: 2em;
}

.jp-RenderedHTMLCommon ul {
  list-style: disc;
}

.jp-RenderedHTMLCommon ul ul {
  list-style: square;
}

.jp-RenderedHTMLCommon ul ul ul {
  list-style: circle;
}

.jp-RenderedHTMLCommon ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol ol {
  list-style: upper-alpha;
}

.jp-RenderedHTMLCommon ol ol ol {
  list-style: lower-alpha;
}

.jp-RenderedHTMLCommon ol ol ol ol {
  list-style: lower-roman;
}

.jp-RenderedHTMLCommon ol ol ol ol ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol,
.jp-RenderedHTMLCommon ul {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon ul ul,
.jp-RenderedHTMLCommon ul ol,
.jp-RenderedHTMLCommon ol ul,
.jp-RenderedHTMLCommon ol ol {
  margin-bottom: 0;
}

/* stylelint-enable selector-max-type, selector-max-compound-selectors */

.jp-RenderedHTMLCommon hr {
  color: var(--jp-border-color2);
  background-color: var(--jp-border-color1);
  margin-top: 1em;
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon > pre {
  margin: 1.5em 2em;
}

.jp-RenderedHTMLCommon pre,
.jp-RenderedHTMLCommon code {
  border: 0;
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  line-height: var(--jp-code-line-height);
  padding: 0;
  white-space: pre-wrap;
}

.jp-RenderedHTMLCommon :not(pre) > code {
  background-color: var(--jp-layout-color2);
  padding: 1px 5px;
}

/* Tables */

.jp-RenderedHTMLCommon table {
  border-collapse: collapse;
  border-spacing: 0;
  border: none;
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  table-layout: fixed;
  margin-left: auto;
  margin-bottom: 1em;
  margin-right: auto;
}

.jp-RenderedHTMLCommon thead {
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  vertical-align: bottom;
}

.jp-RenderedHTMLCommon td,
.jp-RenderedHTMLCommon th,
.jp-RenderedHTMLCommon tr {
  vertical-align: middle;
  padding: 0.5em;
  line-height: normal;
  white-space: normal;
  max-width: none;
  border: none;
}

.jp-RenderedMarkdown.jp-RenderedHTMLCommon td,
.jp-RenderedMarkdown.jp-RenderedHTMLCommon th {
  max-width: none;
}

:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon td,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon th,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon tr {
  text-align: right;
}

.jp-RenderedHTMLCommon th {
  font-weight: bold;
}

.jp-RenderedHTMLCommon tbody tr:nth-child(odd) {
  background: var(--jp-layout-color0);
}

.jp-RenderedHTMLCommon tbody tr:nth-child(even) {
  background: var(--jp-rendermime-table-row-background);
}

.jp-RenderedHTMLCommon tbody tr:hover {
  background: var(--jp-rendermime-table-row-hover-background);
}

.jp-RenderedHTMLCommon p {
  text-align: left;
  margin: 0;
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon img {
  -moz-force-broken-image-icon: 1;
}

/* Restrict to direct children as other images could be nested in other content. */
.jp-RenderedHTMLCommon > img {
  display: block;
  margin-left: 0;
  margin-right: 0;
  margin-bottom: 1em;
}

/* Change color behind transparent images if they need it... */
[data-jp-theme-light='false'] .jp-RenderedImage img.jp-needs-light-background {
  background-color: var(--jp-inverse-layout-color1);
}

[data-jp-theme-light='true'] .jp-RenderedImage img.jp-needs-dark-background {
  background-color: var(--jp-inverse-layout-color1);
}

.jp-RenderedHTMLCommon img,
.jp-RenderedImage img,
.jp-RenderedHTMLCommon svg,
.jp-RenderedSVG svg {
  max-width: 100%;
  height: auto;
}

.jp-RenderedHTMLCommon img.jp-mod-unconfined,
.jp-RenderedImage img.jp-mod-unconfined,
.jp-RenderedHTMLCommon svg.jp-mod-unconfined,
.jp-RenderedSVG svg.jp-mod-unconfined {
  max-width: none;
}

.jp-RenderedHTMLCommon .alert {
  padding: var(--jp-notebook-padding);
  border: var(--jp-border-width) solid transparent;
  border-radius: var(--jp-border-radius);
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon .alert-info {
  color: var(--jp-info-color0);
  background-color: var(--jp-info-color3);
  border-color: var(--jp-info-color2);
}

.jp-RenderedHTMLCommon .alert-info hr {
  border-color: var(--jp-info-color3);
}

.jp-RenderedHTMLCommon .alert-info > p:last-child,
.jp-RenderedHTMLCommon .alert-info > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-warning {
  color: var(--jp-warn-color0);
  background-color: var(--jp-warn-color3);
  border-color: var(--jp-warn-color2);
}

.jp-RenderedHTMLCommon .alert-warning hr {
  border-color: var(--jp-warn-color3);
}

.jp-RenderedHTMLCommon .alert-warning > p:last-child,
.jp-RenderedHTMLCommon .alert-warning > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-success {
  color: var(--jp-success-color0);
  background-color: var(--jp-success-color3);
  border-color: var(--jp-success-color2);
}

.jp-RenderedHTMLCommon .alert-success hr {
  border-color: var(--jp-success-color3);
}

.jp-RenderedHTMLCommon .alert-success > p:last-child,
.jp-RenderedHTMLCommon .alert-success > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-danger {
  color: var(--jp-error-color0);
  background-color: var(--jp-error-color3);
  border-color: var(--jp-error-color2);
}

.jp-RenderedHTMLCommon .alert-danger hr {
  border-color: var(--jp-error-color3);
}

.jp-RenderedHTMLCommon .alert-danger > p:last-child,
.jp-RenderedHTMLCommon .alert-danger > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon blockquote {
  margin: 1em 2em;
  padding: 0 1em;
  border-left: 5px solid var(--jp-border-color2);
}

a.jp-InternalAnchorLink {
  visibility: hidden;
  margin-left: 8px;
  color: var(--md-blue-800);
}

h1:hover .jp-InternalAnchorLink,
h2:hover .jp-InternalAnchorLink,
h3:hover .jp-InternalAnchorLink,
h4:hover .jp-InternalAnchorLink,
h5:hover .jp-InternalAnchorLink,
h6:hover .jp-InternalAnchorLink {
  visibility: visible;
}

.jp-RenderedHTMLCommon kbd {
  background-color: var(--jp-rendermime-table-row-background);
  border: 1px solid var(--jp-border-color0);
  border-bottom-color: var(--jp-border-color2);
  border-radius: 3px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
  display: inline-block;
  font-size: var(--jp-ui-font-size0);
  line-height: 1em;
  padding: 0.2em 0.5em;
}

/* Most direct children of .jp-RenderedHTMLCommon have a margin-bottom of 1.0.
 * At the bottom of cells this is a bit too much as there is also spacing
 * between cells. Going all the way to 0 gets too tight between markdown and
 * code cells.
 */
.jp-RenderedHTMLCommon > *:last-child {
  margin-bottom: 0.5em;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-cursor-backdrop {
  position: fixed;
  width: 200px;
  height: 200px;
  margin-top: -100px;
  margin-left: -100px;
  will-change: transform;
  z-index: 100;
}

.lm-mod-drag-image {
  will-change: transform;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-lineFormSearch {
  padding: 4px 12px;
  background-color: var(--jp-layout-color2);
  box-shadow: var(--jp-toolbar-box-shadow);
  z-index: 2;
  font-size: var(--jp-ui-font-size1);
}

.jp-lineFormCaption {
  font-size: var(--jp-ui-font-size0);
  line-height: var(--jp-ui-font-size1);
  margin-top: 4px;
  color: var(--jp-ui-font-color0);
}

.jp-baseLineForm {
  border: none;
  border-radius: 0;
  position: absolute;
  background-size: 16px;
  background-repeat: no-repeat;
  background-position: center;
  outline: none;
}

.jp-lineFormButtonContainer {
  top: 4px;
  right: 8px;
  height: 24px;
  padding: 0 12px;
  width: 12px;
}

.jp-lineFormButtonIcon {
  top: 0;
  right: 0;
  background-color: var(--jp-brand-color1);
  height: 100%;
  width: 100%;
  box-sizing: border-box;
  padding: 4px 6px;
}

.jp-lineFormButton {
  top: 0;
  right: 0;
  background-color: transparent;
  height: 100%;
  width: 100%;
  box-sizing: border-box;
}

.jp-lineFormWrapper {
  overflow: hidden;
  padding: 0 8px;
  border: 1px solid var(--jp-border-color0);
  background-color: var(--jp-input-active-background);
  height: 22px;
}

.jp-lineFormWrapperFocusWithin {
  border: var(--jp-border-width) solid var(--md-blue-500);
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-lineFormInput {
  background: transparent;
  width: 200px;
  height: 100%;
  border: none;
  outline: none;
  color: var(--jp-ui-font-color0);
  line-height: 28px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-JSONEditor {
  display: flex;
  flex-direction: column;
  width: 100%;
}

.jp-JSONEditor-host {
  flex: 1 1 auto;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0;
  background: var(--jp-layout-color0);
  min-height: 50px;
  padding: 1px;
}

.jp-JSONEditor.jp-mod-error .jp-JSONEditor-host {
  border-color: red;
  outline-color: red;
}

.jp-JSONEditor-header {
  display: flex;
  flex: 1 0 auto;
  padding: 0 0 0 12px;
}

.jp-JSONEditor-header label {
  flex: 0 0 auto;
}

.jp-JSONEditor-commitButton {
  height: 16px;
  width: 16px;
  background-size: 18px;
  background-repeat: no-repeat;
  background-position: center;
}

.jp-JSONEditor-host.jp-mod-focused {
  background-color: var(--jp-input-active-background);
  border: 1px solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

.jp-Editor.jp-mod-dropTarget {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/
.jp-DocumentSearch-input {
  border: none;
  outline: none;
  color: var(--jp-ui-font-color0);
  font-size: var(--jp-ui-font-size1);
  background-color: var(--jp-layout-color0);
  font-family: var(--jp-ui-font-family);
  padding: 2px 1px;
  resize: none;
}

.jp-DocumentSearch-overlay {
  position: absolute;
  background-color: var(--jp-toolbar-background);
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  border-left: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  top: 0;
  right: 0;
  z-index: 7;
  min-width: 405px;
  padding: 2px;
  font-size: var(--jp-ui-font-size1);

  --jp-private-document-search-button-height: 20px;
}

.jp-DocumentSearch-overlay button {
  background-color: var(--jp-toolbar-background);
  outline: 0;
}

.jp-DocumentSearch-overlay button:hover {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-overlay button:active {
  background-color: var(--jp-layout-color3);
}

.jp-DocumentSearch-overlay-row {
  display: flex;
  align-items: center;
  margin-bottom: 2px;
}

.jp-DocumentSearch-button-content {
  display: inline-block;
  cursor: pointer;
  box-sizing: border-box;
  width: 100%;
  height: 100%;
}

.jp-DocumentSearch-button-content svg {
  width: 100%;
  height: 100%;
}

.jp-DocumentSearch-input-wrapper {
  border: var(--jp-border-width) solid var(--jp-border-color0);
  display: flex;
  background-color: var(--jp-layout-color0);
  margin: 2px;
}

.jp-DocumentSearch-input-wrapper:focus-within {
  border-color: var(--jp-cell-editor-active-border-color);
}

.jp-DocumentSearch-toggle-wrapper,
.jp-DocumentSearch-button-wrapper {
  all: initial;
  overflow: hidden;
  display: inline-block;
  border: none;
  box-sizing: border-box;
}

.jp-DocumentSearch-toggle-wrapper {
  width: 14px;
  height: 14px;
}

.jp-DocumentSearch-button-wrapper {
  width: var(--jp-private-document-search-button-height);
  height: var(--jp-private-document-search-button-height);
}

.jp-DocumentSearch-toggle-wrapper:focus,
.jp-DocumentSearch-button-wrapper:focus {
  outline: var(--jp-border-width) solid
    var(--jp-cell-editor-active-border-color);
  outline-offset: -1px;
}

.jp-DocumentSearch-toggle-wrapper,
.jp-DocumentSearch-button-wrapper,
.jp-DocumentSearch-button-content:focus {
  outline: none;
}

.jp-DocumentSearch-toggle-placeholder {
  width: 5px;
}

.jp-DocumentSearch-input-button::before {
  display: block;
  padding-top: 100%;
}

.jp-DocumentSearch-input-button-off {
  opacity: var(--jp-search-toggle-off-opacity);
}

.jp-DocumentSearch-input-button-off:hover {
  opacity: var(--jp-search-toggle-hover-opacity);
}

.jp-DocumentSearch-input-button-on {
  opacity: var(--jp-search-toggle-on-opacity);
}

.jp-DocumentSearch-index-counter {
  padding-left: 10px;
  padding-right: 10px;
  user-select: none;
  min-width: 35px;
  display: inline-block;
}

.jp-DocumentSearch-up-down-wrapper {
  display: inline-block;
  padding-right: 2px;
  margin-left: auto;
  white-space: nowrap;
}

.jp-DocumentSearch-spacer {
  margin-left: auto;
}

.jp-DocumentSearch-up-down-wrapper button {
  outline: 0;
  border: none;
  width: var(--jp-private-document-search-button-height);
  height: var(--jp-private-document-search-button-height);
  vertical-align: middle;
  margin: 1px 5px 2px;
}

.jp-DocumentSearch-up-down-button:hover {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-up-down-button:active {
  background-color: var(--jp-layout-color3);
}

.jp-DocumentSearch-filter-button {
  border-radius: var(--jp-border-radius);
}

.jp-DocumentSearch-filter-button:hover {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-filter-button-enabled {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-filter-button-enabled:hover {
  background-color: var(--jp-layout-color3);
}

.jp-DocumentSearch-search-options {
  padding: 0 8px;
  margin-left: 3px;
  width: 100%;
  display: grid;
  justify-content: start;
  grid-template-columns: 1fr 1fr;
  align-items: center;
  justify-items: stretch;
}

.jp-DocumentSearch-search-filter-disabled {
  color: var(--jp-ui-font-color2);
}

.jp-DocumentSearch-search-filter {
  display: flex;
  align-items: center;
  user-select: none;
}

.jp-DocumentSearch-regex-error {
  color: var(--jp-error-color0);
}

.jp-DocumentSearch-replace-button-wrapper {
  overflow: hidden;
  display: inline-block;
  box-sizing: border-box;
  border: var(--jp-border-width) solid var(--jp-border-color0);
  margin: auto 2px;
  padding: 1px 4px;
  height: calc(var(--jp-private-document-search-button-height) + 2px);
}

.jp-DocumentSearch-replace-button-wrapper:focus {
  border: var(--jp-border-width) solid var(--jp-cell-editor-active-border-color);
}

.jp-DocumentSearch-replace-button {
  display: inline-block;
  text-align: center;
  cursor: pointer;
  box-sizing: border-box;
  color: var(--jp-ui-font-color1);

  /* height - 2 * (padding of wrapper) */
  line-height: calc(var(--jp-private-document-search-button-height) - 2px);
  width: 100%;
  height: 100%;
}

.jp-DocumentSearch-replace-button:focus {
  outline: none;
}

.jp-DocumentSearch-replace-wrapper-class {
  margin-left: 14px;
  display: flex;
}

.jp-DocumentSearch-replace-toggle {
  border: none;
  background-color: var(--jp-toolbar-background);
  border-radius: var(--jp-border-radius);
}

.jp-DocumentSearch-replace-toggle:hover {
  background-color: var(--jp-layout-color2);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.cm-editor {
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  border: 0;
  border-radius: 0;
  height: auto;

  /* Changed to auto to autogrow */
}

.cm-editor pre {
  padding: 0 var(--jp-code-padding);
}

.jp-CodeMirrorEditor[data-type='inline'] .cm-dialog {
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
}

.jp-CodeMirrorEditor {
  cursor: text;
}

/* When zoomed out 67% and 33% on a screen of 1440 width x 900 height */
@media screen and (min-width: 2138px) and (max-width: 4319px) {
  .jp-CodeMirrorEditor[data-type='inline'] .cm-cursor {
    border-left: var(--jp-code-cursor-width1) solid
      var(--jp-editor-cursor-color);
  }
}

/* When zoomed out less than 33% */
@media screen and (min-width: 4320px) {
  .jp-CodeMirrorEditor[data-type='inline'] .cm-cursor {
    border-left: var(--jp-code-cursor-width2) solid
      var(--jp-editor-cursor-color);
  }
}

.cm-editor.jp-mod-readOnly .cm-cursor {
  display: none;
}

.jp-CollaboratorCursor {
  border-left: 5px solid transparent;
  border-right: 5px solid transparent;
  border-top: none;
  border-bottom: 3px solid;
  background-clip: content-box;
  margin-left: -5px;
  margin-right: -5px;
}

.cm-searching,
.cm-searching span {
  /* `.cm-searching span`: we need to override syntax highlighting */
  background-color: var(--jp-search-unselected-match-background-color);
  color: var(--jp-search-unselected-match-color);
}

.cm-searching::selection,
.cm-searching span::selection {
  background-color: var(--jp-search-unselected-match-background-color);
  color: var(--jp-search-unselected-match-color);
}

.jp-current-match > .cm-searching,
.jp-current-match > .cm-searching span,
.cm-searching > .jp-current-match,
.cm-searching > .jp-current-match span {
  background-color: var(--jp-search-selected-match-background-color);
  color: var(--jp-search-selected-match-color);
}

.jp-current-match > .cm-searching::selection,
.cm-searching > .jp-current-match::selection,
.jp-current-match > .cm-searching span::selection {
  background-color: var(--jp-search-selected-match-background-color);
  color: var(--jp-search-selected-match-color);
}

.cm-trailingspace {
  background-image: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAAgAAAAFCAYAAAB4ka1VAAAAsElEQVQIHQGlAFr/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA7+r3zKmT0/+pk9P/7+r3zAAAAAAAAAAABAAAAAAAAAAA6OPzM+/q9wAAAAAA6OPzMwAAAAAAAAAAAgAAAAAAAAAAGR8NiRQaCgAZIA0AGR8NiQAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAQyoYJ/SY80UAAAAASUVORK5CYII=);
  background-position: center left;
  background-repeat: repeat-x;
}

.jp-CollaboratorCursor-hover {
  position: absolute;
  z-index: 1;
  transform: translateX(-50%);
  color: white;
  border-radius: 3px;
  padding-left: 4px;
  padding-right: 4px;
  padding-top: 1px;
  padding-bottom: 1px;
  text-align: center;
  font-size: var(--jp-ui-font-size1);
  white-space: nowrap;
}

.jp-CodeMirror-ruler {
  border-left: 1px dashed var(--jp-border-color2);
}

/* Styles for shared cursors (remote cursor locations and selected ranges) */
.jp-CodeMirrorEditor .cm-ySelectionCaret {
  position: relative;
  border-left: 1px solid black;
  margin-left: -1px;
  margin-right: -1px;
  box-sizing: border-box;
}

.jp-CodeMirrorEditor .cm-ySelectionCaret > .cm-ySelectionInfo {
  white-space: nowrap;
  position: absolute;
  top: -1.15em;
  padding-bottom: 0.05em;
  left: -1px;
  font-size: 0.95em;
  font-family: var(--jp-ui-font-family);
  font-weight: bold;
  line-height: normal;
  user-select: none;
  color: white;
  padding-left: 2px;
  padding-right: 2px;
  z-index: 101;
  transition: opacity 0.3s ease-in-out;
}

.jp-CodeMirrorEditor .cm-ySelectionInfo {
  transition-delay: 0.7s;
  opacity: 0;
}

.jp-CodeMirrorEditor .cm-ySelectionCaret:hover > .cm-ySelectionInfo {
  opacity: 1;
  transition-delay: 0s;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MimeDocument {
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-filebrowser-button-height: 28px;
  --jp-private-filebrowser-button-width: 48px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-FileBrowser .jp-SidePanel-content {
  display: flex;
  flex-direction: column;
}

.jp-FileBrowser-toolbar.jp-Toolbar {
  flex-wrap: wrap;
  row-gap: 12px;
  border-bottom: none;
  height: auto;
  margin: 8px 12px 0;
  box-shadow: none;
  padding: 0;
  justify-content: flex-start;
}

.jp-FileBrowser-Panel {
  flex: 1 1 auto;
  display: flex;
  flex-direction: column;
}

.jp-BreadCrumbs {
  flex: 0 0 auto;
  margin: 8px 12px;
}

.jp-BreadCrumbs-item {
  margin: 0 2px;
  padding: 0 2px;
  border-radius: var(--jp-border-radius);
  cursor: pointer;
}

.jp-BreadCrumbs-item:hover {
  background-color: var(--jp-layout-color2);
}

.jp-BreadCrumbs-item:first-child {
  margin-left: 0;
}

.jp-BreadCrumbs-item.jp-mod-dropTarget {
  background-color: var(--jp-brand-color2);
  opacity: 0.7;
}

/*-----------------------------------------------------------------------------
| Buttons
|----------------------------------------------------------------------------*/

.jp-FileBrowser-toolbar > .jp-Toolbar-item {
  flex: 0 0 auto;
  padding-left: 0;
  padding-right: 2px;
  align-items: center;
  height: unset;
}

.jp-FileBrowser-toolbar > .jp-Toolbar-item .jp-ToolbarButtonComponent {
  width: 40px;
}

/*-----------------------------------------------------------------------------
| Other styles
|----------------------------------------------------------------------------*/

.jp-FileDialog.jp-mod-conflict input {
  color: var(--jp-error-color1);
}

.jp-FileDialog .jp-new-name-title {
  margin-top: 12px;
}

.jp-LastModified-hidden {
  display: none;
}

.jp-FileSize-hidden {
  display: none;
}

.jp-FileBrowser .lm-AccordionPanel > h3:first-child {
  display: none;
}

/*-----------------------------------------------------------------------------
| DirListing
|----------------------------------------------------------------------------*/

.jp-DirListing {
  flex: 1 1 auto;
  display: flex;
  flex-direction: column;
  outline: 0;
}

.jp-DirListing-header {
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  align-items: center;
  overflow: hidden;
  border-top: var(--jp-border-width) solid var(--jp-border-color2);
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  box-shadow: var(--jp-toolbar-box-shadow);
  z-index: 2;
}

.jp-DirListing-headerItem {
  padding: 4px 12px 2px;
  font-weight: 500;
}

.jp-DirListing-headerItem:hover {
  background: var(--jp-layout-color2);
}

.jp-DirListing-headerItem.jp-id-name {
  flex: 1 0 84px;
}

.jp-DirListing-headerItem.jp-id-modified {
  flex: 0 0 112px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
}

.jp-DirListing-headerItem.jp-id-filesize {
  flex: 0 0 75px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
}

.jp-id-narrow {
  display: none;
  flex: 0 0 5px;
  padding: 4px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
  color: var(--jp-border-color2);
}

.jp-DirListing-narrow .jp-id-narrow {
  display: block;
}

.jp-DirListing-narrow .jp-id-modified,
.jp-DirListing-narrow .jp-DirListing-itemModified {
  display: none;
}

.jp-DirListing-headerItem.jp-mod-selected {
  font-weight: 600;
}

/* increase specificity to override bundled default */
.jp-DirListing-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  list-style-type: none;
  overflow: auto;
  background-color: var(--jp-layout-color1);
}

.jp-DirListing-content mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.jp-DirListing-content .jp-DirListing-item.jp-mod-selected mark {
  color: var(--jp-ui-inverse-font-color0);
}

/* Style the directory listing content when a user drops a file to upload */
.jp-DirListing.jp-mod-native-drop .jp-DirListing-content {
  outline: 5px dashed rgba(128, 128, 128, 0.5);
  outline-offset: -10px;
  cursor: copy;
}

.jp-DirListing-item {
  display: flex;
  flex-direction: row;
  align-items: center;
  padding: 4px 12px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-DirListing-checkboxWrapper {
  /* Increases hit area of checkbox. */
  padding: 4px;
}

.jp-DirListing-header
  .jp-DirListing-checkboxWrapper
  + .jp-DirListing-headerItem {
  padding-left: 4px;
}

.jp-DirListing-content .jp-DirListing-checkboxWrapper {
  position: relative;
  left: -4px;
  margin: -4px 0 -4px -8px;
}

.jp-DirListing-checkboxWrapper.jp-mod-visible {
  visibility: visible;
}

/* For devices that support hovering, hide checkboxes until hovered, selected...
*/
@media (hover: hover) {
  .jp-DirListing-checkboxWrapper {
    visibility: hidden;
  }

  .jp-DirListing-item:hover .jp-DirListing-checkboxWrapper,
  .jp-DirListing-item.jp-mod-selected .jp-DirListing-checkboxWrapper {
    visibility: visible;
  }
}

.jp-DirListing-item[data-is-dot] {
  opacity: 75%;
}

.jp-DirListing-item.jp-mod-selected {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.jp-DirListing-item.jp-mod-dropTarget {
  background: var(--jp-brand-color3);
}

.jp-DirListing-item:hover:not(.jp-mod-selected) {
  background: var(--jp-layout-color2);
}

.jp-DirListing-itemIcon {
  flex: 0 0 20px;
  margin-right: 4px;
}

.jp-DirListing-itemText {
  flex: 1 0 64px;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  user-select: none;
}

.jp-DirListing-itemText:focus {
  outline-width: 2px;
  outline-color: var(--jp-inverse-layout-color1);
  outline-style: solid;
  outline-offset: 1px;
}

.jp-DirListing-item.jp-mod-selected .jp-DirListing-itemText:focus {
  outline-color: var(--jp-layout-color1);
}

.jp-DirListing-itemModified {
  flex: 0 0 125px;
  text-align: right;
}

.jp-DirListing-itemFileSize {
  flex: 0 0 90px;
  text-align: right;
}

.jp-DirListing-editor {
  flex: 1 0 64px;
  outline: none;
  border: none;
  color: var(--jp-ui-font-color1);
  background-color: var(--jp-layout-color1);
}

.jp-DirListing-item.jp-mod-running .jp-DirListing-itemIcon::before {
  color: var(--jp-success-color1);
  content: '\25CF';
  font-size: 8px;
  position: absolute;
  left: -8px;
}

.jp-DirListing-item.jp-mod-running.jp-mod-selected
  .jp-DirListing-itemIcon::before {
  color: var(--jp-ui-inverse-font-color1);
}

.jp-DirListing-item.lm-mod-drag-image,
.jp-DirListing-item.jp-mod-selected.lm-mod-drag-image {
  font-size: var(--jp-ui-font-size1);
  padding-left: 4px;
  margin-left: 4px;
  width: 160px;
  background-color: var(--jp-ui-inverse-font-color2);
  box-shadow: var(--jp-elevation-z2);
  border-radius: 0;
  color: var(--jp-ui-font-color1);
  transform: translateX(-40%) translateY(-58%);
}

.jp-Document {
  min-width: 120px;
  min-height: 120px;
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Main OutputArea
| OutputArea has a list of Outputs
|----------------------------------------------------------------------------*/

.jp-OutputArea {
  overflow-y: auto;
}

.jp-OutputArea-child {
  display: table;
  table-layout: fixed;
  width: 100%;
  overflow: hidden;
}

.jp-OutputPrompt {
  width: var(--jp-cell-prompt-width);
  color: var(--jp-cell-outprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
  opacity: var(--jp-cell-prompt-opacity);

  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;

  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-OutputArea-prompt {
  display: table-cell;
  vertical-align: top;
}

.jp-OutputArea-output {
  display: table-cell;
  width: 100%;
  height: auto;
  overflow: auto;
  user-select: text;
  -moz-user-select: text;
  -webkit-user-select: text;
  -ms-user-select: text;
}

.jp-OutputArea .jp-RenderedText {
  padding-left: 1ch;
}

/**
 * Prompt overlay.
 */

.jp-OutputArea-promptOverlay {
  position: absolute;
  top: 0;
  width: var(--jp-cell-prompt-width);
  height: 100%;
  opacity: 0.5;
}

.jp-OutputArea-promptOverlay:hover {
  background: var(--jp-layout-color2);
  box-shadow: inset 0 0 1px var(--jp-inverse-layout-color0);
  cursor: zoom-out;
}

.jp-mod-outputsScrolled .jp-OutputArea-promptOverlay:hover {
  cursor: zoom-in;
}

/**
 * Isolated output.
 */
.jp-OutputArea-output.jp-mod-isolated {
  width: 100%;
  display: block;
}

/*
When drag events occur, `lm-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated {
  position: relative;
}

body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated::before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

/* pre */

.jp-OutputArea-output pre {
  border: none;
  margin: 0;
  padding: 0;
  overflow-x: auto;
  overflow-y: auto;
  word-break: break-all;
  word-wrap: break-word;
  white-space: pre-wrap;
}

/* tables */

.jp-OutputArea-output.jp-RenderedHTMLCommon table {
  margin-left: 0;
  margin-right: 0;
}

/* description lists */

.jp-OutputArea-output dl,
.jp-OutputArea-output dt,
.jp-OutputArea-output dd {
  display: block;
}

.jp-OutputArea-output dl {
  width: 100%;
  overflow: hidden;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dt {
  font-weight: bold;
  float: left;
  width: 20%;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dd {
  float: left;
  width: 80%;
  padding: 0;
  margin: 0;
}

.jp-TrimmedOutputs pre {
  background: var(--jp-layout-color3);
  font-size: calc(var(--jp-code-font-size) * 1.4);
  text-align: center;
  text-transform: uppercase;
}

/* Hide the gutter in case of
 *  - nested output areas (e.g. in the case of output widgets)
 *  - mirrored output areas
 */
.jp-OutputArea .jp-OutputArea .jp-OutputArea-prompt {
  display: none;
}

/* Hide empty lines in the output area, for instance due to cleared widgets */
.jp-OutputArea-prompt:empty {
  padding: 0;
  border: 0;
}

/*-----------------------------------------------------------------------------
| executeResult is added to any Output-result for the display of the object
| returned by a cell
|----------------------------------------------------------------------------*/

.jp-OutputArea-output.jp-OutputArea-executeResult {
  margin-left: 0;
  width: 100%;
}

/* Text output with the Out[] prompt needs a top padding to match the
 * alignment of the Out[] prompt itself.
 */
.jp-OutputArea-executeResult .jp-RenderedText.jp-OutputArea-output {
  padding-top: var(--jp-code-padding);
  border-top: var(--jp-border-width) solid transparent;
}

/*-----------------------------------------------------------------------------
| The Stdin output
|----------------------------------------------------------------------------*/

.jp-Stdin-prompt {
  color: var(--jp-content-font-color0);
  padding-right: var(--jp-code-padding);
  vertical-align: baseline;
  flex: 0 0 auto;
}

.jp-Stdin-input {
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  color: inherit;
  background-color: inherit;
  width: 42%;
  min-width: 200px;

  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;

  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0 0.25em;
  margin: 0 0.25em;
  flex: 0 0 70%;
}

.jp-Stdin-input::placeholder {
  opacity: 0;
}

.jp-Stdin-input:focus {
  box-shadow: none;
}

.jp-Stdin-input:focus::placeholder {
  opacity: 1;
}

/*-----------------------------------------------------------------------------
| Output Area View
|----------------------------------------------------------------------------*/

.jp-LinkedOutputView .jp-OutputArea {
  height: 100%;
  display: block;
}

.jp-LinkedOutputView .jp-OutputArea-output:only-child {
  height: 100%;
}

/*-----------------------------------------------------------------------------
| Printing
|----------------------------------------------------------------------------*/

@media print {
  .jp-OutputArea-child {
    break-inside: avoid-page;
  }
}

/*-----------------------------------------------------------------------------
| Mobile
|----------------------------------------------------------------------------*/
@media only screen and (max-width: 760px) {
  .jp-OutputPrompt {
    display: table-row;
    text-align: left;
  }

  .jp-OutputArea-child .jp-OutputArea-output {
    display: table-row;
    margin-left: var(--jp-notebook-padding);
  }
}

/* Trimmed outputs warning */
.jp-TrimmedOutputs > a {
  margin: 10px;
  text-decoration: none;
  cursor: pointer;
}

.jp-TrimmedOutputs > a:hover {
  text-decoration: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Table of Contents
|----------------------------------------------------------------------------*/

:root {
  --jp-private-toc-active-width: 4px;
}

.jp-TableOfContents {
  display: flex;
  flex-direction: column;
  background: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  height: 100%;
}

.jp-TableOfContents-placeholder {
  text-align: center;
}

.jp-TableOfContents-placeholderContent {
  color: var(--jp-content-font-color2);
  padding: 8px;
}

.jp-TableOfContents-placeholderContent > h3 {
  margin-bottom: var(--jp-content-heading-margin-bottom);
}

.jp-TableOfContents .jp-SidePanel-content {
  overflow-y: auto;
}

.jp-TableOfContents-tree {
  margin: 4px;
}

.jp-TableOfContents ol {
  list-style-type: none;
}

/* stylelint-disable-next-line selector-max-type */
.jp-TableOfContents li > ol {
  /* Align left border with triangle icon center */
  padding-left: 11px;
}

.jp-TableOfContents-content {
  /* left margin for the active heading indicator */
  margin: 0 0 0 var(--jp-private-toc-active-width);
  padding: 0;
  background-color: var(--jp-layout-color1);
}

.jp-tocItem {
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-tocItem-heading {
  display: flex;
  cursor: pointer;
}

.jp-tocItem-heading:hover {
  background-color: var(--jp-layout-color2);
}

.jp-tocItem-content {
  display: block;
  padding: 4px 0;
  white-space: nowrap;
  text-overflow: ellipsis;
  overflow-x: hidden;
}

.jp-tocItem-collapser {
  height: 20px;
  margin: 2px 2px 0;
  padding: 0;
  background: none;
  border: none;
  cursor: pointer;
}

.jp-tocItem-collapser:hover {
  background-color: var(--jp-layout-color3);
}

/* Active heading indicator */

.jp-tocItem-heading::before {
  content: ' ';
  background: transparent;
  width: var(--jp-private-toc-active-width);
  height: 24px;
  position: absolute;
  left: 0;
  border-radius: var(--jp-border-radius);
}

.jp-tocItem-heading.jp-tocItem-active::before {
  background-color: var(--jp-brand-color1);
}

.jp-tocItem-heading:hover.jp-tocItem-active::before {
  background: var(--jp-brand-color0);
  opacity: 1;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapser {
  flex: 0 0 var(--jp-cell-collapser-width);
  padding: 0;
  margin: 0;
  border: none;
  outline: none;
  background: transparent;
  border-radius: var(--jp-border-radius);
  opacity: 1;
}

.jp-Collapser-child {
  display: block;
  width: 100%;
  box-sizing: border-box;

  /* height: 100% doesn't work because the height of its parent is computed from content */
  position: absolute;
  top: 0;
  bottom: 0;
}

/*-----------------------------------------------------------------------------
| Printing
|----------------------------------------------------------------------------*/

/*
Hiding collapsers in print mode.

Note: input and output wrappers have "display: block" propery in print mode.
*/

@media print {
  .jp-Collapser {
    display: none;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Header/Footer
|----------------------------------------------------------------------------*/

/* Hidden by zero height by default */
.jp-CellHeader,
.jp-CellFooter {
  height: 0;
  width: 100%;
  padding: 0;
  margin: 0;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Input
|----------------------------------------------------------------------------*/

/* All input areas */
.jp-InputArea {
  display: table;
  table-layout: fixed;
  width: 100%;
  overflow: hidden;
}

.jp-InputArea-editor {
  display: table-cell;
  overflow: hidden;
  vertical-align: top;

  /* This is the non-active, default styling */
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  border-radius: 0;
  background: var(--jp-cell-editor-background);
}

.jp-InputPrompt {
  display: table-cell;
  vertical-align: top;
  width: var(--jp-cell-prompt-width);
  color: var(--jp-cell-inprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  opacity: var(--jp-cell-prompt-opacity);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;

  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;

  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

/*-----------------------------------------------------------------------------
| Mobile
|----------------------------------------------------------------------------*/
@media only screen and (max-width: 760px) {
  .jp-InputArea-editor {
    display: table-row;
    margin-left: var(--jp-notebook-padding);
  }

  .jp-InputPrompt {
    display: table-row;
    text-align: left;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Placeholder {
  display: table;
  table-layout: fixed;
  width: 100%;
}

.jp-Placeholder-prompt {
  display: table-cell;
  box-sizing: border-box;
}

.jp-Placeholder-content {
  display: table-cell;
  padding: 4px 6px;
  border: 1px solid transparent;
  border-radius: 0;
  background: none;
  box-sizing: border-box;
  cursor: pointer;
}

.jp-Placeholder-contentContainer {
  display: flex;
}

.jp-Placeholder-content:hover,
.jp-InputPlaceholder > .jp-Placeholder-content:hover {
  border-color: var(--jp-layout-color3);
}

.jp-Placeholder-content .jp-MoreHorizIcon {
  width: 32px;
  height: 16px;
  border: 1px solid transparent;
  border-radius: var(--jp-border-radius);
}

.jp-Placeholder-content .jp-MoreHorizIcon:hover {
  border: 1px solid var(--jp-border-color1);
  box-shadow: 0 0 2px 0 rgba(0, 0, 0, 0.25);
  background-color: var(--jp-layout-color0);
}

.jp-PlaceholderText {
  white-space: nowrap;
  overflow-x: hidden;
  color: var(--jp-inverse-layout-color3);
  font-family: var(--jp-code-font-family);
}

.jp-InputPlaceholder > .jp-Placeholder-content {
  border-color: var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-cell-scrolling-output-offset: 5px;
}

/*-----------------------------------------------------------------------------
| Cell
|----------------------------------------------------------------------------*/

.jp-Cell {
  padding: var(--jp-cell-padding);
  margin: 0;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Common input/output
|----------------------------------------------------------------------------*/

.jp-Cell-inputWrapper,
.jp-Cell-outputWrapper {
  display: flex;
  flex-direction: row;
  padding: 0;
  margin: 0;

  /* Added to reveal the box-shadow on the input and output collapsers. */
  overflow: visible;
}

/* Only input/output areas inside cells */
.jp-Cell-inputArea,
.jp-Cell-outputArea {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Collapser
|----------------------------------------------------------------------------*/

/* Make the output collapser disappear when there is not output, but do so
 * in a manner that leaves it in the layout and preserves its width.
 */
.jp-Cell.jp-mod-noOutputs .jp-Cell-outputCollapser {
  border: none !important;
  background: transparent !important;
}

.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputCollapser {
  min-height: var(--jp-cell-collapser-min-height);
}

/*-----------------------------------------------------------------------------
| Output
|----------------------------------------------------------------------------*/

/* Put a space between input and output when there IS output */
.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputWrapper {
  margin-top: 5px;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea {
  overflow-y: auto;
  max-height: 24em;
  margin-left: var(--jp-private-cell-scrolling-output-offset);
  resize: vertical;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea[style*='height'] {
  max-height: unset;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea::after {
  content: ' ';
  box-shadow: inset 0 0 6px 2px rgb(0 0 0 / 30%);
  width: 100%;
  height: 100%;
  position: sticky;
  bottom: 0;
  top: 0;
  margin-top: -50%;
  float: left;
  display: block;
  pointer-events: none;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-child {
  padding-top: 6px;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-prompt {
  width: calc(
    var(--jp-cell-prompt-width) - var(--jp-private-cell-scrolling-output-offset)
  );
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-promptOverlay {
  left: calc(-1 * var(--jp-private-cell-scrolling-output-offset));
}

/*-----------------------------------------------------------------------------
| CodeCell
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| MarkdownCell
|----------------------------------------------------------------------------*/

.jp-MarkdownOutput {
  display: table-cell;
  width: 100%;
  margin-top: 0;
  margin-bottom: 0;
  padding-left: var(--jp-code-padding);
}

.jp-MarkdownOutput.jp-RenderedHTMLCommon {
  overflow: auto;
}

/* collapseHeadingButton (show always if hiddenCellsButton is _not_ shown) */
.jp-collapseHeadingButton {
  display: flex;
  min-height: var(--jp-cell-collapser-min-height);
  font-size: var(--jp-code-font-size);
  position: absolute;
  background-color: transparent;
  background-size: 25px;
  background-repeat: no-repeat;
  background-position-x: center;
  background-position-y: top;
  background-image: var(--jp-icon-caret-down);
  right: 0;
  top: 0;
  bottom: 0;
}

.jp-collapseHeadingButton.jp-mod-collapsed {
  background-image: var(--jp-icon-caret-right);
}

/*
 set the container font size to match that of content
 so that the nested collapse buttons have the right size
*/
.jp-MarkdownCell .jp-InputPrompt {
  font-size: var(--jp-content-font-size1);
}

/*
  Align collapseHeadingButton with cell top header
  The font sizes are identical to the ones in packages/rendermime/style/base.css
*/
.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='1'] {
  font-size: var(--jp-content-font-size5);
  background-position-y: calc(0.3 * var(--jp-content-font-size5));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='2'] {
  font-size: var(--jp-content-font-size4);
  background-position-y: calc(0.3 * var(--jp-content-font-size4));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='3'] {
  font-size: var(--jp-content-font-size3);
  background-position-y: calc(0.3 * var(--jp-content-font-size3));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='4'] {
  font-size: var(--jp-content-font-size2);
  background-position-y: calc(0.3 * var(--jp-content-font-size2));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='5'] {
  font-size: var(--jp-content-font-size1);
  background-position-y: top;
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='6'] {
  font-size: var(--jp-content-font-size0);
  background-position-y: top;
}

/* collapseHeadingButton (show only on (hover,active) if hiddenCellsButton is shown) */
.jp-Notebook.jp-mod-showHiddenCellsButton .jp-collapseHeadingButton {
  display: none;
}

.jp-Notebook.jp-mod-showHiddenCellsButton
  :is(.jp-MarkdownCell:hover, .jp-mod-active)
  .jp-collapseHeadingButton {
  display: flex;
}

/* showHiddenCellsButton (only show if jp-mod-showHiddenCellsButton is set, which
is a consequence of the showHiddenCellsButton option in Notebook Settings)*/
.jp-Notebook.jp-mod-showHiddenCellsButton .jp-showHiddenCellsButton {
  margin-left: calc(var(--jp-cell-prompt-width) + 2 * var(--jp-code-padding));
  margin-top: var(--jp-code-padding);
  border: 1px solid var(--jp-border-color2);
  background-color: var(--jp-border-color3) !important;
  color: var(--jp-content-font-color0) !important;
  display: flex;
}

.jp-Notebook.jp-mod-showHiddenCellsButton .jp-showHiddenCellsButton:hover {
  background-color: var(--jp-border-color2) !important;
}

.jp-showHiddenCellsButton {
  display: none;
}

/*-----------------------------------------------------------------------------
| Printing
|----------------------------------------------------------------------------*/

/*
Using block instead of flex to allow the use of the break-inside CSS property for
cell outputs.
*/

@media print {
  .jp-Cell-inputWrapper,
  .jp-Cell-outputWrapper {
    display: block;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-notebook-toolbar-padding: 2px 5px 2px 2px;
}

/*-----------------------------------------------------------------------------

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-NotebookPanel-toolbar {
  padding: var(--jp-notebook-toolbar-padding);

  /* disable paint containment from lumino 2.0 default strict CSS containment */
  contain: style size !important;
}

.jp-Toolbar-item.jp-Notebook-toolbarCellType .jp-select-wrapper.jp-mod-focused {
  border: none;
  box-shadow: none;
}

.jp-Notebook-toolbarCellTypeDropdown select {
  height: 24px;
  font-size: var(--jp-ui-font-size1);
  line-height: 14px;
  border-radius: 0;
  display: block;
}

.jp-Notebook-toolbarCellTypeDropdown span {
  top: 5px !important;
}

.jp-Toolbar-responsive-popup {
  position: absolute;
  height: fit-content;
  display: flex;
  flex-direction: row;
  flex-wrap: wrap;
  justify-content: flex-end;
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  background: var(--jp-toolbar-background);
  min-height: var(--jp-toolbar-micro-height);
  padding: var(--jp-notebook-toolbar-padding);
  z-index: 1;
  right: 0;
  top: 0;
}

.jp-Toolbar > .jp-Toolbar-responsive-opener {
  margin-left: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-Notebook-ExecutionIndicator {
  position: relative;
  display: inline-block;
  height: 100%;
  z-index: 9997;
}

.jp-Notebook-ExecutionIndicator-tooltip {
  visibility: hidden;
  height: auto;
  width: max-content;
  width: -moz-max-content;
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color1);
  text-align: justify;
  border-radius: 6px;
  padding: 0 5px;
  position: fixed;
  display: table;
}

.jp-Notebook-ExecutionIndicator-tooltip.up {
  transform: translateX(-50%) translateY(-100%) translateY(-32px);
}

.jp-Notebook-ExecutionIndicator-tooltip.down {
  transform: translateX(calc(-100% + 16px)) translateY(5px);
}

.jp-Notebook-ExecutionIndicator-tooltip.hidden {
  display: none;
}

.jp-Notebook-ExecutionIndicator:hover .jp-Notebook-ExecutionIndicator-tooltip {
  visibility: visible;
}

.jp-Notebook-ExecutionIndicator span {
  font-size: var(--jp-ui-font-size1);
  font-family: var(--jp-ui-font-family);
  color: var(--jp-ui-font-color1);
  line-height: 24px;
  display: block;
}

.jp-Notebook-ExecutionIndicator-progress-bar {
  display: flex;
  justify-content: center;
  height: 100%;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*
 * Execution indicator
 */
.jp-tocItem-content::after {
  content: '';

  /* Must be identical to form a circle */
  width: 12px;
  height: 12px;
  background: none;
  border: none;
  position: absolute;
  right: 0;
}

.jp-tocItem-content[data-running='0']::after {
  border-radius: 50%;
  border: var(--jp-border-width) solid var(--jp-inverse-layout-color3);
  background: none;
}

.jp-tocItem-content[data-running='1']::after {
  border-radius: 50%;
  border: var(--jp-border-width) solid var(--jp-inverse-layout-color3);
  background-color: var(--jp-inverse-layout-color3);
}

.jp-tocItem-content[data-running='0'],
.jp-tocItem-content[data-running='1'] {
  margin-right: 12px;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-Notebook-footer {
  height: 27px;
  margin-left: calc(
    var(--jp-cell-prompt-width) + var(--jp-cell-collapser-width) +
      var(--jp-cell-padding)
  );
  width: calc(
    100% -
      (
        var(--jp-cell-prompt-width) + var(--jp-cell-collapser-width) +
          var(--jp-cell-padding) + var(--jp-cell-padding)
      )
  );
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  color: var(--jp-ui-font-color3);
  margin-top: 6px;
  background: none;
  cursor: pointer;
}

.jp-Notebook-footer:focus {
  border-color: var(--jp-cell-editor-active-border-color);
}

/* For devices that support hovering, hide footer until hover */
@media (hover: hover) {
  .jp-Notebook-footer {
    opacity: 0;
  }

  .jp-Notebook-footer:focus,
  .jp-Notebook-footer:hover {
    opacity: 1;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Imports
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-side-by-side-output-size: 1fr;
  --jp-side-by-side-resized-cell: var(--jp-side-by-side-output-size);
  --jp-private-notebook-dragImage-width: 304px;
  --jp-private-notebook-dragImage-height: 36px;
  --jp-private-notebook-selected-color: var(--md-blue-400);
  --jp-private-notebook-active-color: var(--md-green-400);
}

/*-----------------------------------------------------------------------------
| Notebook
|----------------------------------------------------------------------------*/

/* stylelint-disable selector-max-class */

.jp-NotebookPanel {
  display: block;
  height: 100%;
}

.jp-NotebookPanel.jp-Document {
  min-width: 240px;
  min-height: 120px;
}

.jp-Notebook {
  padding: var(--jp-notebook-padding);
  outline: none;
  overflow: auto;
  background: var(--jp-layout-color0);
}

.jp-Notebook.jp-mod-scrollPastEnd::after {
  display: block;
  content: '';
  min-height: var(--jp-notebook-scroll-padding);
}

.jp-MainAreaWidget-ContainStrict .jp-Notebook * {
  contain: strict;
}

.jp-Notebook .jp-Cell {
  overflow: visible;
}

.jp-Notebook .jp-Cell .jp-InputPrompt {
  cursor: move;
}

/*-----------------------------------------------------------------------------
| Notebook state related styling
|
| The notebook and cells each have states, here are the possibilities:
|
| - Notebook
|   - Command
|   - Edit
| - Cell
|   - None
|   - Active (only one can be active)
|   - Selected (the cells actions are applied to)
|   - Multiselected (when multiple selected, the cursor)
|   - No outputs
|----------------------------------------------------------------------------*/

/* Command or edit modes */

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-InputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-OutputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

/* cell is active */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser {
  background: var(--jp-brand-color1);
}

/* cell is dirty */
.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt {
  color: var(--jp-warn-color1);
}

.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt::before {
  color: var(--jp-warn-color1);
  content: '•';
}

.jp-Notebook .jp-Cell.jp-mod-active.jp-mod-dirty .jp-Collapser {
  background: var(--jp-warn-color1);
}

/* collapser is hovered */
.jp-Notebook .jp-Cell .jp-Collapser:hover {
  box-shadow: var(--jp-elevation-z2);
  background: var(--jp-brand-color1);
  opacity: var(--jp-cell-collapser-not-active-hover-opacity);
}

/* cell is active and collapser is hovered */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser:hover {
  background: var(--jp-brand-color0);
  opacity: 1;
}

/* Command mode */

.jp-Notebook.jp-mod-commandMode .jp-Cell.jp-mod-selected {
  background: var(--jp-notebook-multiselected-color);
}

.jp-Notebook.jp-mod-commandMode
  .jp-Cell.jp-mod-active.jp-mod-selected:not(.jp-mod-multiSelected) {
  background: transparent;
}

/* Edit mode */

.jp-Notebook.jp-mod-editMode .jp-Cell.jp-mod-active .jp-InputArea-editor {
  border: var(--jp-border-width) solid var(--jp-cell-editor-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-cell-editor-active-background);
}

/*-----------------------------------------------------------------------------
| Notebook drag and drop
|----------------------------------------------------------------------------*/

.jp-Notebook-cell.jp-mod-dropSource {
  opacity: 0.5;
}

.jp-Notebook-cell.jp-mod-dropTarget,
.jp-Notebook.jp-mod-commandMode
  .jp-Notebook-cell.jp-mod-active.jp-mod-selected.jp-mod-dropTarget {
  border-top-color: var(--jp-private-notebook-selected-color);
  border-top-style: solid;
  border-top-width: 2px;
}

.jp-dragImage {
  display: block;
  flex-direction: row;
  width: var(--jp-private-notebook-dragImage-width);
  height: var(--jp-private-notebook-dragImage-height);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background);
  overflow: visible;
}

.jp-dragImage-singlePrompt {
  box-shadow: 2px 2px 4px 0 rgba(0, 0, 0, 0.12);
}

.jp-dragImage .jp-dragImage-content {
  flex: 1 1 auto;
  z-index: 2;
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  line-height: var(--jp-code-line-height);
  padding: var(--jp-code-padding);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background-color);
  color: var(--jp-content-font-color3);
  text-align: left;
  margin: 4px 4px 4px 0;
}

.jp-dragImage .jp-dragImage-prompt {
  flex: 0 0 auto;
  min-width: 36px;
  color: var(--jp-cell-inprompt-font-color);
  padding: var(--jp-code-padding);
  padding-left: 12px;
  font-family: var(--jp-cell-prompt-font-family);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: 1.9;
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
}

.jp-dragImage-multipleBack {
  z-index: -1;
  position: absolute;
  height: 32px;
  width: 300px;
  top: 8px;
  left: 8px;
  background: var(--jp-layout-color2);
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  box-shadow: 2px 2px 4px 0 rgba(0, 0, 0, 0.12);
}

/*-----------------------------------------------------------------------------
| Cell toolbar
|----------------------------------------------------------------------------*/

.jp-NotebookTools {
  display: block;
  min-width: var(--jp-sidebar-min-width);
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);

  /* This is needed so that all font sizing of children done in ems is
    * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  overflow: auto;
}

.jp-ActiveCellTool {
  padding: 12px 0;
  display: flex;
}

.jp-ActiveCellTool-Content {
  flex: 1 1 auto;
}

.jp-ActiveCellTool .jp-ActiveCellTool-CellContent {
  background: var(--jp-cell-editor-background);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  border-radius: 0;
  min-height: 29px;
}

.jp-ActiveCellTool .jp-InputPrompt {
  min-width: calc(var(--jp-cell-prompt-width) * 0.75);
}

.jp-ActiveCellTool-CellContent > pre {
  padding: 5px 4px;
  margin: 0;
  white-space: normal;
}

.jp-MetadataEditorTool {
  flex-direction: column;
  padding: 12px 0;
}

.jp-RankedPanel > :not(:first-child) {
  margin-top: 12px;
}

.jp-KeySelector select.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: var(--jp-border-width) solid var(--jp-border-color1);
}

.jp-KeySelector label,
.jp-MetadataEditorTool label,
.jp-NumberSetter label {
  line-height: 1.4;
}

.jp-NotebookTools .jp-select-wrapper {
  margin-top: 4px;
  margin-bottom: 0;
}

.jp-NumberSetter input {
  width: 100%;
  margin-top: 4px;
}

.jp-NotebookTools .jp-Collapse {
  margin-top: 16px;
}

/*-----------------------------------------------------------------------------
| Presentation Mode (.jp-mod-presentationMode)
|----------------------------------------------------------------------------*/

.jp-mod-presentationMode .jp-Notebook {
  --jp-content-font-size1: var(--jp-content-presentation-font-size1);
  --jp-code-font-size: var(--jp-code-presentation-font-size);
}

.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-InputPrompt,
.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-OutputPrompt {
  flex: 0 0 110px;
}

/*-----------------------------------------------------------------------------
| Side-by-side Mode (.jp-mod-sideBySide)
|----------------------------------------------------------------------------*/
.jp-mod-sideBySide.jp-Notebook .jp-Notebook-cell {
  margin-top: 3em;
  margin-bottom: 3em;
  margin-left: 5%;
  margin-right: 5%;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell {
  display: grid;
  grid-template-columns: minmax(0, 1fr) min-content minmax(
      0,
      var(--jp-side-by-side-output-size)
    );
  grid-template-rows: auto minmax(0, 1fr) auto;
  grid-template-areas:
    'header header header'
    'input handle output'
    'footer footer footer';
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell.jp-mod-resizedCell {
  grid-template-columns: minmax(0, 1fr) min-content minmax(
      0,
      var(--jp-side-by-side-resized-cell)
    );
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellHeader {
  grid-area: header;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-Cell-inputWrapper {
  grid-area: input;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-Cell-outputWrapper {
  /* overwrite the default margin (no vertical separation needed in side by side move */
  margin-top: 0;
  grid-area: output;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellFooter {
  grid-area: footer;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellResizeHandle {
  grid-area: handle;
  user-select: none;
  display: block;
  height: 100%;
  cursor: ew-resize;
  padding: 0 var(--jp-cell-padding);
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellResizeHandle::after {
  content: '';
  display: block;
  background: var(--jp-border-color2);
  height: 100%;
  width: 5px;
}

.jp-mod-sideBySide.jp-Notebook
  .jp-CodeCell.jp-mod-resizedCell
  .jp-CellResizeHandle::after {
  background: var(--jp-border-color0);
}

.jp-CellResizeHandle {
  display: none;
}

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Cell-Placeholder {
  padding-left: 55px;
}

.jp-Cell-Placeholder-wrapper {
  background: #fff;
  border: 1px solid;
  border-color: #e5e6e9 #dfe0e4 #d0d1d5;
  border-radius: 4px;
  -webkit-border-radius: 4px;
  margin: 10px 15px;
}

.jp-Cell-Placeholder-wrapper-inner {
  padding: 15px;
  position: relative;
}

.jp-Cell-Placeholder-wrapper-body {
  background-repeat: repeat;
  background-size: 50% auto;
}

.jp-Cell-Placeholder-wrapper-body div {
  background: #f6f7f8;
  background-image: -webkit-linear-gradient(
    left,
    #f6f7f8 0%,
    #edeef1 20%,
    #f6f7f8 40%,
    #f6f7f8 100%
  );
  background-repeat: no-repeat;
  background-size: 800px 104px;
  height: 104px;
  position: absolute;
  right: 15px;
  left: 15px;
  top: 15px;
}

div.jp-Cell-Placeholder-h1 {
  top: 20px;
  height: 20px;
  left: 15px;
  width: 150px;
}

div.jp-Cell-Placeholder-h2 {
  left: 15px;
  top: 50px;
  height: 10px;
  width: 100px;
}

div.jp-Cell-Placeholder-content-1,
div.jp-Cell-Placeholder-content-2,
div.jp-Cell-Placeholder-content-3 {
  left: 15px;
  right: 15px;
  height: 10px;
}

div.jp-Cell-Placeholder-content-1 {
  top: 100px;
}

div.jp-Cell-Placeholder-content-2 {
  top: 120px;
}

div.jp-Cell-Placeholder-content-3 {
  top: 140px;
}

</style>
<style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
The following CSS variables define the main, public API for styling JupyterLab.
These variables should be used by all plugins wherever possible. In other
words, plugins should not define custom colors, sizes, etc unless absolutely
necessary. This enables users to change the visual theme of JupyterLab
by changing these variables.

Many variables appear in an ordered sequence (0,1,2,3). These sequences
are designed to work well together, so for example, `--jp-border-color1` should
be used with `--jp-layout-color1`. The numbers have the following meanings:

* 0: super-primary, reserved for special emphasis
* 1: primary, most important under normal situations
* 2: secondary, next most important under normal situations
* 3: tertiary, next most important under normal situations

Throughout JupyterLab, we are mostly following principles from Google's
Material Design when selecting colors. We are not, however, following
all of MD as it is not optimized for dense, information rich UIs.
*/

:root {
  /* Elevation
   *
   * We style box-shadows using Material Design's idea of elevation. These particular numbers are taken from here:
   *
   * https://github.com/material-components/material-components-web
   * https://material-components-web.appspot.com/elevation.html
   */

  --jp-shadow-base-lightness: 0;
  --jp-shadow-umbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.2
  );
  --jp-shadow-penumbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.14
  );
  --jp-shadow-ambient-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.12
  );
  --jp-elevation-z0: none;
  --jp-elevation-z1: 0 2px 1px -1px var(--jp-shadow-umbra-color),
    0 1px 1px 0 var(--jp-shadow-penumbra-color),
    0 1px 3px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z2: 0 3px 1px -2px var(--jp-shadow-umbra-color),
    0 2px 2px 0 var(--jp-shadow-penumbra-color),
    0 1px 5px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z4: 0 2px 4px -1px var(--jp-shadow-umbra-color),
    0 4px 5px 0 var(--jp-shadow-penumbra-color),
    0 1px 10px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z6: 0 3px 5px -1px var(--jp-shadow-umbra-color),
    0 6px 10px 0 var(--jp-shadow-penumbra-color),
    0 1px 18px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z8: 0 5px 5px -3px var(--jp-shadow-umbra-color),
    0 8px 10px 1px var(--jp-shadow-penumbra-color),
    0 3px 14px 2px var(--jp-shadow-ambient-color);
  --jp-elevation-z12: 0 7px 8px -4px var(--jp-shadow-umbra-color),
    0 12px 17px 2px var(--jp-shadow-penumbra-color),
    0 5px 22px 4px var(--jp-shadow-ambient-color);
  --jp-elevation-z16: 0 8px 10px -5px var(--jp-shadow-umbra-color),
    0 16px 24px 2px var(--jp-shadow-penumbra-color),
    0 6px 30px 5px var(--jp-shadow-ambient-color);
  --jp-elevation-z20: 0 10px 13px -6px var(--jp-shadow-umbra-color),
    0 20px 31px 3px var(--jp-shadow-penumbra-color),
    0 8px 38px 7px var(--jp-shadow-ambient-color);
  --jp-elevation-z24: 0 11px 15px -7px var(--jp-shadow-umbra-color),
    0 24px 38px 3px var(--jp-shadow-penumbra-color),
    0 9px 46px 8px var(--jp-shadow-ambient-color);

  /* Borders
   *
   * The following variables, specify the visual styling of borders in JupyterLab.
   */

  --jp-border-width: 1px;
  --jp-border-color0: var(--md-grey-400);
  --jp-border-color1: var(--md-grey-400);
  --jp-border-color2: var(--md-grey-300);
  --jp-border-color3: var(--md-grey-200);
  --jp-inverse-border-color: var(--md-grey-600);
  --jp-border-radius: 2px;

  /* UI Fonts
   *
   * The UI font CSS variables are used for the typography all of the JupyterLab
   * user interface elements that are not directly user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-ui-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-ui-font-scale-factor: 1.2;
  --jp-ui-font-size0: 0.83333em;
  --jp-ui-font-size1: 13px; /* Base font size */
  --jp-ui-font-size2: 1.2em;
  --jp-ui-font-size3: 1.44em;
  --jp-ui-font-family: system-ui, -apple-system, blinkmacsystemfont, 'Segoe UI',
    helvetica, arial, sans-serif, 'Apple Color Emoji', 'Segoe UI Emoji',
    'Segoe UI Symbol';

  /*
   * Use these font colors against the corresponding main layout colors.
   * In a light theme, these go from dark to light.
   */

  /* Defaults use Material Design specification */
  --jp-ui-font-color0: rgba(0, 0, 0, 1);
  --jp-ui-font-color1: rgba(0, 0, 0, 0.87);
  --jp-ui-font-color2: rgba(0, 0, 0, 0.54);
  --jp-ui-font-color3: rgba(0, 0, 0, 0.38);

  /*
   * Use these against the brand/accent/warn/error colors.
   * These will typically go from light to darker, in both a dark and light theme.
   */

  --jp-ui-inverse-font-color0: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color1: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color2: rgba(255, 255, 255, 0.7);
  --jp-ui-inverse-font-color3: rgba(255, 255, 255, 0.5);

  /* Content Fonts
   *
   * Content font variables are used for typography of user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-content-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-content-line-height: 1.6;
  --jp-content-font-scale-factor: 1.2;
  --jp-content-font-size0: 0.83333em;
  --jp-content-font-size1: 14px; /* Base font size */
  --jp-content-font-size2: 1.2em;
  --jp-content-font-size3: 1.44em;
  --jp-content-font-size4: 1.728em;
  --jp-content-font-size5: 2.0736em;

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-content-presentation-font-size1: 17px;
  --jp-content-heading-line-height: 1;
  --jp-content-heading-margin-top: 1.2em;
  --jp-content-heading-margin-bottom: 0.8em;
  --jp-content-heading-font-weight: 500;

  /* Defaults use Material Design specification */
  --jp-content-font-color0: rgba(0, 0, 0, 1);
  --jp-content-font-color1: rgba(0, 0, 0, 0.87);
  --jp-content-font-color2: rgba(0, 0, 0, 0.54);
  --jp-content-font-color3: rgba(0, 0, 0, 0.38);
  --jp-content-link-color: var(--md-blue-900);
  --jp-content-font-family: system-ui, -apple-system, blinkmacsystemfont,
    'Segoe UI', helvetica, arial, sans-serif, 'Apple Color Emoji',
    'Segoe UI Emoji', 'Segoe UI Symbol';

  /*
   * Code Fonts
   *
   * Code font variables are used for typography of code and other monospaces content.
   */

  --jp-code-font-size: 13px;
  --jp-code-line-height: 1.3077; /* 17px for 13px base */
  --jp-code-padding: 5px; /* 5px for 13px base, codemirror highlighting needs integer px value */
  --jp-code-font-family-default: menlo, consolas, 'DejaVu Sans Mono', monospace;
  --jp-code-font-family: var(--jp-code-font-family-default);

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-code-presentation-font-size: 16px;

  /* may need to tweak cursor width if you change font size */
  --jp-code-cursor-width0: 1.4px;
  --jp-code-cursor-width1: 2px;
  --jp-code-cursor-width2: 4px;

  /* Layout
   *
   * The following are the main layout colors use in JupyterLab. In a light
   * theme these would go from light to dark.
   */

  --jp-layout-color0: white;
  --jp-layout-color1: white;
  --jp-layout-color2: var(--md-grey-200);
  --jp-layout-color3: var(--md-grey-400);
  --jp-layout-color4: var(--md-grey-600);

  /* Inverse Layout
   *
   * The following are the inverse layout colors use in JupyterLab. In a light
   * theme these would go from dark to light.
   */

  --jp-inverse-layout-color0: #111;
  --jp-inverse-layout-color1: var(--md-grey-900);
  --jp-inverse-layout-color2: var(--md-grey-800);
  --jp-inverse-layout-color3: var(--md-grey-700);
  --jp-inverse-layout-color4: var(--md-grey-600);

  /* Brand/accent */

  --jp-brand-color0: var(--md-blue-900);
  --jp-brand-color1: var(--md-blue-700);
  --jp-brand-color2: var(--md-blue-300);
  --jp-brand-color3: var(--md-blue-100);
  --jp-brand-color4: var(--md-blue-50);
  --jp-accent-color0: var(--md-green-900);
  --jp-accent-color1: var(--md-green-700);
  --jp-accent-color2: var(--md-green-300);
  --jp-accent-color3: var(--md-green-100);

  /* State colors (warn, error, success, info) */

  --jp-warn-color0: var(--md-orange-900);
  --jp-warn-color1: var(--md-orange-700);
  --jp-warn-color2: var(--md-orange-300);
  --jp-warn-color3: var(--md-orange-100);
  --jp-error-color0: var(--md-red-900);
  --jp-error-color1: var(--md-red-700);
  --jp-error-color2: var(--md-red-300);
  --jp-error-color3: var(--md-red-100);
  --jp-success-color0: var(--md-green-900);
  --jp-success-color1: var(--md-green-700);
  --jp-success-color2: var(--md-green-300);
  --jp-success-color3: var(--md-green-100);
  --jp-info-color0: var(--md-cyan-900);
  --jp-info-color1: var(--md-cyan-700);
  --jp-info-color2: var(--md-cyan-300);
  --jp-info-color3: var(--md-cyan-100);

  /* Cell specific styles */

  --jp-cell-padding: 5px;
  --jp-cell-collapser-width: 8px;
  --jp-cell-collapser-min-height: 20px;
  --jp-cell-collapser-not-active-hover-opacity: 0.6;
  --jp-cell-editor-background: var(--md-grey-100);
  --jp-cell-editor-border-color: var(--md-grey-300);
  --jp-cell-editor-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-cell-editor-active-background: var(--jp-layout-color0);
  --jp-cell-editor-active-border-color: var(--jp-brand-color1);
  --jp-cell-prompt-width: 64px;
  --jp-cell-prompt-font-family: var(--jp-code-font-family-default);
  --jp-cell-prompt-letter-spacing: 0;
  --jp-cell-prompt-opacity: 1;
  --jp-cell-prompt-not-active-opacity: 0.5;
  --jp-cell-prompt-not-active-font-color: var(--md-grey-700);

  /* A custom blend of MD grey and blue 600
   * See https://meyerweb.com/eric/tools/color-blend/#546E7A:1E88E5:5:hex */
  --jp-cell-inprompt-font-color: #307fc1;

  /* A custom blend of MD grey and orange 600
   * https://meyerweb.com/eric/tools/color-blend/#546E7A:F4511E:5:hex */
  --jp-cell-outprompt-font-color: #bf5b3d;

  /* Notebook specific styles */

  --jp-notebook-padding: 10px;
  --jp-notebook-select-background: var(--jp-layout-color1);
  --jp-notebook-multiselected-color: var(--md-blue-50);

  /* The scroll padding is calculated to fill enough space at the bottom of the
  notebook to show one single-line cell (with appropriate padding) at the top
  when the notebook is scrolled all the way to the bottom. We also subtract one
  pixel so that no scrollbar appears if we have just one single-line cell in the
  notebook. This padding is to enable a 'scroll past end' feature in a notebook.
  */
  --jp-notebook-scroll-padding: calc(
    100% - var(--jp-code-font-size) * var(--jp-code-line-height) -
      var(--jp-code-padding) - var(--jp-cell-padding) - 1px
  );

  /* Rendermime styles */

  --jp-rendermime-error-background: #fdd;
  --jp-rendermime-table-row-background: var(--md-grey-100);
  --jp-rendermime-table-row-hover-background: var(--md-light-blue-50);

  /* Dialog specific styles */

  --jp-dialog-background: rgba(0, 0, 0, 0.25);

  /* Console specific styles */

  --jp-console-padding: 10px;

  /* Toolbar specific styles */

  --jp-toolbar-border-color: var(--jp-border-color1);
  --jp-toolbar-micro-height: 8px;
  --jp-toolbar-background: var(--jp-layout-color1);
  --jp-toolbar-box-shadow: 0 0 2px 0 rgba(0, 0, 0, 0.24);
  --jp-toolbar-header-margin: 4px 4px 0 4px;
  --jp-toolbar-active-background: var(--md-grey-300);

  /* Statusbar specific styles */

  --jp-statusbar-height: 24px;

  /* Input field styles */

  --jp-input-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-input-active-background: var(--jp-layout-color1);
  --jp-input-hover-background: var(--jp-layout-color1);
  --jp-input-background: var(--md-grey-100);
  --jp-input-border-color: var(--jp-inverse-border-color);
  --jp-input-active-border-color: var(--jp-brand-color1);
  --jp-input-active-box-shadow-color: rgba(19, 124, 189, 0.3);

  /* General editor styles */

  --jp-editor-selected-background: #d9d9d9;
  --jp-editor-selected-focused-background: #d7d4f0;
  --jp-editor-cursor-color: var(--jp-ui-font-color0);

  /* Code mirror specific styles */

  --jp-mirror-editor-keyword-color: #008000;
  --jp-mirror-editor-atom-color: #88f;
  --jp-mirror-editor-number-color: #080;
  --jp-mirror-editor-def-color: #00f;
  --jp-mirror-editor-variable-color: var(--md-grey-900);
  --jp-mirror-editor-variable-2-color: rgb(0, 54, 109);
  --jp-mirror-editor-variable-3-color: #085;
  --jp-mirror-editor-punctuation-color: #05a;
  --jp-mirror-editor-property-color: #05a;
  --jp-mirror-editor-operator-color: #a2f;
  --jp-mirror-editor-comment-color: #408080;
  --jp-mirror-editor-string-color: #ba2121;
  --jp-mirror-editor-string-2-color: #708;
  --jp-mirror-editor-meta-color: #a2f;
  --jp-mirror-editor-qualifier-color: #555;
  --jp-mirror-editor-builtin-color: #008000;
  --jp-mirror-editor-bracket-color: #997;
  --jp-mirror-editor-tag-color: #170;
  --jp-mirror-editor-attribute-color: #00c;
  --jp-mirror-editor-header-color: blue;
  --jp-mirror-editor-quote-color: #090;
  --jp-mirror-editor-link-color: #00c;
  --jp-mirror-editor-error-color: #f00;
  --jp-mirror-editor-hr-color: #999;

  /*
    RTC user specific colors.
    These colors are used for the cursor, username in the editor,
    and the icon of the user.
  */

  --jp-collaborator-color1: #ffad8e;
  --jp-collaborator-color2: #dac83d;
  --jp-collaborator-color3: #72dd76;
  --jp-collaborator-color4: #00e4d0;
  --jp-collaborator-color5: #45d4ff;
  --jp-collaborator-color6: #e2b1ff;
  --jp-collaborator-color7: #ff9de6;

  /* Vega extension styles */

  --jp-vega-background: white;

  /* Sidebar-related styles */

  --jp-sidebar-min-width: 250px;

  /* Search-related styles */

  --jp-search-toggle-off-opacity: 0.5;
  --jp-search-toggle-hover-opacity: 0.8;
  --jp-search-toggle-on-opacity: 1;
  --jp-search-selected-match-background-color: rgb(245, 200, 0);
  --jp-search-selected-match-color: black;
  --jp-search-unselected-match-background-color: var(
    --jp-inverse-layout-color0
  );
  --jp-search-unselected-match-color: var(--jp-ui-inverse-font-color0);

  /* Icon colors that work well with light or dark backgrounds */
  --jp-icon-contrast-color0: var(--md-purple-600);
  --jp-icon-contrast-color1: var(--md-green-600);
  --jp-icon-contrast-color2: var(--md-pink-600);
  --jp-icon-contrast-color3: var(--md-blue-600);

  /* Button colors */
  --jp-accept-color-normal: var(--md-blue-700);
  --jp-accept-color-hover: var(--md-blue-800);
  --jp-accept-color-active: var(--md-blue-900);
  --jp-warn-color-normal: var(--md-red-700);
  --jp-warn-color-hover: var(--md-red-800);
  --jp-warn-color-active: var(--md-red-900);
  --jp-reject-color-normal: var(--md-grey-600);
  --jp-reject-color-hover: var(--md-grey-700);
  --jp-reject-color-active: var(--md-grey-800);

  /* File or activity icons and switch semantic variables */
  --jp-jupyter-icon-color: #f37626;
  --jp-notebook-icon-color: #f37626;
  --jp-json-icon-color: var(--md-orange-700);
  --jp-console-icon-background-color: var(--md-blue-700);
  --jp-console-icon-color: white;
  --jp-terminal-icon-background-color: var(--md-grey-800);
  --jp-terminal-icon-color: var(--md-grey-200);
  --jp-text-editor-icon-color: var(--md-grey-700);
  --jp-inspector-icon-color: var(--md-grey-700);
  --jp-switch-color: var(--md-grey-400);
  --jp-switch-true-position-color: var(--md-orange-900);
}
</style>
<style type="text/css">
/* Force rendering true colors when outputing to pdf */
* {
  -webkit-print-color-adjust: exact;
}

/* Misc */
a.anchor-link {
  display: none;
}

/* Input area styling */
.jp-InputArea {
  overflow: hidden;
}

.jp-InputArea-editor {
  overflow: hidden;
}

.cm-editor.cm-s-jupyter .highlight pre {
/* weird, but --jp-code-padding defined to be 5px but 4px horizontal padding is hardcoded for pre.cm-line */
  padding: var(--jp-code-padding) 4px;
  margin: 0;

  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
  color: inherit;

}

.jp-OutputArea-output pre {
  line-height: inherit;
  font-family: inherit;
}

.jp-RenderedText pre {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-code-font-size);
}

/* Hiding the collapser by default */
.jp-Collapser {
  display: none;
}

@page {
    margin: 0.5in; /* Margin for each printed piece of paper */
}

@media print {
  .jp-Cell-inputWrapper,
  .jp-Cell-outputWrapper {
    display: block;
  }
}
</style>
<!-- Load mathjax -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.7/latest.js?config=TeX-AMS_CHTML-full,Safe"> </script>
<!-- MathJax configuration -->
<script type="text/x-mathjax-config">
    init_mathjax = function() {
        if (window.MathJax) {
        // MathJax loaded
            MathJax.Hub.Config({
                TeX: {
                    equationNumbers: {
                    autoNumber: "AMS",
                    useLabelIds: true
                    }
                },
                tex2jax: {
                    inlineMath: [ ['$','$'], ["\\(","\\)"] ],
                    displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
                    processEscapes: true,
                    processEnvironments: true
                },
                displayAlign: 'center',
                CommonHTML: {
                    linebreaks: {
                    automatic: true
                    }
                }
            });

            MathJax.Hub.Queue(["Typeset", MathJax.Hub]);
        }
    }
    init_mathjax();
    </script>
<!-- End of mathjax configuration --><script type="module">
  document.addEventListener("DOMContentLoaded", async () => {
    const diagrams = document.querySelectorAll(".jp-Mermaid > pre.mermaid");
    // do not load mermaidjs if not needed
    if (!diagrams.length) {
      return;
    }
    const mermaid = (await import("https://cdnjs.cloudflare.com/ajax/libs/mermaid/10.5.0/mermaid.esm.min.mjs")).default;
    const parser = new DOMParser();

    mermaid.initialize({
      maxTextSize: 100000,
      startOnLoad: false,
      fontFamily: window
        .getComputedStyle(document.body)
        .getPropertyValue("--jp-ui-font-family"),
      theme: document.querySelector("body[data-jp-theme-light='true']")
        ? "default"
        : "dark",
    });

    let _nextMermaidId = 0;

    function makeMermaidImage(svg) {
      const img = document.createElement("img");
      const doc = parser.parseFromString(svg, "image/svg+xml");
      const svgEl = doc.querySelector("svg");
      const { maxWidth } = svgEl?.style || {};
      const firstTitle = doc.querySelector("title");
      const firstDesc = doc.querySelector("desc");

      img.setAttribute("src", `data:image/svg+xml,${encodeURIComponent(svg)}`);
      if (maxWidth) {
        img.width = parseInt(maxWidth);
      }
      if (firstTitle) {
        img.setAttribute("alt", firstTitle.textContent);
      }
      if (firstDesc) {
        const caption = document.createElement("figcaption");
        caption.className = "sr-only";
        caption.textContent = firstDesc.textContent;
        return [img, caption];
      }
      return [img];
    }

    async function makeMermaidError(text) {
      let errorMessage = "";
      try {
        await mermaid.parse(text);
      } catch (err) {
        errorMessage = `${err}`;
      }

      const result = document.createElement("details");
      result.className = 'jp-RenderedMermaid-Details';
      const summary = document.createElement("summary");
      summary.className = 'jp-RenderedMermaid-Summary';
      const pre = document.createElement("pre");
      const code = document.createElement("code");
      code.innerText = text;
      pre.appendChild(code);
      summary.appendChild(pre);
      result.appendChild(summary);

      const warning = document.createElement("pre");
      warning.innerText = errorMessage;
      result.appendChild(warning);
      return [result];
    }

    async function renderOneMarmaid(src) {
      const id = `jp-mermaid-${_nextMermaidId++}`;
      const parent = src.parentNode;
      let raw = src.textContent.trim();
      const el = document.createElement("div");
      el.style.visibility = "hidden";
      document.body.appendChild(el);
      let results = null;
      let output = null;
      try {
        const { svg } = await mermaid.render(id, raw, el);
        results = makeMermaidImage(svg);
        output = document.createElement("figure");
        results.map(output.appendChild, output);
      } catch (err) {
        parent.classList.add("jp-mod-warning");
        results = await makeMermaidError(raw);
        output = results[0];
      } finally {
        el.remove();
      }
      parent.classList.add("jp-RenderedMermaid");
      parent.appendChild(output);
    }

    void Promise.all([...diagrams].map(renderOneMarmaid));
  });
</script>
<style>
  .jp-Mermaid:not(.jp-RenderedMermaid) {
    display: none;
  }

  .jp-RenderedMermaid {
    overflow: auto;
    display: flex;
  }

  .jp-RenderedMermaid.jp-mod-warning {
    width: auto;
    padding: 0.5em;
    margin-top: 0.5em;
    border: var(--jp-border-width) solid var(--jp-warn-color2);
    border-radius: var(--jp-border-radius);
    color: var(--jp-ui-font-color1);
    font-size: var(--jp-ui-font-size1);
    white-space: pre-wrap;
    word-wrap: break-word;
  }

  .jp-RenderedMermaid figure {
    margin: 0;
    overflow: auto;
    max-width: 100%;
  }

  .jp-RenderedMermaid img {
    max-width: 100%;
  }

  .jp-RenderedMermaid-Details > pre {
    margin-top: 1em;
  }

  .jp-RenderedMermaid-Summary {
    color: var(--jp-warn-color2);
  }

  .jp-RenderedMermaid:not(.jp-mod-warning) pre {
    display: none;
  }

  .jp-RenderedMermaid-Summary > pre {
    display: inline-block;
    white-space: normal;
  }
</style>
<!-- End of mermaid configuration --></head>
<body class="jp-Notebook" data-jp-theme-light="true" data-jp-theme-name="JupyterLab Light">
<main><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=385d4488-2fdf-4943-a7ab-e28b222c2288">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [ ]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="o">%</span><span class="k">pip</span> install dependent_bterms tqdm
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=d260c581-14ac-40bb-a313-d75e9ebfb729">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [1]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="kn">from</span> <span class="nn">tqdm.notebook</span> <span class="kn">import</span> <span class="n">tqdm</span>
<span class="kn">import</span> <span class="nn">dependent_bterms</span> <span class="k">as</span> <span class="nn">dbt</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=5091cd7f-b4c6-4faf-9f49-c3f061c6968f">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [2]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="o">%</span><span class="k">display</span> typeset
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=61d1674f-a338-46d6-9913-0cc4cc05c8ff">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [3]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">N</span> <span class="o">=</span> <span class="mi">10000</span>

<span class="n">var</span><span class="p">(</span><span class="s1">'t j'</span><span class="p">)</span>
<span class="n">n_sym</span> <span class="o">=</span> <span class="n">SR</span><span class="o">.</span><span class="n">var</span><span class="p">(</span><span class="s1">'n'</span><span class="p">)</span>
<span class="n">assume</span><span class="p">(</span><span class="n">n_sym</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">,</span> <span class="n">j</span><span class="o">+</span><span class="mi">1</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">,</span> <span class="p">(</span><span class="n">j</span><span class="p">,</span> <span class="s1">'integer'</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=bc2b09aa-4e58-4a7f-a1bb-c0946e8b93e7">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h1 id="Example:-On-a-conjecture-of-B%C3%B3na-and-DeJonge">Example: On a conjecture of Bóna and DeJonge<a class="anchor-link" href="#Example:-On-a-conjecture-of-B%C3%B3na-and-DeJonge">¶</a></h1>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=c7218158-0b2c-4c82-a313-b164d0f7bbba">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>We are investigating the inequality
$$ F(n) = \sum_{k=1}^{n} k \sigma(k) (k^2 - 3n + 2) (2k^2 - n) \binom{2n}{n-k} &lt; 0 $$
for all $n \geq 5$.</p>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=8794937e">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h2 id="Manual-check-for-$n-%5Cleq-N$">Manual check for $n \leq N$<a class="anchor-link" href="#Manual-check-for-$n-%5Cleq-N$">¶</a></h2><p>We verify that the inequality holds for all $5 \leq n \leq N$ directly.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=24d272b8-2832-4d17-bd6f-2bb7ca750192">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [4]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">RBF</span> <span class="o">=</span> <span class="n">RealBallField</span><span class="p">(</span><span class="mi">100</span><span class="p">)</span>

<span class="nd">@parallel</span><span class="p">(</span><span class="n">ncpus</span><span class="o">=</span><span class="mi">16</span><span class="p">)</span>
<span class="k">def</span> <span class="nf">F</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="k">return</span> <span class="n">RBF</span><span class="o">.</span><span class="n">sum</span><span class="p">(</span>
        <span class="n">RBF</span><span class="p">(</span><span class="n">k</span><span class="p">)</span><span class="o">*</span><span class="n">sigma</span><span class="p">(</span><span class="n">k</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">k</span><span class="o">**</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">3</span><span class="o">*</span><span class="n">n</span> <span class="o">+</span> <span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">k</span><span class="o">**</span><span class="mi">2</span> <span class="o">-</span> <span class="n">n</span><span class="p">)</span><span class="o">*</span><span class="n">RBF</span><span class="o">.</span><span class="n">gamma</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">n</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="n">RBF</span><span class="o">.</span><span class="n">gamma</span><span class="p">(</span><span class="n">n</span><span class="o">-</span><span class="n">k</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span> <span class="o">*</span> <span class="n">RBF</span><span class="o">.</span><span class="n">gamma</span><span class="p">(</span><span class="n">n</span><span class="o">+</span><span class="n">k</span><span class="o">+</span><span class="mi">1</span><span class="p">))</span>
        <span class="k">for</span> <span class="n">k</span> <span class="ow">in</span> <span class="n">srange</span><span class="p">(</span><span class="mi">1</span><span class="p">,</span> <span class="n">n</span> <span class="o">+</span> <span class="mi">1</span><span class="p">)</span>
    <span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=065ae0f9-e104-4a7e-b8eb-ada5ce881ee5">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [5]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="o">%%time</span>

<span class="nb">all</span><span class="p">(</span>
    <span class="n">result</span> <span class="o">&lt;</span> <span class="mi">0</span>
    <span class="k">for</span> <span class="p">(</span><span class="n">args</span><span class="p">,</span> <span class="n">result</span><span class="p">)</span> <span class="ow">in</span> <span class="n">tqdm</span><span class="p">(</span><span class="n">F</span><span class="p">(</span><span class="n">srange</span><span class="p">(</span><span class="mi">5</span><span class="p">,</span> <span class="n">N</span><span class="o">+</span><span class="mi">1</span><span class="p">)),</span> <span class="n">total</span><span class="o">=</span><span class="nb">int</span><span class="p">(</span><span class="n">N</span><span class="o">-</span><span class="mi">5</span><span class="p">))</span>
<span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>  0%|          | 0/9995 [00:00&lt;?, ?it/s]</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>CPU times: user 5.46 s, sys: 1min 11s, total: 1min 16s
Wall time: 1min 50s
</pre>
</div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[5]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \mathrm{True}\)</html>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=598a0c8c-b6f6-4fca-91d7-374417819baf">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>For $n &gt; N$ we determine asymptotic expansions with explicit error bounds, as outlined in Section 4.</p>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=90b46629-f971-44bd-adce-cd6455ff9338">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h2 id="Rigorous-asymptotic-error-bounds">Rigorous asymptotic error bounds<a class="anchor-link" href="#Rigorous-asymptotic-error-bounds">¶</a></h2>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=96225e67-a704-4760-b5e7-7c89b7223b3b">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [6]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">CC</span> <span class="o">=</span> <span class="n">ComplexBallField</span><span class="p">(</span><span class="mi">100</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=bbadeada-bc80-4f96-acfd-e3dce83367b0">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [7]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># bound for sigma(n)</span>

<span class="n">A</span> <span class="o">=</span> <span class="n">ceil</span><span class="p">(</span><span class="mi">100</span> <span class="o">*</span> <span class="p">(</span><span class="n">exp</span><span class="p">(</span><span class="n">euler_gamma</span><span class="p">)</span> <span class="o">+</span> <span class="mf">0.6483</span> <span class="o">/</span> <span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">N</span><span class="p">))))</span><span class="o">/</span><span class="mi">100</span>
<span class="n">A</span><span class="p">,</span> <span class="n">A</span><span class="o">.</span><span class="n">n</span><span class="p">()</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[7]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\frac{52}{25}, 2.08000000000000\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=43cda1ac">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [8]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="nb">all</span><span class="p">(</span><span class="n">sigma</span><span class="p">(</span><span class="n">kk</span><span class="p">)</span> <span class="o">&lt;=</span> <span class="n">A</span><span class="o">*</span><span class="n">kk</span><span class="o">*</span><span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">N</span><span class="p">))</span> <span class="k">for</span> <span class="n">kk</span> <span class="ow">in</span> <span class="n">srange</span><span class="p">(</span><span class="mi">1</span><span class="p">,</span> <span class="n">N</span><span class="o">+</span><span class="mi">1</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[8]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \mathrm{True}\)</html>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=ab63bd9b-fe76-4b9f-be11-d868576b660a">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="Tail-error,-summation-range-$k-%5Cgeq-n/2$">Tail error, summation range $k \geq n/2$<a class="anchor-link" href="#Tail-error,-summation-range-$k-%5Cgeq-n/2$">¶</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=336a08c1-0e2a-4172-a962-0fcc0657799d">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [9]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">tail_error_end</span> <span class="o">=</span> <span class="n">A</span> <span class="o">*</span> <span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">n_sym</span><span class="p">))</span> <span class="o">*</span> <span class="n">n_sym</span><span class="o">^</span><span class="mi">7</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">n_sym</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span>
<span class="n">tail_error_end</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[9]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \frac{52}{25} \, n^{7} e^{\left(-\frac{1}{4} \, n\right)} \log\left(\log\left(n\right)\right)\)</html>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=c233023b-2c4a-415a-a998-50b91be0ee16">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>We compare the error against the absolute value of the main terms of the asymptotic growth
$$ -\frac{n^2}{8} + \frac{n}{24}, $$
which is also proved in the computations below.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=d4e9020c-ab5d-4dd1-b786-a74ebd2e50cf">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [10]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">main_growth_sym</span> <span class="o">=</span> <span class="o">-</span><span class="n">n_sym</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">8</span> <span class="o">+</span> <span class="n">n_sym</span><span class="o">/</span><span class="mi">24</span> 
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=532d99f4-db6d-4f69-8bf2-81bcebb84419">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [11]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">plot</span><span class="p">(</span><span class="n">tail_error_end</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">main_growth_sym</span><span class="p">),</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s2">"red"</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[11]:</div>
<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult" tabindex="0">
<img alt="No description has been provided for this image" class="" src="data:image/png;base64,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"/>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=c40ad4c5-a631-4851-ae44-bac0a7fffee1">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [12]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">tail_error_end</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">CC</span><span class="p">(</span><span class="n">N</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[12]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \verb|[8.4776499289197084254484893395e-1058|\verb| |\verb|+/-|\verb| |\verb|6.04e-1087]|\)</html>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=64e0e22b-47ce-455a-b64d-7b6d7e9be9d5">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>Numerically, the tail error in this region is already extremely small.</p>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=4f468435-17e3-49b0-a76e-1f800d5ce0c9">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h2 id="Tail-error,-summation-range-$k%5Cin-%5Bn%5E%7B%5Calpha%7D,-n/2%5D$.">Tail error, summation range $k\in [n^{\alpha}, n/2]$.<a class="anchor-link" href="#Tail-error,-summation-range-$k%5Cin-%5Bn%5E%7B%5Calpha%7D,-n/2%5D$.">¶</a></h2>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=d92c9dde-f843-4955-a836-93f2a3603d79">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [13]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">alpha</span> <span class="o">=</span> <span class="mi">7</span><span class="o">/</span><span class="mi">10</span>
<span class="k">assert</span> <span class="n">N</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">alpha</span> <span class="o">-</span> <span class="mi">1</span><span class="p">)</span> <span class="o">&gt;=</span> <span class="mi">3</span>  <span class="c1"># requirement in Section 4.2</span>

<span class="n">AR</span><span class="p">,</span> <span class="n">n</span><span class="p">,</span> <span class="n">k</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">AsymptoticRingWithDependentVariable</span><span class="p">(</span><span class="s1">'n^QQ'</span><span class="p">,</span> <span class="s1">'k'</span><span class="p">,</span> <span class="mi">0</span><span class="p">,</span> <span class="n">alpha</span><span class="p">,</span> <span class="n">bterm_round_to</span><span class="o">=</span><span class="mi">4</span><span class="p">,</span> <span class="n">default_prec</span><span class="o">=</span><span class="mi">7</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=9cc4f10e-59f6-4153-9879-4960a31a7df1">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [14]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">tail_error_mid</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="mi">4</span><span class="o">*</span><span class="n">A</span> <span class="o">*</span> <span class="p">(</span>
        <span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="mi">6</span><span class="o">*</span><span class="n">alpha</span><span class="p">)</span>
        <span class="o">+</span> <span class="n">n</span><span class="o">/</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">n</span><span class="o">^</span><span class="n">alpha</span><span class="p">)</span> <span class="o">*</span> <span class="p">(</span><span class="mi">6</span><span class="o">*</span><span class="n">n</span><span class="o">^</span><span class="mi">3</span> <span class="o">+</span> <span class="mi">6</span><span class="o">*</span><span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">2</span><span class="o">*</span><span class="n">alpha</span><span class="p">)</span>
                           <span class="o">+</span> <span class="mi">3</span><span class="o">*</span><span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span> <span class="o">+</span> <span class="mi">4</span><span class="o">*</span><span class="n">alpha</span><span class="p">)</span> <span class="o">+</span> <span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="mi">6</span><span class="o">*</span><span class="n">alpha</span><span class="p">))</span>
    <span class="p">),</span>
    <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span>
<span class="p">)</span>
<span class="n">tail_error_mid</span>  <span class="c1"># times log(log(n)) * exp(-n^(2*alpha - 1))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="application/vnd.jupyter.stderr" tabindex="0">
<pre>/home/behackl/code/sagemath-dev/local/var/lib/sage/venv-python3.12.5/lib/python3.12/site-packages/dependent_bterms/structures.py:387: FutureWarning: This class/method/function is marked as experimental. It, its functionality or its interface might change without a formal deprecation.
See https://github.com/sagemath/sage/issues/31922 for details.
  super().__init__(
</pre>
</div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[14]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{25073}{5000} n^{\frac{9}{2}}\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=ed58b910-a655-48c7-bfb7-d5fc4dbf921c">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [15]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">tail_error_mid_bterm</span> <span class="o">=</span> <span class="nb">next</span><span class="p">(</span><span class="n">tail_error_mid</span><span class="o">.</span><span class="n">summands</span><span class="o">.</span><span class="n">elements</span><span class="p">())</span>
<span class="n">tail_error_mid_sym</span> <span class="o">=</span> <span class="n">SR</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">tail_error_mid</span><span class="p">))</span> <span class="o">*</span> <span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">n_sym</span><span class="p">))</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">alpha</span> <span class="o">-</span> <span class="mi">1</span><span class="p">))</span>
<span class="n">tail_error_mid_sym</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[15]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \frac{25073}{5000} \, n^{\frac{9}{2}} e^{\left(-n^{\frac{2}{5}}\right)} \log\left(\log\left(n\right)\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=324441f1-012d-417b-aaee-14a9baf4e5ec">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [16]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">plot</span><span class="p">(</span><span class="n">tail_error_mid_sym</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">main_growth_sym</span><span class="p">),</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s2">"red"</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[16]:</div>
<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult" tabindex="0">
<img alt="No description has been provided for this image" class="" src="data:image/png;base64,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"/>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=726d4b86-1590-4291-bfcf-bc2bfe4079ec">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>Again, the error is comparatively small from $N \geq 5000$ on.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=dc756b15-3ad9-40a4-bc4f-9d05ebb359a2">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [17]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">tail_error_mid_sym</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">CC</span><span class="p">(</span><span class="n">N</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[17]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \verb|[57.1581890925334258090495056|\verb| |\verb|+/-|\verb| |\verb|3.55e-26]|\)</html>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=55967465-9f4c-4832-8212-9f9ab6a3947b">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h2 id="Summand-approximations">Summand approximations<a class="anchor-link" href="#Summand-approximations">¶</a></h2>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=17c36c10-bcfd-4b96-a4ab-87a57df0bf61">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [18]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">R</span> <span class="o">=</span> <span class="mi">9</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=e7a4b028-1c59-407d-ba79-ad62ece61957">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>First we determine the expansion error,
$$ \frac{2}{R n^R (1 - k^2/n^2)} \bigg( k^R + \frac{k^{R+1}}{R+1} \bigg) $$</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=aec260a2-dec1-4ca6-b5b4-c8bea4c60d94">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [19]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">sum_error</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">taylor_with_explicit_error</span><span class="p">(</span><span class="k">lambda</span> <span class="n">t</span><span class="p">:</span> <span class="mi">1</span><span class="o">/</span><span class="p">(</span><span class="mi">1</span> <span class="o">-</span> <span class="n">t</span><span class="p">),</span> <span class="n">k</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="n">n</span><span class="o">^</span><span class="mi">2</span><span class="p">,</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span> <span class="o">*</span> <span class="n">AR</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="mi">2</span> <span class="o">/</span> <span class="p">(</span><span class="n">R</span> <span class="o">*</span> <span class="n">n</span><span class="o">^</span><span class="n">R</span><span class="p">)</span> <span class="o">*</span> <span class="p">(</span><span class="n">k</span><span class="o">^</span><span class="n">R</span> <span class="o">+</span> <span class="n">k</span><span class="o">^</span><span class="p">(</span><span class="n">R</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="n">R</span><span class="o">+</span><span class="mi">1</span><span class="p">)),</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">sum_error</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[19]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle B_{n \ge 10000}\left(\left({\left| \frac{239}{10000} \, k^{10} + \frac{2223}{10000} \, k^{9} \right|}\right) n^{-9}\right)\)</html>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=319e87e2-4fd7-4dde-b9cd-8ea5c5411ab1">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>The exact part of the sum is given by
$$ -\sum_{j=1}^k \sum_{\substack{r=1\\ r \text{odd}}}^R \frac{2j^r}{r n^r} $$</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=9e883c5d-b7e4-41a6-9332-249ab100d8c0">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [20]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">sum_expansion</span> <span class="o">=</span> <span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="nb">sum</span><span class="p">([</span><span class="nb">sum</span><span class="p">(</span><span class="n">j</span><span class="o">^</span><span class="n">r</span><span class="p">,</span> <span class="n">j</span><span class="p">,</span> <span class="mi">1</span><span class="p">,</span> <span class="n">k</span><span class="p">)</span> <span class="o">/</span> <span class="p">(</span><span class="n">r</span> <span class="o">*</span> <span class="n">n</span><span class="o">^</span><span class="n">r</span><span class="p">)</span> <span class="k">for</span> <span class="n">r</span> <span class="ow">in</span> <span class="n">srange</span><span class="p">(</span><span class="mi">1</span><span class="p">,</span> <span class="n">R</span><span class="p">,</span> <span class="mi">2</span><span class="p">)])</span>
<span class="n">sum_expansion</span> <span class="o">+=</span> <span class="n">k</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="n">n</span>  <span class="c1"># remove the asymptotic main term, it remains an exponential</span>
<span class="n">sum_expansion</span> <span class="o">+=</span> <span class="n">sum_error</span>
<span class="n">sum_expansion</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[20]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(-\frac{1}{6} \, k^{4} - \frac{1}{3} \, k^{3} - \frac{1}{6} \, k^{2}\right) n^{-3} - k n^{-1} + \left(-\frac{1}{15} \, k^{6} - \frac{1}{5} \, k^{5} - \frac{1}{6} \, k^{4} + \frac{1}{30} \, k^{2}\right) n^{-5} + \left(-\frac{1}{28} \, k^{8} - \frac{1}{7} \, k^{7} - \frac{1}{6} \, k^{6} + \frac{1}{12} \, k^{4} - \frac{1}{42} \, k^{2}\right) n^{-7} + B_{n \ge 10000}\left(\left({\left| \frac{239}{10000} \, k^{10} + \frac{2223}{10000} \, k^{9} \right|}\right) n^{-9}\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=f7f2d230-c270-4fcb-b3f3-4ad9187aad16">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [21]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># check magnitude of B-term</span>
<span class="n">dbt</span><span class="o">.</span><span class="n">simplify_expansion</span><span class="p">(</span><span class="n">sum_expansion</span><span class="p">,</span> <span class="n">simplify_bterm_growth</span><span class="o">=</span><span class="kc">True</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[21]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle -\frac{1}{6} \, k^{4} n^{-3} - k n^{-1} - \frac{1}{15} \, k^{6} n^{-5} + \left(-\frac{1}{3} \, k^{3} - \frac{1}{6} \, k^{2}\right) n^{-3} - \frac{1}{28} \, k^{8} n^{-7} - \frac{1}{5} \, k^{5} n^{-5} + B_{n \ge 10000}\left(\frac{541}{5000} n^{-2}\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=6dbd66f2-7749-4e06-a40d-2df08b19daa1">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [22]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="o">%%time</span>
<span class="c1"># need to find correct order of Taylor expansion. check collapsed B-term growth after calculations!</span>

<span class="n">S_nk_and_error</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">taylor_with_explicit_error</span><span class="p">(</span><span class="n">exp</span><span class="p">,</span> <span class="n">sum_expansion</span><span class="p">,</span> <span class="n">order</span><span class="o">=</span><span class="mi">6</span><span class="p">,</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">S_nk_and_error</span> <span class="o">*=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">taylor_with_explicit_error</span><span class="p">(</span><span class="k">lambda</span> <span class="n">t</span><span class="p">:</span> <span class="mi">1</span><span class="o">/</span><span class="p">(</span><span class="mi">1</span><span class="o">-</span><span class="n">t</span><span class="p">),</span> <span class="n">k</span><span class="o">/</span><span class="n">n</span><span class="p">,</span> <span class="n">order</span><span class="o">=</span><span class="mi">6</span><span class="p">,</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">S_nk_and_error</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">simplify_expansion</span><span class="p">(</span><span class="n">S_nk_and_error</span><span class="p">)</span>
<span class="n">S_nk_and_error</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>CPU times: user 1min 29s, sys: 936 ms, total: 1min 30s
Wall time: 1min 24s
</pre>
</div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[22]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle 1 + \left(-\frac{1}{6} \, k^{4} - \frac{1}{3} \, k^{3}\right) n^{-3} + \frac{1}{72} \, k^{8} n^{-6} + \frac{1}{2} \, k^{2} n^{-2} - \frac{1}{1296} \, k^{12} n^{-9} - \frac{3}{20} \, k^{6} n^{-5} + \frac{1}{31104} \, k^{16} n^{-12} + \frac{1}{3} \, k^{3} n^{-3} + \frac{13}{720} \, k^{10} n^{-8} - \frac{1}{933120} \, k^{20} n^{-15} + \frac{3}{8} \, k^{4} n^{-4} - \frac{17}{12960} \, k^{14} n^{-11} + B_{n \ge 10000}\left(\frac{1}{10000} \, {\left| k^{24} \right|} n^{-18}\right) + B_{n \ge 10000}\left(\frac{9}{10000} \, {\left| k^{21} \right|} n^{-16}\right) - \frac{221}{1680} \, k^{8} n^{-7} + B_{n \ge 10000}\left(\frac{119}{10000} \, {\left| k^{18} \right|} n^{-14}\right) + B_{n \ge 10000}\left(\frac{116}{625} \, {\left| k^{15} \right|} n^{-12}\right) - \frac{1}{6} \, k^{2} n^{-3} + B_{n \ge 10000}\left(\frac{3217}{2500} \, {\left| k^{12} \right|} n^{-10}\right) + B_{n \ge 10000}\left(\left({\left| \frac{48257}{10000} \, k^{9} + \frac{4653}{1250} \, k^{8} + \frac{2787}{1250} \, k^{7} + \frac{1}{10000} \, k^{6} + \frac{1279}{5000} \, k^{5} + \frac{1}{10000} \, k^{4} + \frac{239}{5000} \, k^{3} \right|}\right) n^{-8}\right) + B_{n \ge 10000}\left(\frac{55039}{2500} \, {\left| k^{6} \right|} n^{-6}\right) + \left(-\frac{1}{4} \, k^{4} + \frac{1}{30} \, k^{2}\right) n^{-5} + \frac{7}{7776} \, k^{14} n^{-12} + \frac{53}{360} \, k^{8} n^{-8} - \frac{1}{20736} \, k^{18} n^{-15} - \frac{107}{4320} \, k^{12} n^{-11} + \frac{1}{81} \, k^{9} n^{-9} + \left(-\frac{5}{16} \, k^{6} + \frac{1}{10} \, k^{4} - \frac{1}{42} \, k^{2}\right) n^{-7} + \frac{7}{3888} \, k^{13} n^{-12} + \frac{7}{60} \, k^{7} n^{-8} - \frac{1}{7776} \, k^{17} n^{-15} + \frac{1}{72} \, k^{4} n^{-6} - \frac{121}{3240} \, k^{11} n^{-11} + \frac{1}{144} \, k^{8} n^{-9} + \frac{35}{15552} \, k^{12} n^{-12} + \left(\frac{7}{240} \, k^{6} - \frac{1}{90} \, k^{5} - \frac{1}{180} \, k^{4}\right) n^{-8} - \frac{7}{31104} \, k^{16} n^{-15} + \left(-\frac{1}{32} \, k^{10} - \frac{1}{80} \, k^{9}\right) n^{-11} + \frac{7}{3888} \, k^{11} n^{-12} - \frac{7}{25920} \, k^{15} n^{-15} - \frac{1}{1296} \, k^{6} n^{-9} + \frac{7}{7776} \, k^{10} n^{-12} - \frac{7}{31104} \, k^{14} n^{-15} + \left(\frac{1}{12960} \, k^{8} + \frac{1}{540} \, k^{7} + \frac{1}{2160} \, k^{6}\right) n^{-11} + \left(\frac{1}{3888} \, k^{9} + \frac{1}{31104} \, k^{8}\right) n^{-12} + \left(-\frac{1}{7776} \, k^{13} - \frac{1}{20736} \, k^{12} - \frac{1}{93312} \, k^{11} - \frac{1}{933120} \, k^{10}\right) n^{-15}\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=b5a32a65-4c7d-41ec-bc6b-671641fb9cf7">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [23]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">S_nk_and_error_collapsed</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">simplify_expansion</span><span class="p">(</span><span class="n">S_nk_and_error</span><span class="p">,</span> <span class="n">simplify_bterm_growth</span><span class="o">=</span><span class="kc">True</span><span class="p">)</span>
<span class="n">S_nk_and_error_collapsed</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[23]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle 1 + \left(-\frac{1}{6} \, k^{4} - \frac{1}{3} \, k^{3}\right) n^{-3} + \frac{1}{72} \, k^{8} n^{-6} + \frac{1}{2} \, k^{2} n^{-2} - \frac{1}{1296} \, k^{12} n^{-9} - \frac{3}{20} \, k^{6} n^{-5} + \frac{1}{31104} \, k^{16} n^{-12} + \frac{1}{3} \, k^{3} n^{-3} + \frac{13}{720} \, k^{10} n^{-8} - \frac{1}{933120} \, k^{20} n^{-15} + B_{n \ge 10000}\left(\frac{1469}{2500} n^{-\frac{6}{5}}\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=47ba346e-f0d7-4e39-a37f-9095e2e8e996">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [24]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># workaround required as .exact_part is broken in modified AsymptoticRing,</span>
<span class="c1"># see https://github.com/sagemath/sage/pull/39582.</span>

<span class="n">S_nk</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">zero</span><span class="p">()</span>
<span class="k">for</span> <span class="n">summand</span> <span class="ow">in</span> <span class="n">S_nk_and_error</span><span class="o">.</span><span class="n">summands</span><span class="p">:</span>
    <span class="k">if</span> <span class="n">summand</span><span class="o">.</span><span class="n">is_exact</span><span class="p">():</span>
        <span class="n">S_nk</span> <span class="o">+=</span> <span class="n">AR</span><span class="p">(</span><span class="n">summand</span><span class="p">)</span>
<span class="n">S_nk</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[24]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle 1 + \left(-\frac{1}{6} \, k^{4} - \frac{1}{3} \, k^{3} - \frac{1}{6} \, k^{2}\right) n^{-3} + \frac{1}{72} \, k^{8} n^{-6} + \frac{1}{2} \, k^{2} n^{-2} - \frac{1}{1296} \, k^{12} n^{-9} + \left(-\frac{3}{20} \, k^{6} - \frac{1}{4} \, k^{4} + \frac{1}{30} \, k^{2}\right) n^{-5} + \frac{1}{31104} \, k^{16} n^{-12} + \frac{1}{3} \, k^{3} n^{-3} + \frac{13}{720} \, k^{10} n^{-8} - \frac{1}{933120} \, k^{20} n^{-15} + \frac{3}{8} \, k^{4} n^{-4} - \frac{17}{12960} \, k^{14} n^{-11} + \left(-\frac{221}{1680} \, k^{8} - \frac{5}{16} \, k^{6} + \frac{1}{10} \, k^{4} - \frac{1}{42} \, k^{2}\right) n^{-7} + \frac{7}{7776} \, k^{14} n^{-12} + \left(\frac{53}{360} \, k^{8} + \frac{7}{60} \, k^{7}\right) n^{-8} - \frac{1}{20736} \, k^{18} n^{-15} - \frac{107}{4320} \, k^{12} n^{-11} + \frac{1}{81} \, k^{9} n^{-9} + \frac{7}{3888} \, k^{13} n^{-12} - \frac{1}{7776} \, k^{17} n^{-15} + \frac{1}{72} \, k^{4} n^{-6} - \frac{121}{3240} \, k^{11} n^{-11} + \frac{1}{144} \, k^{8} n^{-9} + \frac{35}{15552} \, k^{12} n^{-12} + \left(\frac{7}{240} \, k^{6} - \frac{1}{90} \, k^{5} - \frac{1}{180} \, k^{4}\right) n^{-8} - \frac{7}{31104} \, k^{16} n^{-15} + \left(-\frac{1}{32} \, k^{10} - \frac{1}{80} \, k^{9}\right) n^{-11} + \frac{7}{3888} \, k^{11} n^{-12} - \frac{7}{25920} \, k^{15} n^{-15} - \frac{1}{1296} \, k^{6} n^{-9} + \frac{7}{7776} \, k^{10} n^{-12} - \frac{7}{31104} \, k^{14} n^{-15} + \left(\frac{1}{12960} \, k^{8} + \frac{1}{540} \, k^{7} + \frac{1}{2160} \, k^{6}\right) n^{-11} + \left(\frac{1}{3888} \, k^{9} + \frac{1}{31104} \, k^{8}\right) n^{-12} + \left(-\frac{1}{7776} \, k^{13} - \frac{1}{20736} \, k^{12} - \frac{1}{93312} \, k^{11} - \frac{1}{933120} \, k^{10}\right) n^{-15}\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=d6aff029">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [25]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">expansion_error</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">simplify_expansion</span><span class="p">(</span><span class="n">S_nk_and_error</span><span class="o">.</span><span class="n">error_part</span><span class="p">()</span> <span class="o">*</span> <span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">k</span><span class="o">^</span><span class="mi">4</span> <span class="o">+</span> <span class="mi">3</span><span class="o">*</span><span class="n">n</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span> <span class="o">*</span> <span class="n">k</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span>
<span class="n">expansion_error</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[25]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{1}{5000} \, {\left| k^{30} \right|} n^{-18}\right) + B_{n \ge 10000}\left(\frac{9}{5000} \, {\left| k^{27} \right|} n^{-16}\right) + B_{n \ge 10000}\left(\frac{119}{5000} \, {\left| k^{24} \right|} n^{-14}\right) + B_{n \ge 10000}\left(\frac{232}{625} \, {\left| k^{21} \right|} n^{-12}\right) + B_{n \ge 10000}\left(\frac{3217}{1250} \, {\left| k^{18} \right|} n^{-10}\right) + B_{n \ge 10000}\left(\frac{48257}{5000} \, {\left| k^{15} \right|} n^{-8}\right) + B_{n \ge 10000}\left(\left({\left| \frac{440833}{10000} \, k^{12} + \frac{36193}{2500} \, k^{11} + \frac{111673}{10000} \, k^{10} + \frac{66889}{10000} \, k^{9} + \frac{3}{10000} \, k^{8} + \frac{3837}{5000} \, k^{7} + \frac{3}{10000} \, k^{6} + \frac{717}{5000} \, k^{5} \right|}\right) n^{-6}\right) + B_{n \ge 10000}\left(\frac{165117}{2500} \, {\left| k^{8} \right|} n^{-4}\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=4a00ff27">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [26]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># we determine the integral bound symbolically:</span>

<span class="n">f</span><span class="p">(</span><span class="n">t</span><span class="p">)</span> <span class="o">=</span> <span class="n">t</span><span class="o">^</span><span class="n">j</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">t</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="n">n_sym</span><span class="p">)</span>
<span class="n">t_0</span> <span class="o">=</span> <span class="n">sqrt</span><span class="p">(</span><span class="n">j</span> <span class="o">*</span> <span class="n">n_sym</span> <span class="o">/</span> <span class="mi">2</span><span class="p">)</span>

<span class="n">integral_bound</span> <span class="o">=</span> <span class="n">f</span><span class="p">(</span><span class="n">t_0</span><span class="p">)</span> <span class="o">+</span> <span class="n">integrate</span><span class="p">(</span><span class="n">f</span><span class="p">(</span><span class="n">t</span><span class="p">),</span> <span class="n">t</span><span class="p">,</span> <span class="mi">0</span><span class="p">,</span> <span class="n">oo</span><span class="p">)</span>
<span class="n">integral_bound</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[26]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\sqrt{\frac{1}{2}} \sqrt{j n}\right)^{j} e^{\left(-\frac{1}{2} \, j\right)} + \frac{1}{2} \, n^{\frac{1}{2} \, j + \frac{1}{2}} \Gamma\left(\frac{1}{2} \, j + \frac{1}{2}\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=66bf8ff6">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [27]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">error_after_summation</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">zero</span><span class="p">()</span>

<span class="k">for</span> <span class="n">summand</span> <span class="ow">in</span> <span class="n">expansion_error</span><span class="o">.</span><span class="n">summands</span><span class="p">:</span>
    <span class="k">with</span> <span class="n">assuming</span><span class="p">(</span><span class="n">k</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">):</span>
        <span class="n">coef</span> <span class="o">=</span> <span class="n">summand</span><span class="o">.</span><span class="n">coefficient</span><span class="o">.</span><span class="n">simplify</span><span class="p">()</span>
    <span class="k">for</span> <span class="n">c</span><span class="p">,</span> <span class="n">p</span> <span class="ow">in</span> <span class="n">coef</span><span class="o">.</span><span class="n">coefficients</span><span class="p">(</span><span class="n">k</span><span class="p">):</span>
        <span class="n">error_after_summation</span> <span class="o">+=</span> <span class="n">c</span> <span class="o">*</span> <span class="n">AR</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">(</span><span class="n">integral_bound</span><span class="p">,</span> <span class="n">n</span><span class="o">=</span><span class="n">n</span><span class="p">,</span> <span class="n">j</span><span class="o">=</span><span class="n">p</span><span class="p">)</span> <span class="o">*</span> <span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="n">summand</span><span class="o">.</span><span class="n">growth</span><span class="o">.</span><span class="n">exponent</span><span class="p">),</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>

<span class="n">error_after_summation</span> <span class="o">*=</span> <span class="n">A</span>
<span class="n">error_after_summation</span> <span class="c1"># times log(log(n)).</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[27]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{146718899}{10000} n^{\frac{1}{2}}\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=251786be">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [28]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">error_after_summation_sym</span> <span class="o">=</span> <span class="n">SR</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">error_after_summation</span><span class="p">))</span> <span class="o">*</span> <span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">n_sym</span><span class="p">))</span>
<span class="n">error_after_summation_sym</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[28]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \frac{146718899}{10000} \, \sqrt{n} \log\left(\log\left(n\right)\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=b719df28">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [29]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># not negligible, but still clearly dominated by main term.</span>
<span class="n">plot</span><span class="p">(</span><span class="n">error_after_summation_sym</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">main_growth_sym</span><span class="p">),</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s2">"red"</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[29]:</div>
<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult" tabindex="0">
<img alt="No description has been provided for this image" class="" src="data:image/png;base64,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"/>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=80fd895a">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="Completion-of-the-sum:-error-for-completing-the-sum-over-$n%5E%7B%5Calpha%7D-%5Cleq-k-%3C-n%5E%7B3/4%7D$">Completion of the sum: error for completing the sum over $n^{\alpha} \leq k &lt; n^{3/4}$<a class="anchor-link" href="#Completion-of-the-sum:-error-for-completing-the-sum-over-$n%5E%7B%5Calpha%7D-%5Cleq-k-%3C-n%5E%7B3/4%7D$">¶</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=af22214e-55c9-4b78-8200-f24d281f01a9">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [30]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># the lazy way of plugging in k = n^(3/4): switch to</span>
<span class="c1"># the corresponding asymptotic ring.</span>
<span class="n">AR_34</span><span class="p">,</span> <span class="n">n_34</span><span class="p">,</span> <span class="n">k</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">AsymptoticRingWithDependentVariable</span><span class="p">(</span><span class="s1">'n^QQ'</span><span class="p">,</span> <span class="s1">'k'</span><span class="p">,</span> <span class="mi">0</span><span class="p">,</span> <span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">,</span> <span class="n">bterm_round_to</span><span class="o">=</span><span class="mi">3</span><span class="p">,</span> <span class="n">default_prec</span><span class="o">=</span><span class="mi">10</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=2e942c6c-d4e0-4cee-8874-b5e73e41c751">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [31]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">AR_34</span><span class="p">(</span><span class="n">S_nk</span><span class="p">)</span><span class="o">.</span><span class="n">O</span><span class="p">()</span>  <span class="c1"># good!</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[31]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle O\!\left(1\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=84836fc6-f91e-4bf2-9661-58738f514932">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [32]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">C_2</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">AR_34</span><span class="p">(</span><span class="n">S_nk</span><span class="p">),</span> <span class="n">numeric</span><span class="o">=</span><span class="kc">True</span><span class="p">)</span>  <span class="c1"># &lt;-- C2</span>
<span class="n">C_2</span><span class="p">,</span> <span class="n">C_2</span><span class="o">.</span><span class="n">n</span><span class="p">()</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[32]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \left(\frac{4758671}{1088640}, 4.37120719429747\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=4a2b7a6c">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [33]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># symbolic integration, then back to produce a B-term.</span>
<span class="n">tails_error_until_n34</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">((</span>
    <span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span> <span class="o">*</span> <span class="p">(</span><span class="n">f</span><span class="p">(</span><span class="n">n_sym</span><span class="o">^</span><span class="n">alpha</span><span class="p">)(</span><span class="n">j</span><span class="o">=</span><span class="mi">5</span><span class="p">)</span> <span class="o">+</span> <span class="n">integrate</span><span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">f</span><span class="p">(</span><span class="n">t</span><span class="p">)(</span><span class="n">j</span><span class="o">=</span><span class="mi">5</span><span class="p">)),</span> <span class="n">t</span><span class="p">,</span> <span class="n">n_sym</span><span class="o">^</span><span class="n">alpha</span><span class="p">,</span> <span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">)))</span>
    <span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">({</span>
        <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">sqrt</span><span class="p">(</span><span class="n">n_sym</span><span class="p">)):</span> <span class="o">-</span><span class="mi">1</span><span class="p">,</span>  <span class="c1"># this is a bit delicate, but correct.</span>
        <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span><span class="o">/</span><span class="mi">5</span><span class="p">)):</span> <span class="mi">1</span><span class="p">,</span>
    <span class="p">}),</span>
    <span class="n">n</span><span class="o">=</span><span class="n">n</span>
<span class="p">)</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">tails_error_until_n34</span> <span class="o">*=</span> <span class="mi">2</span><span class="o">*</span><span class="n">A</span>
<span class="n">tails_error_until_n34</span> <span class="c1"># times exp(-n^(2/5)) * log(log(n))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[33]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{12553}{5000} n^{\frac{19}{4}}\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=fb9ef0ab">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [34]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">tails_error_until_n34_bterm</span> <span class="o">=</span> <span class="nb">next</span><span class="p">(</span><span class="n">tails_error_until_n34</span><span class="o">.</span><span class="n">summands</span><span class="o">.</span><span class="n">elements</span><span class="p">())</span>
<span class="n">tails_error_until_n34_sym</span> <span class="o">=</span> <span class="p">(</span>
    <span class="n">SR</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">tails_error_until_n34</span><span class="p">))</span>
    <span class="o">*</span> <span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">n_sym</span><span class="p">))</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span><span class="o">/</span><span class="mi">5</span><span class="p">))</span>
<span class="p">)</span>
<span class="n">tails_error_until_n34_sym</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[34]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \frac{12553}{5000} \, n^{\frac{19}{4}} e^{\left(-n^{\frac{2}{5}}\right)} \log\left(\log\left(n\right)\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=70d94ac9">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [35]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># this error is negligible too!</span>
<span class="p">(</span>
    <span class="n">plot</span><span class="p">(</span><span class="n">tails_error_until_n34_sym</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> 
    <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">main_growth_sym</span><span class="p">),</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s2">"red"</span><span class="p">)</span>
<span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[35]:</div>
<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult" tabindex="0">
<img alt="No description has been provided for this image" class="" src="data:image/png;base64,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"/>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=620b26c8-0a3d-4777-b530-5c176a77e36a">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="Completion-of-the-sum:-error-for-completing-the-sum-over-$k-%5Cgeq-n%5E%7B3/4%7D$">Completion of the sum: error for completing the sum over $k \geq n^{3/4}$<a class="anchor-link" href="#Completion-of-the-sum:-error-for-completing-the-sum-over-$k-%5Cgeq-n%5E%7B3/4%7D$">¶</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=d9df1724-93cf-4d06-a187-1de309a65c5f">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [36]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">AR</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span>
    <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">((</span><span class="n">S_nk</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">n_sym</span><span class="p">)</span> <span class="o">*</span> <span class="n">n_sym</span><span class="o">^</span><span class="mi">15</span> <span class="o">/</span> <span class="n">k</span><span class="o">^</span><span class="mi">20</span><span class="p">)</span><span class="o">.</span><span class="n">expand</span><span class="p">()(</span><span class="n">k</span><span class="o">=</span><span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">)),</span> <span class="n">n</span><span class="o">=</span><span class="n">n</span><span class="p">),</span>
    <span class="n">numeric</span><span class="o">=</span><span class="kc">True</span><span class="p">,</span>
    <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span>
<span class="p">))</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[36]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{4251}{5000}\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=f1ff68c9-3733-4292-b9c7-04c1b57f0225">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [37]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">assert</span> <span class="n">N</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span> <span class="o">&gt;</span> <span class="n">sqrt</span><span class="p">(</span><span class="mi">27</span><span class="o">*</span><span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=42383417-b142-4c02-9458-5f3aa751341c">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [38]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">tails_error_after_n34</span> <span class="o">=</span> <span class="p">(</span>
    <span class="mi">2</span> <span class="o">*</span> <span class="mi">4251</span> <span class="o">*</span> <span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="o">-</span><span class="mi">15</span><span class="p">)</span> <span class="o">/</span> <span class="mi">5000</span> <span class="o">*</span> <span class="p">(</span><span class="n">f</span><span class="p">(</span><span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">))(</span><span class="n">j</span><span class="o">=</span><span class="mi">27</span><span class="p">)</span> <span class="o">+</span> <span class="n">integrate</span><span class="p">(</span><span class="n">f</span><span class="p">(</span><span class="n">t</span><span class="p">)(</span><span class="n">j</span><span class="o">=</span><span class="mi">27</span><span class="p">),</span> <span class="n">t</span><span class="p">,</span> <span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">),</span> <span class="n">oo</span><span class="p">))</span>
<span class="p">)</span><span class="o">.</span><span class="n">expand</span><span class="p">()</span>
<span class="n">tails_error_after_n34</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">((</span><span class="n">tails_error_after_n34</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="n">sqrt</span><span class="p">(</span><span class="n">n_sym</span><span class="p">)))</span><span class="o">.</span><span class="n">expand</span><span class="p">(),</span> <span class="n">n</span><span class="o">=</span><span class="n">n</span><span class="p">)</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">tails_error_after_n34</span>  <span class="c1"># times exp(-n^(1/2))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[38]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{2867}{2500} n^{\frac{11}{2}}\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=f6d7bafe-5664-446a-9eac-7ba0f7035ab1">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [39]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">tails_error_after_n34_bterm</span> <span class="o">=</span> <span class="nb">next</span><span class="p">(</span><span class="n">tails_error_after_n34</span><span class="o">.</span><span class="n">summands</span><span class="o">.</span><span class="n">elements</span><span class="p">())</span>

<span class="n">tails_error_after_n34_sym</span> <span class="o">=</span> <span class="n">SR</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">tails_error_after_n34</span><span class="p">))</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">))</span>
<span class="n">tails_error_after_n34_sym</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[39]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \frac{2867}{2500} \, n^{\frac{11}{2}} e^{\left(-\sqrt{n}\right)}\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=85cfdc99-5671-49f3-bf16-4f15f2aaceb0">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [40]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># this error is negligible too!</span>
<span class="p">(</span>
    <span class="n">plot</span><span class="p">(</span><span class="n">tails_error_after_n34_sym</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> 
    <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">main_growth_sym</span><span class="p">),</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s2">"red"</span><span class="p">)</span>
<span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[40]:</div>
<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult" tabindex="0">
<img alt="No description has been provided for this image" class="" src="data:image/png;base64,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"/>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=91745cac-3180-4924-bc21-45dc51d2ce14">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h2 id="Mellin-transform">Mellin transform<a class="anchor-link" href="#Mellin-transform">¶</a></h2>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=fa3479fe">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [41]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">mellin_summands</span> <span class="o">=</span> <span class="p">(</span><span class="n">k</span> <span class="o">*</span> <span class="n">S_nk</span> <span class="o">*</span> <span class="p">(</span><span class="n">k</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="mi">3</span><span class="o">*</span><span class="n">n</span> <span class="o">+</span> <span class="mi">2</span><span class="p">)</span> <span class="o">*</span> <span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">k</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="n">n</span><span class="p">))</span><span class="o">.</span><span class="n">map_coefficients</span><span class="p">(</span><span class="k">lambda</span> <span class="n">t</span><span class="p">:</span> <span class="n">t</span><span class="o">.</span><span class="n">expand</span><span class="p">())</span>
<span class="n">mellin_summands</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[41]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle 2 \, k^{5} + \left(-\frac{1}{3} \, k^{9} - \frac{2}{3} \, k^{8} - \frac{1}{3} \, k^{7}\right) n^{-3} - 7 \, k^{3} n + \frac{1}{36} \, k^{13} n^{-6} + \left(\frac{13}{6} \, k^{7} + \frac{7}{3} \, k^{6} + \frac{7}{6} \, k^{5}\right) n^{-2} - \frac{1}{648} \, k^{17} n^{-9} + 3 \, k n^{2} + \left(-\frac{143}{360} \, k^{11} - \frac{1}{2} \, k^{9} + \frac{1}{15} \, k^{7}\right) n^{-5} + \frac{1}{15552} \, k^{21} n^{-12} + \frac{2}{3} \, k^{8} n^{-3} + \left(-4 \, k^{5} - k^{4} - \frac{1}{2} \, k^{3}\right) n^{-1} + \frac{269}{6480} \, k^{15} n^{-8} - \frac{1}{466560} \, k^{25} n^{-15} + \left(\frac{221}{120} \, k^{9} + \frac{7}{4} \, k^{7} - \frac{7}{30} \, k^{5}\right) n^{-4} - \frac{443}{155520} \, k^{19} n^{-11} - \frac{7}{3} \, k^{6} n^{-2} + \frac{11}{2} \, k^{3} + \left(-\frac{1481}{3780} \, k^{13} - \frac{5}{8} \, k^{11} + \frac{1}{5} \, k^{9} - \frac{1}{21} \, k^{7}\right) n^{-7} + \frac{7}{933120} \, k^{23} n^{-14} + \left(-\frac{449}{120} \, k^{7} - \frac{4}{3} \, k^{6} - \frac{17}{12} \, k^{5} + \frac{1}{10} \, k^{3}\right) n^{-3} + \frac{481}{51840} \, k^{17} n^{-10} + k^{4} n^{-1} - 2 \, k n + \left(\frac{371}{360} \, k^{11} + \frac{35}{16} \, k^{9} - \frac{7}{10} \, k^{7} + \frac{1}{6} \, k^{5}\right) n^{-6} - \frac{1}{311040} \, k^{21} n^{-13} + \left(\frac{83}{24} \, k^{5} + \frac{2}{3} \, k^{4} + \frac{1}{3} \, k^{3}\right) n^{-2} - \frac{91}{12960} \, k^{15} n^{-9} + \left(-\frac{5153}{5040} \, k^{9} - \frac{31}{16} \, k^{7} + \frac{13}{30} \, k^{5} - \frac{1}{14} \, k^{3}\right) n^{-5} + \frac{5}{2592} \, k^{19} n^{-12} + \frac{4}{3} \, k^{6} n^{-3} - k^{3} n^{-1} + \left(\frac{1193}{3240} \, k^{13} + \frac{7}{30} \, k^{12}\right) n^{-8} - \frac{47}{466560} \, k^{23} n^{-15} + \left(\frac{9}{5} \, k^{7} + \frac{1}{2} \, k^{5} - \frac{1}{15} \, k^{3}\right) n^{-4} - \frac{317}{5184} \, k^{17} n^{-11} - \frac{2}{3} \, k^{4} n^{-2} + \frac{2}{81} \, k^{14} n^{-9} + \left(-\frac{223}{140} \, k^{11} - \frac{49}{60} \, k^{10} - \frac{5}{4} \, k^{9} + \frac{2}{5} \, k^{7} - \frac{2}{21} \, k^{5}\right) n^{-7} + \frac{317}{933120} \, k^{21} n^{-14} + \frac{7}{1944} \, k^{18} n^{-12} - \frac{3}{4} \, k^{5} n^{-3} + \frac{193}{1080} \, k^{15} n^{-10} - \frac{7}{81} \, k^{12} n^{-8} - \frac{1}{3888} \, k^{22} n^{-15} + \left(\frac{923}{1260} \, k^{9} + \frac{7}{20} \, k^{8} + \frac{5}{8} \, k^{7} - \frac{1}{5} \, k^{5} + \frac{1}{21} \, k^{3}\right) n^{-6} - \frac{1}{6912} \, k^{19} n^{-13} - \frac{1697}{19440} \, k^{16} n^{-11} - \frac{29}{480} \, k^{13} n^{-9} + \frac{1}{27} \, k^{10} n^{-7} + \frac{7}{7776} \, k^{20} n^{-14} - \frac{7}{72} \, k^{7} n^{-5} + \frac{7}{864} \, k^{17} n^{-12} + \frac{1729}{6480} \, k^{14} n^{-10} + \left(\frac{431}{720} \, k^{11} + \frac{4}{9} \, k^{10} - \frac{1}{90} \, k^{9}\right) n^{-8} - \frac{5}{7776} \, k^{21} n^{-15} - \frac{1}{2592} \, k^{18} n^{-13} + \frac{1}{24} \, k^{5} n^{-4} + \left(-\frac{4643}{25920} \, k^{15} - \frac{1}{40} \, k^{14}\right) n^{-11} - \frac{203}{3240} \, k^{12} n^{-9} + \left(-\frac{43}{90} \, k^{9} - \frac{7}{45} \, k^{8} + \frac{7}{180} \, k^{7}\right) n^{-7} + \frac{13}{7776} \, k^{19} n^{-14} + \frac{7}{648} \, k^{16} n^{-12} + \left(\frac{7129}{25920} \, k^{13} + \frac{7}{80} \, k^{12}\right) n^{-10} - \frac{2}{81} \, k^{10} n^{-8} - \frac{41}{38880} \, k^{20} n^{-15} + \left(\frac{103}{720} \, k^{7} - \frac{1}{30} \, k^{6} - \frac{1}{60} \, k^{5}\right) n^{-6} - \frac{7}{10368} \, k^{17} n^{-13} - \frac{1073}{6480} \, k^{14} n^{-11} + \left(-\frac{175}{2592} \, k^{11} - \frac{3}{80} \, k^{10}\right) n^{-9} + \frac{167}{77760} \, k^{18} n^{-14} - \frac{1}{36} \, k^{5} n^{-5} + \frac{7}{648} \, k^{15} n^{-12} + \frac{173}{2160} \, k^{12} n^{-10} + \left(\frac{701}{6480} \, k^{9} - \frac{2}{45} \, k^{8} - \frac{1}{45} \, k^{7}\right) n^{-8} - \frac{7}{5184} \, k^{19} n^{-15} - \frac{7}{8640} \, k^{16} n^{-13} + \left(-\frac{293}{2160} \, k^{13} - \frac{5}{108} \, k^{12} + \frac{1}{1080} \, k^{11}\right) n^{-11} + \left(-\frac{131}{2160} \, k^{7} + \frac{1}{45} \, k^{6} + \frac{1}{90} \, k^{5}\right) n^{-7} + \frac{7}{3456} \, k^{17} n^{-14} + \left(\frac{5}{648} \, k^{14} + \frac{1}{15552} \, k^{13}\right) n^{-12} + \left(\frac{419}{6480} \, k^{11} + \frac{13}{1080} \, k^{10} - \frac{7}{2160} \, k^{9}\right) n^{-10} + \left(-\frac{13}{9720} \, k^{18} - \frac{1}{10368} \, k^{17} - \frac{1}{46656} \, k^{16} - \frac{1}{466560} \, k^{15}\right) n^{-15} - \frac{7}{10368} \, k^{15} n^{-13} + \left(-\frac{7}{1296} \, k^{12} - \frac{7}{31104} \, k^{11}\right) n^{-11} + \left(-\frac{37}{12960} \, k^{9} + \frac{1}{180} \, k^{8} + \frac{1}{720} \, k^{7}\right) n^{-9} + \left(\frac{7}{4860} \, k^{16} + \frac{7}{20736} \, k^{15} + \frac{7}{93312} \, k^{14} + \frac{7}{933120} \, k^{13}\right) n^{-14} + \frac{7}{1944} \, k^{13} n^{-12} + \left(\frac{1}{1296} \, k^{10} + \frac{1}{10368} \, k^{9}\right) n^{-10} + \frac{1}{648} \, k^{7} n^{-8} - \frac{7}{7776} \, k^{17} n^{-15} + \left(-\frac{1}{2592} \, k^{14} - \frac{1}{6912} \, k^{13} - \frac{1}{31104} \, k^{12} - \frac{1}{311040} \, k^{11}\right) n^{-13} + \left(-\frac{29}{19440} \, k^{11} + \frac{1}{135} \, k^{10} + \frac{1}{540} \, k^{9}\right) n^{-11} + \frac{7}{15552} \, k^{15} n^{-14} + \left(\frac{1}{972} \, k^{12} + \frac{1}{7776} \, k^{11}\right) n^{-12} + \left(-\frac{1}{6480} \, k^{9} - \frac{1}{270} \, k^{8} - \frac{1}{1080} \, k^{7}\right) n^{-10} + \left(-\frac{1}{1944} \, k^{16} - \frac{1}{5184} \, k^{15} - \frac{1}{23328} \, k^{14} - \frac{1}{233280} \, k^{13}\right) n^{-15} + \left(-\frac{1}{1944} \, k^{10} - \frac{1}{15552} \, k^{9}\right) n^{-11} + \left(\frac{1}{3888} \, k^{14} + \frac{1}{10368} \, k^{13} + \frac{1}{46656} \, k^{12} + \frac{1}{466560} \, k^{11}\right) n^{-14}\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=6db0ff5b-cba9-47e1-86d4-529615f64487">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [42]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">var</span><span class="p">(</span><span class="s1">'t s'</span><span class="p">)</span>

<span class="k">def</span> <span class="nf">mellin_transform_from_summand</span><span class="p">(</span><span class="n">k_exp</span><span class="p">,</span> <span class="n">n_exp</span><span class="p">):</span>
    <span class="n">a</span> <span class="o">=</span> <span class="n">k_exp</span>
    <span class="n">b</span> <span class="o">=</span> <span class="n">n_exp</span>
    <span class="k">return</span> <span class="n">zeta</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">s</span> <span class="o">-</span> <span class="mi">2</span><span class="o">*</span><span class="n">b</span> <span class="o">-</span> <span class="n">a</span> <span class="o">-</span> <span class="mi">1</span><span class="p">)</span> <span class="o">*</span> <span class="n">zeta</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">s</span> <span class="o">-</span> <span class="mi">2</span><span class="o">*</span><span class="n">b</span> <span class="o">-</span> <span class="n">a</span><span class="p">)</span> <span class="o">*</span> <span class="n">gamma</span><span class="p">(</span><span class="n">s</span> <span class="o">-</span> <span class="n">b</span><span class="p">)</span> <span class="o">*</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="o">-</span><span class="n">s</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=e268b3ad-74c6-4464-a24b-29c40a3d2025">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [43]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">mellin_transform</span> <span class="o">=</span> <span class="mi">0</span>

<span class="k">for</span> <span class="n">summand</span> <span class="ow">in</span> <span class="n">mellin_summands</span><span class="o">.</span><span class="n">summands</span><span class="p">:</span>
    <span class="k">for</span> <span class="n">coef</span><span class="p">,</span> <span class="n">k_pow</span> <span class="ow">in</span> <span class="n">summand</span><span class="o">.</span><span class="n">coefficient</span><span class="o">.</span><span class="n">coefficients</span><span class="p">(</span><span class="n">k</span><span class="p">):</span>
        <span class="n">mellin_transform</span> <span class="o">+=</span> <span class="n">coef</span> <span class="o">*</span> <span class="n">mellin_transform_from_summand</span><span class="p">(</span><span class="n">k_exp</span><span class="o">=</span><span class="n">k_pow</span><span class="p">,</span> <span class="n">n_exp</span><span class="o">=</span><span class="n">summand</span><span class="o">.</span><span class="n">growth</span><span class="o">.</span><span class="n">exponent</span><span class="p">)</span>

<span class="n">mellin_transform</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[43]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle -\frac{\Gamma\left(s + 15\right) \zeta(2 \, s + 17) \zeta(2 \, s + 16)}{233280 \, t^{s}} + \frac{\Gamma\left(s + 14\right) \zeta(2 \, s + 17) \zeta(2 \, s + 16)}{466560 \, t^{s}} - \frac{\Gamma\left(s + 15\right) \zeta(2 \, s + 16) \zeta(2 \, s + 15)}{23328 \, t^{s}} + \frac{\Gamma\left(s + 14\right) \zeta(2 \, s + 16) \zeta(2 \, s + 15)}{46656 \, t^{s}} - \frac{91 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 15) \zeta(2 \, s + 14)}{466560 \, t^{s}} + \frac{97 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 15) \zeta(2 \, s + 14)}{933120 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 15) \zeta(2 \, s + 14)}{311040 \, t^{s}} - \frac{25 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 14) \zeta(2 \, s + 13)}{46656 \, t^{s}} + \frac{31 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 14) \zeta(2 \, s + 13)}{93312 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 14) \zeta(2 \, s + 13)}{31104 \, t^{s}} - \frac{31 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 13) \zeta(2 \, s + 12)}{31104 \, t^{s}} + \frac{49 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 13) \zeta(2 \, s + 12)}{62208 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 13) \zeta(2 \, s + 12)}{6912 \, t^{s}} + \frac{\Gamma\left(s + 12\right) \zeta(2 \, s + 13) \zeta(2 \, s + 12)}{7776 \, t^{s}} + \frac{139 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 13) \zeta(2 \, s + 12)}{77760 \, t^{s}} - \frac{\Gamma\left(s + 10\right) \zeta(2 \, s + 13) \zeta(2 \, s + 12)}{1080 \, t^{s}} - \frac{13 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 12) \zeta(2 \, s + 11)}{9720 \, t^{s}} + \frac{7 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 12) \zeta(2 \, s + 11)}{4860 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 12) \zeta(2 \, s + 11)}{2592 \, t^{s}} + \frac{\Gamma\left(s + 12\right) \zeta(2 \, s + 12) \zeta(2 \, s + 11)}{972 \, t^{s}} + \frac{67 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 12) \zeta(2 \, s + 11)}{9720 \, t^{s}} - \frac{\Gamma\left(s + 10\right) \zeta(2 \, s + 12) \zeta(2 \, s + 11)}{270 \, t^{s}} - \frac{7 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{5184 \, t^{s}} + \frac{7 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{3456 \, t^{s}} - \frac{7 \, \Gamma\left(s + 13\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{10368 \, t^{s}} + \frac{19 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{5184 \, t^{s}} - \frac{41 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{51840 \, t^{s}} - \frac{19 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{5760 \, t^{s}} + \frac{\Gamma\left(s + 9\right) \zeta(2 \, s + 11) \zeta(2 \, s + 10)}{720 \, t^{s}} - \frac{41 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{38880 \, t^{s}} + \frac{167 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{77760 \, t^{s}} - \frac{7 \, \Gamma\left(s + 13\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{8640 \, t^{s}} + \frac{5 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{648 \, t^{s}} - \frac{67 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{1296 \, t^{s}} + \frac{83 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{6480 \, t^{s}} + \frac{\Gamma\left(s + 9\right) \zeta(2 \, s + 10) \zeta(2 \, s + 9)}{180 \, t^{s}} - \frac{5 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{7776 \, t^{s}} + \frac{13 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{7776 \, t^{s}} - \frac{7 \, \Gamma\left(s + 13\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{10368 \, t^{s}} + \frac{7 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{648 \, t^{s}} - \frac{293 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{2160 \, t^{s}} + \frac{419 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{6480 \, t^{s}} - \frac{37 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{12960 \, t^{s}} - \frac{67 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{3240 \, t^{s}} - \frac{53 \, \Gamma\left(s + 7\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{630 \, t^{s}} + \frac{\Gamma\left(s + 6\right) \zeta(2 \, s + 9) \zeta(2 \, s + 8)}{21 \, t^{s}} - \frac{\Gamma\left(s + 15\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{3888 \, t^{s}} + \frac{7 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{7776 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{2592 \, t^{s}} + \frac{7 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{648 \, t^{s}} - \frac{247 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{1296 \, t^{s}} + \frac{181 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{1080 \, t^{s}} - \frac{3 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{80 \, t^{s}} - \frac{2 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{45 \, t^{s}} + \frac{\Gamma\left(s + 7\right) \zeta(2 \, s + 8) \zeta(2 \, s + 7)}{45 \, t^{s}} - \frac{47 \, \Gamma\left(s + 15\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{466560 \, t^{s}} + \frac{317 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{933120 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{6912 \, t^{s}} + \frac{7 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{864 \, t^{s}} - \frac{4643 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{25920 \, t^{s}} + \frac{7129 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{25920 \, t^{s}} - \frac{175 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{2592 \, t^{s}} + \frac{629 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{6480 \, t^{s}} + \frac{4999 \, \Gamma\left(s + 7\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{15120 \, t^{s}} - \frac{\Gamma\left(s + 6\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{20 \, t^{s}} - \frac{\Gamma\left(s + 5\right) \zeta(2 \, s + 7) \zeta(2 \, s + 6)}{14 \, t^{s}} + \frac{7 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{1944 \, t^{s}} - \frac{1697 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{19440 \, t^{s}} + \frac{1729 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{6480 \, t^{s}} - \frac{203 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{3240 \, t^{s}} + \frac{34 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{81 \, t^{s}} - \frac{7 \, \Gamma\left(s + 7\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{45 \, t^{s}} - \frac{\Gamma\left(s + 6\right) \zeta(2 \, s + 6) \zeta(2 \, s + 5)}{30 \, t^{s}} - \frac{\Gamma\left(s + 15\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{466560 \, t^{s}} + \frac{7 \, \Gamma\left(s + 14\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{933120 \, t^{s}} - \frac{\Gamma\left(s + 13\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{311040 \, t^{s}} + \frac{5 \, \Gamma\left(s + 12\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{2592 \, t^{s}} - \frac{317 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{5184 \, t^{s}} + \frac{193 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{1080 \, t^{s}} - \frac{29 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{480 \, t^{s}} + \frac{431 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{720 \, t^{s}} - \frac{55 \, \Gamma\left(s + 7\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{36 \, t^{s}} + \frac{49 \, \Gamma\left(s + 6\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{720 \, t^{s}} + \frac{73 \, \Gamma\left(s + 5\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{180 \, t^{s}} - \frac{\Gamma\left(s + 4\right) \zeta(2 \, s + 5) \zeta(2 \, s + 4)}{15 \, t^{s}} + \frac{2 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 4) \zeta(2 \, s + 3)}{81 \, t^{s}} + \frac{119 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 4) \zeta(2 \, s + 3)}{810 \, t^{s}} - \frac{421 \, \Gamma\left(s + 7\right) \zeta(2 \, s + 4) \zeta(2 \, s + 3)}{540 \, t^{s}} + \frac{7 \, \Gamma\left(s + 6\right) \zeta(2 \, s + 4) \zeta(2 \, s + 3)}{20 \, t^{s}} + \frac{\Gamma\left(s + 12\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{15552 \, t^{s}} - \frac{443 \, \Gamma\left(s + 11\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{155520 \, t^{s}} + \frac{481 \, \Gamma\left(s + 10\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{51840 \, t^{s}} - \frac{91 \, \Gamma\left(s + 9\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{12960 \, t^{s}} + \frac{1193 \, \Gamma\left(s + 8\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{3240 \, t^{s}} - \frac{621 \, \Gamma\left(s + 7\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{280 \, t^{s}} + \frac{14717 \, \Gamma\left(s + 6\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{5040 \, t^{s}} - \frac{1417 \, \Gamma\left(s + 5\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{720 \, t^{s}} + \frac{37 \, \Gamma\left(s + 4\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{120 \, t^{s}} + \frac{\Gamma\left(s + 3\right) \zeta(2 \, s + 3) \zeta(2 \, s + 2)}{10 \, t^{s}} - \frac{\Gamma\left(s + 9\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{648 \, t^{s}} + \frac{269 \, \Gamma\left(s + 8\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{6480 \, t^{s}} - \frac{1481 \, \Gamma\left(s + 7\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{3780 \, t^{s}} + \frac{371 \, \Gamma\left(s + 6\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{360 \, t^{s}} - \frac{7673 \, \Gamma\left(s + 5\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{5040 \, t^{s}} + \frac{71 \, \Gamma\left(s + 4\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{20 \, t^{s}} - \frac{13 \, \Gamma\left(s + 3\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{6 \, t^{s}} + \frac{\Gamma\left(s + 2\right) \zeta(2 \, s) \zeta(2 \, s + 1)}{3 \, t^{s}} + \frac{\Gamma\left(s + 6\right) \zeta(2 \, s - 1) \zeta(2 \, s - 2)}{36 \, t^{s}} - \frac{143 \, \Gamma\left(s + 5\right) \zeta(2 \, s - 1) \zeta(2 \, s - 2)}{360 \, t^{s}} + \frac{221 \, \Gamma\left(s + 4\right) \zeta(2 \, s - 1) \zeta(2 \, s - 2)}{120 \, t^{s}} - \frac{163 \, \Gamma\left(s + 3\right) \zeta(2 \, s - 1) \zeta(2 \, s - 2)}{40 \, t^{s}} + \frac{37 \, \Gamma\left(s + 2\right) \zeta(2 \, s - 1) \zeta(2 \, s - 2)}{8 \, t^{s}} - \frac{3 \, \Gamma\left(s + 1\right) \zeta(2 \, s - 1) \zeta(2 \, s - 2)}{2 \, t^{s}} - \frac{\Gamma\left(s + 3\right) \zeta(2 \, s - 3) \zeta(2 \, s - 4)}{3 \, t^{s}} + \frac{13 \, \Gamma\left(s + 2\right) \zeta(2 \, s - 3) \zeta(2 \, s - 4)}{6 \, t^{s}} - \frac{4 \, \Gamma\left(s + 1\right) \zeta(2 \, s - 3) \zeta(2 \, s - 4)}{t^{s}} - \frac{2 \, \Gamma\left(s - 1\right) \zeta(2 \, s - 3) \zeta(2 \, s - 4)}{t^{s}} + \frac{11 \, \Gamma\left(s\right) \zeta(2 \, s - 3) \zeta(2 \, s - 4)}{2 \, t^{s}} - \frac{7 \, \Gamma\left(s - 1\right) \zeta(2 \, s - 5) \zeta(2 \, s - 6)}{t^{s}} + \frac{3 \, \Gamma\left(s - 2\right) \zeta(2 \, s - 5) \zeta(2 \, s - 6)}{t^{s}} + \frac{2 \, \Gamma\left(s\right) \zeta(2 \, s - 5) \zeta(2 \, s - 6)}{t^{s}}\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=032e4e90-61e1-421d-be1d-430f1733658c">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [44]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># there are no residues at half-integers &gt;= 5/2:</span>
<span class="nb">all</span><span class="p">(</span><span class="n">mellin_transform</span><span class="o">.</span><span class="n">residue</span><span class="p">(</span><span class="n">s</span><span class="o">==</span><span class="n">nm</span><span class="p">)</span> <span class="o">==</span> <span class="mi">0</span> <span class="k">for</span> <span class="n">nm</span> <span class="ow">in</span> <span class="n">srange</span><span class="p">(</span><span class="mi">5</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">30</span><span class="p">,</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[44]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \mathrm{True}\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=5d5dc6e7">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [45]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">main_asy</span> <span class="o">=</span> <span class="nb">sum</span><span class="p">([</span>
    <span class="n">mellin_transform</span><span class="o">.</span><span class="n">residue</span><span class="p">(</span><span class="n">s</span><span class="o">==</span><span class="n">res</span><span class="p">)</span>
    <span class="k">for</span> <span class="n">res</span> <span class="ow">in</span> <span class="p">[</span><span class="mi">2</span><span class="p">,</span> <span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">1</span><span class="p">]</span>
<span class="p">])</span>
<span class="n">main_asy</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">(</span><span class="n">main_asy</span><span class="p">,</span> <span class="n">t</span><span class="o">=</span><span class="mi">1</span><span class="o">/</span><span class="n">n</span><span class="p">)</span>
<span class="n">main_asy</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[45]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle -\frac{1}{8} n^{2} + \frac{1}{24} n\)</html>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=dfa64209-a0c4-487b-bf57-9362e34c2274">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="Integral-errors">Integral errors<a class="anchor-link" href="#Integral-errors">¶</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=52afe452">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [46]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">zeta_fct</span> <span class="o">=</span> <span class="n">zeta</span><span class="p">(</span><span class="n">s</span><span class="p">)</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span>
<span class="n">gamma_fct</span> <span class="o">=</span> <span class="n">gamma</span><span class="p">(</span><span class="n">s</span><span class="p">)</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span>

<span class="k">def</span> <span class="nf">zeta_bound</span><span class="p">(</span><span class="n">sgm</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">&gt;=</span> <span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="p">:</span>
        <span class="k">return</span> <span class="n">ceil</span><span class="p">(</span><span class="n">zeta</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="mi">10</span><span class="o">^</span><span class="mi">5</span><span class="p">)</span><span class="o">/</span><span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">&lt;=</span> <span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">:</span>
        <span class="k">return</span> <span class="p">(</span>
            <span class="n">ceil</span><span class="p">(</span>
                <span class="mi">2</span><span class="o">^</span><span class="p">(</span><span class="n">sgm</span> <span class="o">+</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span> <span class="o">*</span> <span class="n">pi</span><span class="o">^</span><span class="p">(</span><span class="n">sgm</span> <span class="o">-</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span> <span class="o">*</span> <span class="n">zeta</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
                <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">600</span><span class="p">)</span> <span class="o">*</span> <span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="mi">1</span> <span class="o">-</span> <span class="n">sgm</span> <span class="o">-</span> <span class="n">I</span><span class="o">*</span><span class="mi">100</span><span class="p">)</span><span class="o">/</span><span class="mi">100</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span> <span class="o">-</span> <span class="n">sgm</span><span class="p">)</span>
                <span class="o">*</span> <span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
            <span class="p">)</span> <span class="o">/</span> <span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
            <span class="o">*</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span> <span class="o">-</span> <span class="n">sgm</span><span class="p">)</span>
        <span class="p">)</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">==</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">:</span>
        <span class="k">return</span> <span class="mi">618</span><span class="o">/</span><span class="mi">1000</span> <span class="o">*</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
    
<span class="k">def</span> <span class="nf">gamma_bound</span><span class="p">(</span><span class="n">sgm</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">:</span>
        <span class="k">return</span> <span class="p">(</span>
            <span class="n">ceil</span><span class="p">(</span>
                <span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">pi</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">600</span><span class="p">)</span>
                <span class="o">*</span> <span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">sgm</span> <span class="o">+</span> <span class="mi">100</span><span class="o">*</span><span class="n">I</span><span class="p">)</span><span class="o">/</span><span class="mi">100</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="nb">max</span><span class="p">(</span><span class="n">sgm</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">0</span><span class="p">))</span>
                <span class="o">*</span> <span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
            <span class="p">)</span> <span class="o">/</span> <span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
            <span class="o">*</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="nb">max</span><span class="p">(</span><span class="n">sgm</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">0</span><span class="p">))</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">pi</span><span class="o">/</span><span class="mi">2</span> <span class="o">*</span> <span class="n">t</span><span class="p">)</span>
        <span class="p">)</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">&lt;</span> <span class="mi">0</span><span class="p">:</span>
        <span class="n">offset</span> <span class="o">=</span> <span class="mi">0</span>
        <span class="k">while</span> <span class="n">sgm</span> <span class="o">+</span> <span class="n">offset</span> <span class="o">&lt;</span> <span class="mi">0</span><span class="p">:</span>
            <span class="n">offset</span> <span class="o">+=</span> <span class="mi">1</span>
        <span class="k">return</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="o">-</span><span class="n">offset</span><span class="p">)</span> <span class="o">*</span> <span class="n">gamma_bound</span><span class="p">(</span><span class="n">sgm</span> <span class="o">+</span> <span class="n">offset</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=811299f2-1a70-4760-8ded-b17ec7285d10">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [47]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="o">%%time</span>

<span class="nd">@parallel</span><span class="p">(</span><span class="n">ncpus</span><span class="o">=</span><span class="mi">16</span><span class="p">)</span>
<span class="k">def</span> <span class="nf">integral_estimate_asy</span><span class="p">(</span><span class="n">smd</span><span class="p">):</span>
    <span class="n">integral_error</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="n">offset</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="n">sigma</span> <span class="o">=</span> <span class="mi">3</span><span class="o">/</span><span class="mi">4</span>
    <span class="k">while</span> <span class="n">smd</span><span class="o">.</span><span class="n">residue</span><span class="p">(</span><span class="n">s</span><span class="o">==</span><span class="n">sigma</span> <span class="o">-</span> <span class="n">offset</span> <span class="o">-</span> <span class="mi">1</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span> <span class="o">==</span> <span class="mi">0</span><span class="p">:</span>
        <span class="n">offset</span> <span class="o">+=</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span>  <span class="c1"># shift as far to the left as long as there are no new residues</span>
        <span class="k">if</span> <span class="n">offset</span> <span class="o">&gt;=</span> <span class="mi">100</span><span class="p">:</span>  <span class="c1"># some summands actually have no residues, trivial zeros of zeta cancel them.</span>
            <span class="n">offset</span> <span class="o">=</span> <span class="mi">0</span>
            <span class="k">break</span>
    <span class="n">smd</span> <span class="o">*=</span> <span class="n">t</span><span class="o">^</span><span class="n">s</span>
    <span class="n">smd</span> <span class="o">=</span> <span class="n">smd</span><span class="p">(</span><span class="n">s</span><span class="o">=</span><span class="n">sigma</span> <span class="o">-</span> <span class="n">offset</span> <span class="o">+</span> <span class="n">I</span><span class="o">*</span><span class="n">t</span><span class="p">)</span>
    <span class="n">smd_simplified</span> <span class="o">=</span> <span class="nb">abs</span><span class="p">(</span><span class="n">smd</span><span class="p">)</span><span class="o">.</span><span class="n">simplify</span><span class="p">()</span>
    
    <span class="n">const</span> <span class="o">=</span> <span class="n">CC</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span>
    <span class="n">func</span> <span class="o">=</span> <span class="mi">1</span>
    <span class="k">for</span> <span class="n">f</span> <span class="ow">in</span> <span class="n">smd_simplified</span><span class="o">.</span><span class="n">operands</span><span class="p">():</span>
        <span class="k">if</span> <span class="ow">not</span> <span class="n">f</span><span class="o">.</span><span class="n">variables</span><span class="p">():</span>
            <span class="n">const</span> <span class="o">*=</span> <span class="n">CC</span><span class="p">(</span><span class="n">f</span><span class="p">)</span><span class="o">.</span><span class="n">abs</span><span class="p">()</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="n">func</span> <span class="o">*=</span> <span class="n">f</span>

    <span class="n">integral_contribution</span> <span class="o">=</span> <span class="n">const</span> <span class="o">*</span> <span class="n">CC</span><span class="o">.</span><span class="n">integral</span><span class="p">(</span>
        <span class="k">lambda</span> <span class="n">x</span><span class="p">,</span> <span class="n">_</span><span class="p">:</span> <span class="n">fast_callable</span><span class="p">(</span><span class="n">func</span><span class="p">,</span> <span class="nb">vars</span><span class="o">=</span><span class="p">[</span><span class="n">t</span><span class="p">])(</span><span class="n">x</span><span class="p">),</span>
        <span class="o">-</span><span class="mi">100</span><span class="p">,</span> <span class="mi">100</span>  <span class="c1"># integral over Re(s) = sigma - offset, central part</span>
    <span class="p">)</span><span class="o">.</span><span class="n">abs</span><span class="p">()</span>
    
    <span class="c1"># estimates for integral where |t| &gt;= 100</span>
    <span class="n">error_bound</span> <span class="o">=</span> <span class="mi">1</span>
    <span class="k">for</span> <span class="n">fct</span> <span class="ow">in</span> <span class="n">smd</span><span class="o">.</span><span class="n">operands</span><span class="p">():</span>
        <span class="k">if</span> <span class="n">fct</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="ow">is</span> <span class="kc">None</span><span class="p">:</span>
            <span class="n">error_bound</span> <span class="o">*=</span> <span class="nb">abs</span><span class="p">(</span><span class="n">fct</span><span class="p">)</span>
        <span class="k">if</span> <span class="n">fct</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="ow">is</span> <span class="ow">not</span> <span class="kc">None</span><span class="p">:</span>
            <span class="p">[</span><span class="n">arg</span><span class="p">]</span> <span class="o">=</span> <span class="n">fct</span><span class="o">.</span><span class="n">operands</span><span class="p">()</span>
            <span class="k">if</span> <span class="n">fct</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="ow">is</span> <span class="n">zeta_fct</span><span class="p">:</span>
                <span class="n">error_bound</span> <span class="o">*=</span> <span class="n">zeta_bound</span><span class="p">(</span><span class="n">arg</span><span class="p">(</span><span class="n">t</span><span class="o">=</span><span class="mi">0</span><span class="p">))</span>
            <span class="k">if</span> <span class="n">fct</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="ow">is</span> <span class="n">gamma_fct</span><span class="p">:</span>
                <span class="n">error_bound</span> <span class="o">*=</span> <span class="n">gamma_bound</span><span class="p">(</span><span class="n">arg</span><span class="p">(</span><span class="n">t</span><span class="o">=</span><span class="mi">0</span><span class="p">))</span>
    <span class="p">[[</span><span class="n">err_t_coef</span><span class="p">,</span> <span class="n">err_t_pow</span><span class="p">]]</span> <span class="o">=</span> <span class="n">error_bound</span><span class="o">.</span><span class="n">coefficients</span><span class="p">(</span><span class="n">t</span><span class="p">)</span>
    <span class="n">integral_error_bound</span> <span class="o">=</span> <span class="mi">2</span> <span class="o">*</span> <span class="n">CC</span><span class="p">(</span>
        <span class="n">err_t_coef</span><span class="p">(</span><span class="n">t</span><span class="o">=</span><span class="mi">0</span><span class="p">)</span> 
        <span class="o">*</span> <span class="n">CC</span><span class="p">((</span><span class="mi">2</span><span class="o">/</span><span class="n">pi</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="n">err_t_pow</span> <span class="o">+</span> <span class="mi">1</span><span class="p">))</span> 
        <span class="o">*</span> <span class="n">CC</span><span class="p">(</span><span class="n">err_t_pow</span> <span class="o">+</span> <span class="mi">1</span><span class="p">)</span><span class="o">.</span><span class="n">gamma_inc</span><span class="p">(</span><span class="n">CC</span><span class="p">(</span><span class="mi">50</span><span class="o">*</span><span class="n">pi</span><span class="p">))</span>
    <span class="p">)</span>
    <span class="n">integral_contribution</span> <span class="o">+=</span> <span class="n">integral_error_bound</span>
    <span class="k">return</span> <span class="nb">abs</span><span class="p">(</span><span class="n">integral_contribution</span><span class="p">)</span><span class="o">.</span><span class="n">upper</span><span class="p">()</span> <span class="o">/</span> <span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">pi</span><span class="p">)</span> <span class="o">*</span> <span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="n">sigma</span> <span class="o">-</span> <span class="n">offset</span><span class="p">)</span>

<span class="n">mellin_summands</span> <span class="o">=</span> <span class="n">mellin_transform</span><span class="o">.</span><span class="n">expand</span><span class="p">()</span><span class="o">.</span><span class="n">operands</span><span class="p">()</span>
<span class="n">contribution_shifted_integrals</span> <span class="o">=</span> <span class="nb">sum</span><span class="p">(</span>
    <span class="n">err</span>
    <span class="k">for</span> <span class="n">args</span><span class="p">,</span> <span class="n">err</span> <span class="ow">in</span> <span class="n">tqdm</span><span class="p">(</span><span class="n">integral_estimate_asy</span><span class="p">(</span><span class="n">mellin_summands</span><span class="p">),</span> <span class="n">total</span><span class="o">=</span><span class="nb">len</span><span class="p">(</span><span class="n">mellin_summands</span><span class="p">))</span>
<span class="p">)</span>
<span class="n">contribution_shifted_integrals</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">(</span><span class="n">contribution_shifted_integrals</span><span class="p">,</span> <span class="n">n</span><span class="o">=</span><span class="n">n</span><span class="p">)</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">contribution_shifted_integrals</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>  0%|          | 0/121 [00:00&lt;?, ?it/s]</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>CPU times: user 233 ms, sys: 1.56 s, total: 1.79 s
Wall time: 2min 22s
</pre>
</div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[47]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{20320803}{5000} n^{\frac{3}{4}}\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=8688c034-8886-44a4-a164-d4b2bd07fab6">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [48]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># again, the error is not negligible. it is still well dominated by the main term, however.</span>
<span class="n">contribution_shifted_integrals_sym</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">contribution_shifted_integrals</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">n_sym</span><span class="p">)</span>
<span class="n">plot</span><span class="p">(</span><span class="n">contribution_shifted_integrals_sym</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">main_growth_sym</span><span class="p">),</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s1">'red'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[48]:</div>
<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult" tabindex="0">
<img alt="No description has been provided for this image" class="" src="data:image/png;base64,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"/>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=4f4d7144-7d64-487e-8859-df90742a26c4">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [49]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># ratio of error term to main term at n=N</span>
<span class="p">(</span><span class="n">contribution_shifted_integrals_sym</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">N</span><span class="p">)</span> <span class="o">/</span> <span class="nb">abs</span><span class="p">(</span><span class="n">main_growth_sym</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">N</span><span class="p">)))</span><span class="o">.</span><span class="n">n</span><span class="p">()</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[49]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle 0.325143686122871\)</html>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=c27dde48-e33b-4f04-9482-33a7aeff00f7">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h2 id="Accumulated-Error">Accumulated Error<a class="anchor-link" href="#Accumulated-Error">¶</a></h2>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=c6add316-11b0-4a84-9e94-58646e58ffef">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [50]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">errors</span> <span class="o">=</span> <span class="p">[</span>
    <span class="n">tail_error_end</span><span class="p">,</span>
    <span class="n">tail_error_mid_sym</span><span class="p">,</span>
    <span class="n">error_after_summation_sym</span><span class="p">,</span>
    <span class="n">tails_error_until_n34_sym</span><span class="p">,</span>
    <span class="n">tails_error_after_n34_sym</span><span class="p">,</span>
    <span class="n">contribution_shifted_integrals_sym</span><span class="p">,</span>
<span class="p">]</span>
<span class="n">total_error</span> <span class="o">=</span> <span class="nb">sum</span><span class="p">(</span><span class="n">errors</span><span class="p">)</span>
<span class="n">total_error</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[50]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \frac{52}{25} \, n^{7} e^{\left(-\frac{1}{4} \, n\right)} \log\left(\log\left(n\right)\right) + \frac{12553}{5000} \, n^{\frac{19}{4}} e^{\left(-n^{\frac{2}{5}}\right)} \log\left(\log\left(n\right)\right) + \frac{2867}{2500} \, n^{\frac{11}{2}} e^{\left(-\sqrt{n}\right)} + \frac{25073}{5000} \, n^{\frac{9}{2}} e^{\left(-n^{\frac{2}{5}}\right)} \log\left(\log\left(n\right)\right) + \frac{146718899}{10000} \, \sqrt{n} \log\left(\log\left(n\right)\right) + \frac{20320803}{5000} \, n^{\frac{3}{4}}\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=75c9b6bb">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [51]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># crude estimates for n &gt;= N:</span>
<span class="k">assert</span> <span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">N</span><span class="p">))</span> <span class="o">&lt;=</span> <span class="n">N</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">10</span><span class="p">)</span>
<span class="k">assert</span> <span class="n">N</span> <span class="o">&gt;</span> <span class="p">((</span><span class="mi">71</span><span class="o">/</span><span class="mi">10</span><span class="p">)</span> <span class="o">/</span> <span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">4</span><span class="p">))</span> <span class="c1"># n^(71/10) * exp(-n/4) is decreasing</span>
<span class="k">assert</span> <span class="n">N</span> <span class="o">&gt;</span> <span class="p">(</span><span class="mi">97</span><span class="o">/</span><span class="mi">20</span> <span class="o">/</span> <span class="p">(</span><span class="mi">2</span><span class="o">/</span><span class="mi">5</span><span class="p">))</span><span class="o">^</span><span class="p">(</span><span class="mi">5</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>  <span class="c1"># n^(97/20) * exp(-n^(2/5)) is decreasing</span>
<span class="k">assert</span> <span class="n">N</span> <span class="o">&gt;</span> <span class="p">(</span><span class="mi">23</span><span class="o">/</span><span class="mi">5</span> <span class="o">/</span> <span class="p">(</span><span class="mi">2</span><span class="o">/</span><span class="mi">5</span><span class="p">))</span><span class="o">^</span><span class="p">(</span><span class="mi">5</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>  <span class="c1"># n^(23/5) * exp(-n^(2/5)) is decreasing</span>
<span class="k">assert</span> <span class="n">N</span> <span class="o">&gt;</span> <span class="p">(</span><span class="mi">11</span><span class="o">/</span><span class="mi">2</span> <span class="o">/</span> <span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">))</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span><span class="o">/</span><span class="mi">1</span><span class="p">)</span>  <span class="c1"># n^(11/2) * exp(-n^(1/2)) is decreasing</span>

<span class="n">total_error_estimate</span> <span class="o">=</span> <span class="mi">0</span>
<span class="k">for</span> <span class="n">err</span> <span class="ow">in</span> <span class="n">errors</span><span class="p">:</span>
    <span class="n">err</span> <span class="o">=</span> <span class="n">err</span><span class="o">.</span><span class="n">subs</span><span class="p">({</span><span class="n">log</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">n_sym</span><span class="p">)):</span> <span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">10</span><span class="p">)})</span>
    <span class="k">if</span> <span class="n">exp</span> <span class="ow">in</span> <span class="p">[</span><span class="n">op</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="k">for</span> <span class="n">op</span> <span class="ow">in</span> <span class="n">err</span><span class="o">.</span><span class="n">operands</span><span class="p">()]:</span>
        <span class="n">err</span> <span class="o">=</span> <span class="n">err</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
        <span class="n">total_error_estimate</span> <span class="o">+=</span> <span class="n">AR</span><span class="p">(</span><span class="n">err</span><span class="p">)</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="n">total_error_estimate</span> <span class="o">+=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">(</span><span class="n">err</span><span class="p">,</span> <span class="n">n</span><span class="o">=</span><span class="n">n</span><span class="p">)</span>

<span class="n">total_error_asy</span> <span class="o">=</span> <span class="n">total_error_estimate</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">total_error_asy</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[51]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle B_{n \ge 10000}\left(\frac{19374903}{2500} n^{\frac{3}{4}}\right)\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=565313fc-2b29-48d9-bff7-e66f7094185c">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [52]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">total_error_Bterm_constant</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">total_error_asy</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="mi">1</span><span class="p">)</span>
<span class="n">total_error_Bterm_constant</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[52]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \frac{19374903}{2500}\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=a6c28549">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [53]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="nb">bool</span><span class="p">(</span><span class="n">total_error_Bterm_constant</span> <span class="o">*</span> <span class="n">N</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span> <span class="o">&lt;</span> <span class="nb">abs</span><span class="p">(</span><span class="n">main_growth_sym</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">N</span><span class="p">)))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[53]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle \mathrm{True}\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=8f36e753">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [54]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="p">((</span><span class="n">total_error_Bterm_constant</span> <span class="o">*</span> <span class="n">N</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">))</span> <span class="o">/</span> <span class="nb">abs</span><span class="p">(</span><span class="n">main_growth_sym</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">N</span><span class="p">)))</span><span class="o">.</span><span class="n">n</span><span class="p">()</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[54]:</div>
<div class="jp-RenderedHTMLCommon jp-RenderedHTML jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/html" tabindex="0">
<html>\(\displaystyle 0.620017563252108\)</html>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=a9201bc6-7e7b-4954-8091-84cfeadf7f59">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [55]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">plot</span><span class="p">(</span><span class="n">total_error</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">main_growth_sym</span><span class="p">),</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s1">'red'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[55]:</div>
<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult" tabindex="0">
<img alt="No description has been provided for this image" class="" src="data:image/png;base64,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"/>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=6e905ceb-4ae1-442e-8c3e-7da0a5ca120a">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [56]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">plot</span><span class="p">(</span><span class="n">total_error</span> <span class="o">/</span> <span class="nb">abs</span><span class="p">(</span><span class="n">main_growth_sym</span><span class="p">),</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">)</span> <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="mi">1</span><span class="p">,</span> <span class="n">N</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="n">N</span><span class="p">,</span> <span class="n">linestyle</span><span class="o">=</span><span class="s1">'dashed'</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s1">'black'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[56]:</div>
<div class="jp-RenderedImage jp-OutputArea-output jp-OutputArea-executeResult" tabindex="0">
<img alt="No description has been provided for this image" class="" src="data:image/png;base64,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"/>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=380823f6">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [ ]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span> 
</pre></div>
</div>
</div>
</div>
</div>
</div>
</main>
</body>
</html>


==> anc/2025-bona-dejonge.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "385d4488-2fdf-4943-a7ab-e28b222c2288",
   "metadata": {},
   "outputs": [],
   "source": [
    "%pip install dependent_bterms tqdm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d260c581-14ac-40bb-a313-d75e9ebfb729",
   "metadata": {},
   "outputs": [],
   "source": [
    "from tqdm.notebook import tqdm\n",
    "import dependent_bterms as dbt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5091cd7f-b4c6-4faf-9f49-c3f061c6968f",
   "metadata": {},
   "outputs": [],
   "source": [
    "%display typeset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61d1674f-a338-46d6-9913-0cc4cc05c8ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 10000\n",
    "\n",
    "var('t j')\n",
    "n_sym = SR.var('n')\n",
    "assume(n_sym > 0, j+1 > 0, (j, 'integer'))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bc2b09aa-4e58-4a7f-a1bb-c0946e8b93e7",
   "metadata": {},
   "source": [
    "# Example: On a conjecture of Bóna and DeJonge"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c7218158-0b2c-4c82-a313-b164d0f7bbba",
   "metadata": {},
   "source": [
    "We are investigating the inequality\n",
    "$$ F(n) = \\sum_{k=1}^{n} k \\sigma(k) (k^2 - 3n + 2) (2k^2 - n) \\binom{2n}{n-k} < 0 $$\n",
    "for all $n \\geq 5$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8794937e",
   "metadata": {},
   "source": [
    "## Manual check for $n \\leq N$\n",
    "\n",
    "We verify that the inequality holds for all $5 \\leq n \\leq N$ directly."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "24d272b8-2832-4d17-bd6f-2bb7ca750192",
   "metadata": {},
   "outputs": [],
   "source": [
    "RBF = RealBallField(100)\n",
    "\n",
    "@parallel(ncpus=16)\n",
    "def F(n):\n",
    "    return RBF.sum(\n",
    "        RBF(k)*sigma(k)*(k**2 - 3*n + 2)*(2*k**2 - n)*RBF.gamma(2*n+1)/(RBF.gamma(n-k+1) * RBF.gamma(n+k+1))\n",
    "        for k in srange(1, n + 1)\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "065ae0f9-e104-4a7e-b8eb-ada5ce881ee5",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "\n",
    "all(\n",
    "    result < 0\n",
    "    for (args, result) in tqdm(F(srange(5, N+1)), total=int(N-5))\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "598a0c8c-b6f6-4fca-91d7-374417819baf",
   "metadata": {},
   "source": [
    "For $n > N$ we determine asymptotic expansions with explicit error bounds, as outlined in Section 4."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "90b46629-f971-44bd-adce-cd6455ff9338",
   "metadata": {},
   "source": [
    "## Rigorous asymptotic error bounds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "96225e67-a704-4760-b5e7-7c89b7223b3b",
   "metadata": {},
   "outputs": [],
   "source": [
    "CC = ComplexBallField(100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bbadeada-bc80-4f96-acfd-e3dce83367b0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# bound for sigma(n)\n",
    "\n",
    "A = ceil(100 * (exp(euler_gamma) + 0.6483 / log(log(N))))/100\n",
    "A, A.n()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "43cda1ac",
   "metadata": {},
   "outputs": [],
   "source": [
    "all(sigma(kk) <= A*kk*log(log(N)) for kk in srange(1, N+1))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ab63bd9b-fe76-4b9f-be11-d868576b660a",
   "metadata": {},
   "source": [
    "### Tail error, summation range $k \\geq n/2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "336a08c1-0e2a-4172-a962-0fcc0657799d",
   "metadata": {},
   "outputs": [],
   "source": [
    "tail_error_end = A * log(log(n_sym)) * n_sym^7 * exp(-n_sym/4)\n",
    "tail_error_end"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c233023b-2c4a-415a-a998-50b91be0ee16",
   "metadata": {},
   "source": [
    "We compare the error against the absolute value of the main terms of the asymptotic growth\n",
    "$$ -\\frac{n^2}{8} + \\frac{n}{24}, $$\n",
    "which is also proved in the computations below."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d4e9020c-ab5d-4dd1-b786-a74ebd2e50cf",
   "metadata": {},
   "outputs": [],
   "source": [
    "main_growth_sym = -n_sym^2/8 + n_sym/24 "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "532d99f4-db6d-4f69-8bf2-81bcebb84419",
   "metadata": {},
   "outputs": [],
   "source": [
    "plot(tail_error_end, N/2, 2*N) + plot(abs(main_growth_sym), N/2, 2*N, color=\"red\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c40ad4c5-a631-4851-ae44-bac0a7fffee1",
   "metadata": {},
   "outputs": [],
   "source": [
    "tail_error_end(n=CC(N))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "64e0e22b-47ce-455a-b64d-7b6d7e9be9d5",
   "metadata": {},
   "source": [
    "Numerically, the tail error in this region is already extremely small."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4f468435-17e3-49b0-a76e-1f800d5ce0c9",
   "metadata": {},
   "source": [
    "## Tail error, summation range $k\\in [n^{\\alpha}, n/2]$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d92c9dde-f843-4955-a836-93f2a3603d79",
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha = 7/10\n",
    "assert N^(2*alpha - 1) >= 3  # requirement in Section 4.2\n",
    "\n",
    "AR, n, k = dbt.AsymptoticRingWithDependentVariable('n^QQ', 'k', 0, alpha, bterm_round_to=4, default_prec=7)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cc4f10e-59f6-4153-9879-4960a31a7df1",
   "metadata": {},
   "outputs": [],
   "source": [
    "tail_error_mid = AR.B(4*A * (\n",
    "        n^(6*alpha)\n",
    "        + n/(2*n^alpha) * (6*n^3 + 6*n^(2 + 2*alpha)\n",
    "                           + 3*n^(1 + 4*alpha) + n^(6*alpha))\n",
    "    ),\n",
    "    valid_from=N\n",
    ")\n",
    "tail_error_mid  # times log(log(n)) * exp(-n^(2*alpha - 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ed58b910-a655-48c7-bfb7-d5fc4dbf921c",
   "metadata": {},
   "outputs": [],
   "source": [
    "tail_error_mid_bterm = next(tail_error_mid.summands.elements())\n",
    "tail_error_mid_sym = SR(dbt.expansion_upper_bound(tail_error_mid)) * log(log(n_sym)) * exp(-n_sym^(2*alpha - 1))\n",
    "tail_error_mid_sym"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "324441f1-012d-417b-aaee-14a9baf4e5ec",
   "metadata": {},
   "outputs": [],
   "source": [
    "plot(tail_error_mid_sym, N/2, 2*N) + plot(abs(main_growth_sym), N/2, 2*N, color=\"red\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "726d4b86-1590-4291-bfcf-bc2bfe4079ec",
   "metadata": {},
   "source": [
    "Again, the error is comparatively small from $N \\geq 5000$ on."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dc756b15-3ad9-40a4-bc4f-9d05ebb359a2",
   "metadata": {},
   "outputs": [],
   "source": [
    "tail_error_mid_sym(n=CC(N))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "55967465-9f4c-4832-8212-9f9ab6a3947b",
   "metadata": {},
   "source": [
    "## Summand approximations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "17c36c10-bcfd-4b96-a4ab-87a57df0bf61",
   "metadata": {},
   "outputs": [],
   "source": [
    "R = 9"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e7a4b028-1c59-407d-ba79-ad62ece61957",
   "metadata": {},
   "source": [
    "First we determine the expansion error,\n",
    "$$ \\frac{2}{R n^R (1 - k^2/n^2)} \\bigg( k^R + \\frac{k^{R+1}}{R+1} \\bigg) $$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "aec260a2-dec1-4ca6-b5b4-c8bea4c60d94",
   "metadata": {},
   "outputs": [],
   "source": [
    "sum_error = dbt.taylor_with_explicit_error(lambda t: 1/(1 - t), k^2/n^2, valid_from=N) * AR.B(2 / (R * n^R) * (k^R + k^(R+1)/(R+1)), valid_from=N)\n",
    "sum_error"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "319e87e2-4fd7-4dde-b9cd-8ea5c5411ab1",
   "metadata": {},
   "source": [
    "The exact part of the sum is given by\n",
    "$$ -\\sum_{j=1}^k \\sum_{\\substack{r=1\\\\ r \\text{odd}}}^R \\frac{2j^r}{r n^r} $$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9e883c5d-b7e4-41a6-9332-249ab100d8c0",
   "metadata": {},
   "outputs": [],
   "source": [
    "sum_expansion = -2*sum([sum(j^r, j, 1, k) / (r * n^r) for r in srange(1, R, 2)])\n",
    "sum_expansion += k^2/n  # remove the asymptotic main term, it remains an exponential\n",
    "sum_expansion += sum_error\n",
    "sum_expansion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f7f2d230-c270-4fcb-b3f3-4ad9187aad16",
   "metadata": {},
   "outputs": [],
   "source": [
    "# check magnitude of B-term\n",
    "dbt.simplify_expansion(sum_expansion, simplify_bterm_growth=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6dbd66f2-7749-4e06-a40d-2df08b19daa1",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "# need to find correct order of Taylor expansion. check collapsed B-term growth after calculations!\n",
    "\n",
    "S_nk_and_error = dbt.taylor_with_explicit_error(exp, sum_expansion, order=6, valid_from=N)\n",
    "S_nk_and_error *= dbt.taylor_with_explicit_error(lambda t: 1/(1-t), k/n, order=6, valid_from=N)\n",
    "S_nk_and_error = dbt.simplify_expansion(S_nk_and_error)\n",
    "S_nk_and_error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b5a32a65-4c7d-41ec-bc6b-671641fb9cf7",
   "metadata": {},
   "outputs": [],
   "source": [
    "S_nk_and_error_collapsed = dbt.simplify_expansion(S_nk_and_error, simplify_bterm_growth=True)\n",
    "S_nk_and_error_collapsed"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47ba346e-f0d7-4e39-a37f-9095e2e8e996",
   "metadata": {},
   "outputs": [],
   "source": [
    "# workaround required as .exact_part is broken in modified AsymptoticRing,\n",
    "# see https://github.com/sagemath/sage/pull/39582.\n",
    "\n",
    "S_nk = AR.zero()\n",
    "for summand in S_nk_and_error.summands:\n",
    "    if summand.is_exact():\n",
    "        S_nk += AR(summand)\n",
    "S_nk"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d6aff029",
   "metadata": {},
   "outputs": [],
   "source": [
    "expansion_error = dbt.simplify_expansion(S_nk_and_error.error_part() * (2*k^4 + 3*n^2) * k^2)\n",
    "expansion_error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4a00ff27",
   "metadata": {},
   "outputs": [],
   "source": [
    "# we determine the integral bound symbolically:\n",
    "\n",
    "f(t) = t^j * exp(-t^2/n_sym)\n",
    "t_0 = sqrt(j * n_sym / 2)\n",
    "\n",
    "integral_bound = f(t_0) + integrate(f(t), t, 0, oo)\n",
    "integral_bound"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "66bf8ff6",
   "metadata": {},
   "outputs": [],
   "source": [
    "error_after_summation = AR.zero()\n",
    "\n",
    "for summand in expansion_error.summands:\n",
    "    with assuming(k > 0):\n",
    "        coef = summand.coefficient.simplify()\n",
    "    for c, p in coef.coefficients(k):\n",
    "        error_after_summation += c * AR.B(dbt.evaluate(integral_bound, n=n, j=p) * n^(summand.growth.exponent), valid_from=N)\n",
    "\n",
    "error_after_summation *= A\n",
    "error_after_summation # times log(log(n))."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "251786be",
   "metadata": {},
   "outputs": [],
   "source": [
    "error_after_summation_sym = SR(dbt.expansion_upper_bound(error_after_summation)) * log(log(n_sym))\n",
    "error_after_summation_sym"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b719df28",
   "metadata": {},
   "outputs": [],
   "source": [
    "# not negligible, but still clearly dominated by main term.\n",
    "plot(error_after_summation_sym, N/2, 2*N) + plot(abs(main_growth_sym), N/2, 2*N, color=\"red\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "80fd895a",
   "metadata": {},
   "source": [
    "### Completion of the sum: error for completing the sum over $n^{\\alpha} \\leq k < n^{3/4}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "af22214e-55c9-4b78-8200-f24d281f01a9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# the lazy way of plugging in k = n^(3/4): switch to\n",
    "# the corresponding asymptotic ring.\n",
    "AR_34, n_34, k = dbt.AsymptoticRingWithDependentVariable('n^QQ', 'k', 0, 3/4, bterm_round_to=3, default_prec=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2e942c6c-d4e0-4cee-8874-b5e73e41c751",
   "metadata": {},
   "outputs": [],
   "source": [
    "AR_34(S_nk).O()  # good!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "84836fc6-f91e-4bf2-9661-58738f514932",
   "metadata": {},
   "outputs": [],
   "source": [
    "C_2 = dbt.expansion_upper_bound(AR_34(S_nk), numeric=True)  # <-- C2\n",
    "C_2, C_2.n()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4a2b7a6c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# symbolic integration, then back to produce a B-term.\n",
    "tails_error_until_n34 = dbt.evaluate((\n",
    "    n_sym^(3/4) * (f(n_sym^alpha)(j=5) + integrate(abs(f(t)(j=5)), t, n_sym^alpha, n_sym^(3/4)))\n",
    "    ).subs({\n",
    "        exp(-sqrt(n_sym)): -1,  # this is a bit delicate, but correct.\n",
    "        exp(-n_sym^(2/5)): 1,\n",
    "    }),\n",
    "    n=n\n",
    ").B(valid_from=N)\n",
    "tails_error_until_n34 *= 2*A\n",
    "tails_error_until_n34 # times exp(-n^(2/5)) * log(log(n))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fb9ef0ab",
   "metadata": {},
   "outputs": [],
   "source": [
    "tails_error_until_n34_bterm = next(tails_error_until_n34.summands.elements())\n",
    "tails_error_until_n34_sym = (\n",
    "    SR(dbt.expansion_upper_bound(tails_error_until_n34))\n",
    "    * log(log(n_sym)) * exp(-n_sym^(2/5))\n",
    ")\n",
    "tails_error_until_n34_sym"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "70d94ac9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# this error is negligible too!\n",
    "(\n",
    "    plot(tails_error_until_n34_sym, N/2, 2*N) \n",
    "    + plot(abs(main_growth_sym), N/2, 2*N, color=\"red\")\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "620b26c8-0a3d-4777-b530-5c176a77e36a",
   "metadata": {},
   "source": [
    "### Completion of the sum: error for completing the sum over $k \\geq n^{3/4}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d9df1724-93cf-4d06-a187-1de309a65c5f",
   "metadata": {},
   "outputs": [],
   "source": [
    "AR(dbt.expansion_upper_bound(\n",
    "    dbt.evaluate((S_nk.subs(n=n_sym) * n_sym^15 / k^20).expand()(k=n_sym^(3/4)), n=n),\n",
    "    numeric=True,\n",
    "    valid_from=N\n",
    ")).B(valid_from=N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f1ff68c9-3733-4292-b9c7-04c1b57f0225",
   "metadata": {},
   "outputs": [],
   "source": [
    "assert N^(3/4) > sqrt(27*N/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "42383417-b142-4c02-9458-5f3aa751341c",
   "metadata": {},
   "outputs": [],
   "source": [
    "tails_error_after_n34 = (\n",
    "    2 * 4251 * n_sym^(-15) / 5000 * (f(n_sym^(3/4))(j=27) + integrate(f(t)(j=27), t, n_sym^(3/4), oo))\n",
    ").expand()\n",
    "tails_error_after_n34 = dbt.evaluate((tails_error_after_n34 * exp(sqrt(n_sym))).expand(), n=n).B(valid_from=N)\n",
    "tails_error_after_n34  # times exp(-n^(1/2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f6d7bafe-5664-446a-9eac-7ba0f7035ab1",
   "metadata": {},
   "outputs": [],
   "source": [
    "tails_error_after_n34_bterm = next(tails_error_after_n34.summands.elements())\n",
    "\n",
    "tails_error_after_n34_sym = SR(dbt.expansion_upper_bound(tails_error_after_n34)) * exp(-n_sym^(1/2))\n",
    "tails_error_after_n34_sym"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "85cfdc99-5671-49f3-bf16-4f15f2aaceb0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# this error is negligible too!\n",
    "(\n",
    "    plot(tails_error_after_n34_sym, N/2, 2*N) \n",
    "    + plot(abs(main_growth_sym), N/2, 2*N, color=\"red\")\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "91745cac-3180-4924-bc21-45dc51d2ce14",
   "metadata": {},
   "source": [
    "## Mellin transform"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fa3479fe",
   "metadata": {},
   "outputs": [],
   "source": [
    "mellin_summands = (k * S_nk * (k^2 - 3*n + 2) * (2*k^2 - n)).map_coefficients(lambda t: t.expand())\n",
    "mellin_summands"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6db0ff5b-cba9-47e1-86d4-529615f64487",
   "metadata": {},
   "outputs": [],
   "source": [
    "var('t s')\n",
    "\n",
    "def mellin_transform_from_summand(k_exp, n_exp):\n",
    "    a = k_exp\n",
    "    b = n_exp\n",
    "    return zeta(2*s - 2*b - a - 1) * zeta(2*s - 2*b - a) * gamma(s - b) * t^(-s)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e268b3ad-74c6-4464-a24b-29c40a3d2025",
   "metadata": {},
   "outputs": [],
   "source": [
    "mellin_transform = 0\n",
    "\n",
    "for summand in mellin_summands.summands:\n",
    "    for coef, k_pow in summand.coefficient.coefficients(k):\n",
    "        mellin_transform += coef * mellin_transform_from_summand(k_exp=k_pow, n_exp=summand.growth.exponent)\n",
    "\n",
    "mellin_transform"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "032e4e90-61e1-421d-be1d-430f1733658c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# there are no residues at half-integers >= 5/2:\n",
    "all(mellin_transform.residue(s==nm) == 0 for nm in srange(5/2, 30, 1/2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5d5dc6e7",
   "metadata": {},
   "outputs": [],
   "source": [
    "main_asy = sum([\n",
    "    mellin_transform.residue(s==res)\n",
    "    for res in [2, 3/2, 1]\n",
    "])\n",
    "main_asy = dbt.evaluate(main_asy, t=1/n)\n",
    "main_asy"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dfa64209-a0c4-487b-bf57-9362e34c2274",
   "metadata": {},
   "source": [
    "### Integral errors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "52afe452",
   "metadata": {},
   "outputs": [],
   "source": [
    "zeta_fct = zeta(s).operator()\n",
    "gamma_fct = gamma(s).operator()\n",
    "\n",
    "def zeta_bound(sgm):\n",
    "    if sgm >= 3/2:\n",
    "        return ceil(zeta(3/2)*10^5)/10^5\n",
    "    if sgm <= -1/2:\n",
    "        return (\n",
    "            ceil(\n",
    "                2^(sgm + 1/2) * pi^(sgm - 1/2) * zeta(3/2)\n",
    "                * exp(1/600) * (abs(1 - sgm - I*100)/100)^(1/2 - sgm)\n",
    "                * 10^5\n",
    "            ) / 10^5\n",
    "            * t^(1/2 - sgm)\n",
    "        )\n",
    "    if sgm == 1/2:\n",
    "        return 618/1000 * t^(1/2)\n",
    "    \n",
    "def gamma_bound(sgm):\n",
    "    if sgm > 0:\n",
    "        return (\n",
    "            ceil(\n",
    "                (2*pi)^(1/2) * exp(1/600)\n",
    "                * (abs(sgm + 100*I)/100)^(max(sgm-1/2, 0))\n",
    "                * 10^5\n",
    "            ) / 10^5\n",
    "            * t^(max(sgm-1/2, 0)) * exp(-pi/2 * t)\n",
    "        )\n",
    "    if sgm < 0:\n",
    "        offset = 0\n",
    "        while sgm + offset < 0:\n",
    "            offset += 1\n",
    "        return t^(-offset) * gamma_bound(sgm + offset)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "811299f2-1a70-4760-8ded-b17ec7285d10",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "\n",
    "@parallel(ncpus=16)\n",
    "def integral_estimate_asy(smd):\n",
    "    integral_error = 0\n",
    "    offset = 0\n",
    "    sigma = 3/4\n",
    "    while smd.residue(s==sigma - offset - 1/4) == 0:\n",
    "        offset += 1/2  # shift as far to the left as long as there are no new residues\n",
    "        if offset >= 100:  # some summands actually have no residues, trivial zeros of zeta cancel them.\n",
    "            offset = 0\n",
    "            break\n",
    "    smd *= t^s\n",
    "    smd = smd(s=sigma - offset + I*t)\n",
    "    smd_simplified = abs(smd).simplify()\n",
    "    \n",
    "    const = CC(1)\n",
    "    func = 1\n",
    "    for f in smd_simplified.operands():\n",
    "        if not f.variables():\n",
    "            const *= CC(f).abs()\n",
    "        else:\n",
    "            func *= f\n",
    "\n",
    "    integral_contribution = const * CC.integral(\n",
    "        lambda x, _: fast_callable(func, vars=[t])(x),\n",
    "        -100, 100  # integral over Re(s) = sigma - offset, central part\n",
    "    ).abs()\n",
    "    \n",
    "    # estimates for integral where |t| >= 100\n",
    "    error_bound = 1\n",
    "    for fct in smd.operands():\n",
    "        if fct.operator() is None:\n",
    "            error_bound *= abs(fct)\n",
    "        if fct.operator() is not None:\n",
    "            [arg] = fct.operands()\n",
    "            if fct.operator() is zeta_fct:\n",
    "                error_bound *= zeta_bound(arg(t=0))\n",
    "            if fct.operator() is gamma_fct:\n",
    "                error_bound *= gamma_bound(arg(t=0))\n",
    "    [[err_t_coef, err_t_pow]] = error_bound.coefficients(t)\n",
    "    integral_error_bound = 2 * CC(\n",
    "        err_t_coef(t=0) \n",
    "        * CC((2/pi)^(err_t_pow + 1)) \n",
    "        * CC(err_t_pow + 1).gamma_inc(CC(50*pi))\n",
    "    )\n",
    "    integral_contribution += integral_error_bound\n",
    "    return abs(integral_contribution).upper() / (2*pi) * n_sym^(sigma - offset)\n",
    "\n",
    "mellin_summands = mellin_transform.expand().operands()\n",
    "contribution_shifted_integrals = sum(\n",
    "    err\n",
    "    for args, err in tqdm(integral_estimate_asy(mellin_summands), total=len(mellin_summands))\n",
    ")\n",
    "contribution_shifted_integrals = dbt.evaluate(contribution_shifted_integrals, n=n).B(valid_from=N)\n",
    "contribution_shifted_integrals"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8688c034-8886-44a4-a164-d4b2bd07fab6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# again, the error is not negligible. it is still well dominated by the main term, however.\n",
    "contribution_shifted_integrals_sym = dbt.expansion_upper_bound(contribution_shifted_integrals).subs(n=n_sym)\n",
    "plot(contribution_shifted_integrals_sym, N/2, 2*N) + plot(abs(main_growth_sym), N/2, 2*N, color='red')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4f4d7144-7d64-487e-8859-df90742a26c4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ratio of error term to main term at n=N\n",
    "(contribution_shifted_integrals_sym(n=N) / abs(main_growth_sym(n=N))).n()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c27dde48-e33b-4f04-9482-33a7aeff00f7",
   "metadata": {},
   "source": [
    "## Accumulated Error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c6add316-11b0-4a84-9e94-58646e58ffef",
   "metadata": {},
   "outputs": [],
   "source": [
    "errors = [\n",
    "    tail_error_end,\n",
    "    tail_error_mid_sym,\n",
    "    error_after_summation_sym,\n",
    "    tails_error_until_n34_sym,\n",
    "    tails_error_after_n34_sym,\n",
    "    contribution_shifted_integrals_sym,\n",
    "]\n",
    "total_error = sum(errors)\n",
    "total_error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "75c9b6bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# crude estimates for n >= N:\n",
    "assert log(log(N)) <= N^(1/10)\n",
    "assert N > ((71/10) / (1/4)) # n^(71/10) * exp(-n/4) is decreasing\n",
    "assert N > (97/20 / (2/5))^(5/2)  # n^(97/20) * exp(-n^(2/5)) is decreasing\n",
    "assert N > (23/5 / (2/5))^(5/2)  # n^(23/5) * exp(-n^(2/5)) is decreasing\n",
    "assert N > (11/2 / (1/2))^(2/1)  # n^(11/2) * exp(-n^(1/2)) is decreasing\n",
    "\n",
    "total_error_estimate = 0\n",
    "for err in errors:\n",
    "    err = err.subs({log(log(n_sym)): n_sym^(1/10)})\n",
    "    if exp in [op.operator() for op in err.operands()]:\n",
    "        err = err(n=N)\n",
    "        total_error_estimate += AR(err)\n",
    "    else:\n",
    "        total_error_estimate += dbt.evaluate(err, n=n)\n",
    "\n",
    "total_error_asy = total_error_estimate.B(valid_from=N)\n",
    "total_error_asy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "565313fc-2b29-48d9-bff7-e66f7094185c",
   "metadata": {},
   "outputs": [],
   "source": [
    "total_error_Bterm_constant = dbt.expansion_upper_bound(total_error_asy).subs(n=1)\n",
    "total_error_Bterm_constant"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a6c28549",
   "metadata": {},
   "outputs": [],
   "source": [
    "bool(total_error_Bterm_constant * N^(3/4) < abs(main_growth_sym(n=N)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8f36e753",
   "metadata": {},
   "outputs": [],
   "source": [
    "((total_error_Bterm_constant * N^(3/4)) / abs(main_growth_sym(n=N))).n()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a9201bc6-7e7b-4954-8091-84cfeadf7f59",
   "metadata": {},
   "outputs": [],
   "source": [
    "plot(total_error, N/2, 2*N) + plot(abs(main_growth_sym), N/2, 2*N, color='red')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6e905ceb-4ae1-442e-8c3e-7da0a5ca120a",
   "metadata": {},
   "outputs": [],
   "source": [
    "plot(total_error / abs(main_growth_sym), N/2, 2*N) + plot(1, N/2, 2*N, linestyle='dashed', color='black')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "380823f6",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.6.beta6",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/2025-ramanujan-q.html <==
<!DOCTYPE html>

<html lang="en">
<head><meta charset="utf-8"/>
<meta content="width=device-width, initial-scale=1.0" name="viewport"/>
<title>ramanujan-q</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<style type="text/css">
    pre { line-height: 125%; }
td.linenos .normal { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
span.linenos { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
td.linenos .special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
span.linenos.special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
.highlight .hll { background-color: var(--jp-cell-editor-active-background) }
.highlight { background: var(--jp-cell-editor-background); color: var(--jp-mirror-editor-variable-color) }
.highlight .c { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment */
.highlight .err { color: var(--jp-mirror-editor-error-color) } /* Error */
.highlight .k { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword */
.highlight .o { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator */
.highlight .p { color: var(--jp-mirror-editor-punctuation-color) } /* Punctuation */
.highlight .ch { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Multiline */
.highlight .cp { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Preproc */
.highlight .cpf { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Single */
.highlight .cs { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Special */
.highlight .kc { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Pseudo */
.highlight .kr { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Type */
.highlight .m { color: var(--jp-mirror-editor-number-color) } /* Literal.Number */
.highlight .s { color: var(--jp-mirror-editor-string-color) } /* Literal.String */
.highlight .ow { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator.Word */
.highlight .pm { color: var(--jp-mirror-editor-punctuation-color) } /* Punctuation.Marker */
.highlight .w { color: var(--jp-mirror-editor-variable-color) } /* Text.Whitespace */
.highlight .mb { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Bin */
.highlight .mf { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Float */
.highlight .mh { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Hex */
.highlight .mi { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer */
.highlight .mo { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Oct */
.highlight .sa { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Affix */
.highlight .sb { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Backtick */
.highlight .sc { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Char */
.highlight .dl { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Delimiter */
.highlight .sd { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Doc */
.highlight .s2 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Double */
.highlight .se { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Escape */
.highlight .sh { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Heredoc */
.highlight .si { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Interpol */
.highlight .sx { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Other */
.highlight .sr { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Regex */
.highlight .s1 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Single */
.highlight .ss { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Symbol */
.highlight .il { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer.Long */
  </style>
<style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
 * Mozilla scrollbar styling
 */

/* use standard opaque scrollbars for most nodes */
[data-jp-theme-scrollbars='true'] {
  scrollbar-color: rgb(var(--jp-scrollbar-thumb-color))
    var(--jp-scrollbar-background-color);
}

/* for code nodes, use a transparent style of scrollbar. These selectors
 * will match lower in the tree, and so will override the above */
[data-jp-theme-scrollbars='true'] .CodeMirror-hscrollbar,
[data-jp-theme-scrollbars='true'] .CodeMirror-vscrollbar {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
}

/* tiny scrollbar */

.jp-scrollbar-tiny {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
  scrollbar-width: thin;
}

/* tiny scrollbar */

.jp-scrollbar-tiny::-webkit-scrollbar,
.jp-scrollbar-tiny::-webkit-scrollbar-corner {
  background-color: transparent;
  height: 4px;
  width: 4px;
}

.jp-scrollbar-tiny::-webkit-scrollbar-thumb {
  background: rgba(var(--jp-scrollbar-thumb-color), 0.5);
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:horizontal {
  border-left: 0 solid transparent;
  border-right: 0 solid transparent;
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:vertical {
  border-top: 0 solid transparent;
  border-bottom: 0 solid transparent;
}

/*
 * Lumino
 */

.lm-ScrollBar[data-orientation='horizontal'] {
  min-height: 16px;
  max-height: 16px;
  min-width: 45px;
  border-top: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] {
  min-width: 16px;
  max-width: 16px;
  min-height: 45px;
  border-left: 1px solid #a0a0a0;
}

.lm-ScrollBar-button {
  background-color: #f0f0f0;
  background-position: center center;
  min-height: 15px;
  max-height: 15px;
  min-width: 15px;
  max-width: 15px;
}

.lm-ScrollBar-button:hover {
  background-color: #dadada;
}

.lm-ScrollBar-button.lm-mod-active {
  background-color: #cdcdcd;
}

.lm-ScrollBar-track {
  background: #f0f0f0;
}

.lm-ScrollBar-thumb {
  background: #cdcdcd;
}

.lm-ScrollBar-thumb:hover {
  background: #bababa;
}

.lm-ScrollBar-thumb.lm-mod-active {
  background: #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal'] .lm-ScrollBar-thumb {
  height: 100%;
  min-width: 15px;
  border-left: 1px solid #a0a0a0;
  border-right: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] .lm-ScrollBar-thumb {
  width: 100%;
  min-height: 15px;
  border-top: 1px solid #a0a0a0;
  border-bottom: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-left);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-right);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-up);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-down);
  background-size: 17px;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-Widget {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
}

.lm-Widget.lm-mod-hidden {
  display: none !important;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.lm-AccordionPanel[data-orientation='horizontal'] > .lm-AccordionPanel-title {
  /* Title is rotated for horizontal accordion panel using CSS */
  display: block;
  transform-origin: top left;
  transform: rotate(-90deg) translate(-100%);
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-CommandPalette {
  display: flex;
  flex-direction: column;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-CommandPalette-search {
  flex: 0 0 auto;
}

.lm-CommandPalette-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  min-height: 0;
  overflow: auto;
  list-style-type: none;
}

.lm-CommandPalette-header {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.lm-CommandPalette-item {
  display: flex;
  flex-direction: row;
}

.lm-CommandPalette-itemIcon {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemContent {
  flex: 1 1 auto;
  overflow: hidden;
}

.lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemLabel {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.lm-close-icon {
  border: 1px solid transparent;
  background-color: transparent;
  position: absolute;
  z-index: 1;
  right: 3%;
  top: 0;
  bottom: 0;
  margin: auto;
  padding: 7px 0;
  display: none;
  vertical-align: middle;
  outline: 0;
  cursor: pointer;
}
.lm-close-icon:after {
  content: 'X';
  display: block;
  width: 15px;
  height: 15px;
  text-align: center;
  color: #000;
  font-weight: normal;
  font-size: 12px;
  cursor: pointer;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-DockPanel {
  z-index: 0;
}

.lm-DockPanel-widget {
  z-index: 0;
}

.lm-DockPanel-tabBar {
  z-index: 1;
}

.lm-DockPanel-handle {
  z-index: 2;
}

.lm-DockPanel-handle.lm-mod-hidden {
  display: none !important;
}

.lm-DockPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}

.lm-DockPanel-handle[data-orientation='horizontal'] {
  cursor: ew-resize;
}

.lm-DockPanel-handle[data-orientation='vertical'] {
  cursor: ns-resize;
}

.lm-DockPanel-handle[data-orientation='horizontal']:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}

.lm-DockPanel-handle[data-orientation='vertical']:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}

.lm-DockPanel-overlay {
  z-index: 3;
  box-sizing: border-box;
  pointer-events: none;
}

.lm-DockPanel-overlay.lm-mod-hidden {
  display: none !important;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-Menu {
  z-index: 10000;
  position: absolute;
  white-space: nowrap;
  overflow-x: hidden;
  overflow-y: auto;
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-Menu-content {
  margin: 0;
  padding: 0;
  display: table;
  list-style-type: none;
}

.lm-Menu-item {
  display: table-row;
}

.lm-Menu-item.lm-mod-hidden,
.lm-Menu-item.lm-mod-collapsed {
  display: none !important;
}

.lm-Menu-itemIcon,
.lm-Menu-itemSubmenuIcon {
  display: table-cell;
  text-align: center;
}

.lm-Menu-itemLabel {
  display: table-cell;
  text-align: left;
}

.lm-Menu-itemShortcut {
  display: table-cell;
  text-align: right;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-MenuBar {
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-MenuBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex-direction: row;
  list-style-type: none;
}

.lm-MenuBar-item {
  box-sizing: border-box;
}

.lm-MenuBar-itemIcon,
.lm-MenuBar-itemLabel {
  display: inline-block;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-ScrollBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-ScrollBar[data-orientation='horizontal'] {
  flex-direction: row;
}

.lm-ScrollBar[data-orientation='vertical'] {
  flex-direction: column;
}

.lm-ScrollBar-button {
  box-sizing: border-box;
  flex: 0 0 auto;
}

.lm-ScrollBar-track {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
  flex: 1 1 auto;
}

.lm-ScrollBar-thumb {
  box-sizing: border-box;
  position: absolute;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-SplitPanel-child {
  z-index: 0;
}

.lm-SplitPanel-handle {
  z-index: 1;
}

.lm-SplitPanel-handle.lm-mod-hidden {
  display: none !important;
}

.lm-SplitPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}

.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle {
  cursor: ew-resize;
}

.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle {
  cursor: ns-resize;
}

.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}

.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-TabBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-TabBar[data-orientation='horizontal'] {
  flex-direction: row;
  align-items: flex-end;
}

.lm-TabBar[data-orientation='vertical'] {
  flex-direction: column;
  align-items: flex-end;
}

.lm-TabBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex: 1 1 auto;
  list-style-type: none;
}

.lm-TabBar[data-orientation='horizontal'] > .lm-TabBar-content {
  flex-direction: row;
}

.lm-TabBar[data-orientation='vertical'] > .lm-TabBar-content {
  flex-direction: column;
}

.lm-TabBar-tab {
  display: flex;
  flex-direction: row;
  box-sizing: border-box;
  overflow: hidden;
  touch-action: none; /* Disable native Drag/Drop */
}

.lm-TabBar-tabIcon,
.lm-TabBar-tabCloseIcon {
  flex: 0 0 auto;
}

.lm-TabBar-tabLabel {
  flex: 1 1 auto;
  overflow: hidden;
  white-space: nowrap;
}

.lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing: border-box;
}

.lm-TabBar-tab.lm-mod-hidden {
  display: none !important;
}

.lm-TabBar-addButton.lm-mod-hidden {
  display: none !important;
}

.lm-TabBar.lm-mod-dragging .lm-TabBar-tab {
  position: relative;
}

.lm-TabBar.lm-mod-dragging[data-orientation='horizontal'] .lm-TabBar-tab {
  left: 0;
  transition: left 150ms ease;
}

.lm-TabBar.lm-mod-dragging[data-orientation='vertical'] .lm-TabBar-tab {
  top: 0;
  transition: top 150ms ease;
}

.lm-TabBar.lm-mod-dragging .lm-TabBar-tab.lm-mod-dragging {
  transition: none;
}

.lm-TabBar-tabLabel .lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing: border-box;
  background: inherit;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-TabPanel-tabBar {
  z-index: 1;
}

.lm-TabPanel-stackedPanel {
  z-index: 0;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapse {
  display: flex;
  flex-direction: column;
  align-items: stretch;
}

.jp-Collapse-header {
  padding: 1px 12px;
  background-color: var(--jp-layout-color1);
  border-bottom: solid var(--jp-border-width) var(--jp-border-color2);
  color: var(--jp-ui-font-color1);
  cursor: pointer;
  display: flex;
  align-items: center;
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  text-transform: uppercase;
  user-select: none;
}

.jp-Collapser-icon {
  height: 16px;
}

.jp-Collapse-header-collapsed .jp-Collapser-icon {
  transform: rotate(-90deg);
  margin: auto 0;
}

.jp-Collapser-title {
  line-height: 25px;
}

.jp-Collapse-contents {
  padding: 0 12px;
  background-color: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  overflow: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* This file was auto-generated by ensureUiComponents() in @jupyterlab/buildutils */

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

/* Icons urls */

:root {
  --jp-icon-add-above: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPGcgY2xpcC1wYXRoPSJ1cmwoI2NsaXAwXzEzN18xOTQ5MikiPgo8cGF0aCBjbGFzcz0ianAtaWNvbjMiIGQ9Ik00Ljc1IDQuOTMwNjZINi42MjVWNi44MDU2NkM2LjYyNSA3LjAxMTkxIDYuNzkzNzUgNy4xODA2NiA3IDcuMTgwNjZDNy4yMDYyNSA3LjE4MDY2IDcuMzc1IDcuMDExOTEgNy4zNzUgNi44MDU2NlY0LjkzMDY2SDkuMjVDOS40NTYyNSA0LjkzMDY2IDkuNjI1IDQuNzYxOTEgOS42MjUgNC41NTU2NkM5LjYyNSA0LjM0OTQxIDkuNDU2MjUgNC4xODA2NiA5LjI1IDQuMTgwNjZINy4zNzVWMi4zMDU2NkM3LjM3NSAyLjA5OTQxIDcuMjA2MjUgMS45MzA2NiA3IDEuOTMwNjZDNi43OTM3NSAxLjkzMDY2IDYuNjI1IDIuMDk5NDEgNi42MjUgMi4zMDU2NlY0LjE4MDY2SDQuNzVDNC41NDM3NSA0LjE4MDY2IDQuMzc1IDQuMzQ5NDEgNC4zNzUgNC41NTU2NkM0LjM3NSA0Ljc2MTkxIDQuNTQzNzUgNC45MzA2NiA0Ljc1IDQuOTMwNjZaIiBmaWxsPSIjNjE2MTYxIiBzdHJva2U9IiM2MTYxNjEiIHN0cm9rZS13aWR0aD0iMC43Ii8+CjwvZz4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBmaWxsLXJ1bGU9ImV2ZW5vZGQiIGNsaXAtcnVsZT0iZXZlbm9kZCIgZD0iTTExLjUgOS41VjExLjVMMi41IDExLjVWOS41TDExLjUgOS41Wk0xMiA4QzEyLjU1MjMgOCAxMyA4LjQ0NzcyIDEzIDlWMTJDMTMgMTIuNTUyMyAxMi41NTIzIDEzIDEyIDEzTDIgMTNDMS40NDc3MiAxMyAxIDEyLjU1MjMgMSAxMlY5QzEgOC40NDc3MiAxLjQ0NzcxIDggMiA4TDEyIDhaIiBmaWxsPSIjNjE2MTYxIi8+CjxkZWZzPgo8Y2xpcFBhdGggaWQ9ImNsaXAwXzEzN18xOTQ5MiI+CjxyZWN0IGNsYXNzPSJqcC1pY29uMyIgd2lkdGg9IjYiIGhlaWdodD0iNiIgZmlsbD0id2hpdGUiIHRyYW5zZm9ybT0ibWF0cml4KC0xIDAgMCAxIDEwIDEuNTU1NjYpIi8+CjwvY2xpcFBhdGg+CjwvZGVmcz4KPC9zdmc+Cg==);
  --jp-icon-add-below: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPGcgY2xpcC1wYXRoPSJ1cmwoI2NsaXAwXzEzN18xOTQ5OCkiPgo8cGF0aCBjbGFzcz0ianAtaWNvbjMiIGQ9Ik05LjI1IDEwLjA2OTNMNy4zNzUgMTAuMDY5M0w3LjM3NSA4LjE5NDM0QzcuMzc1IDcuOTg4MDkgNy4yMDYyNSA3LjgxOTM0IDcgNy44MTkzNEM2Ljc5Mzc1IDcuODE5MzQgNi42MjUgNy45ODgwOSA2LjYyNSA4LjE5NDM0TDYuNjI1IDEwLjA2OTNMNC43NSAxMC4wNjkzQzQuNTQzNzUgMTAuMDY5MyA0LjM3NSAxMC4yMzgxIDQuMzc1IDEwLjQ0NDNDNC4zNzUgMTAuNjUwNiA0LjU0Mzc1IDEwLjgxOTMgNC43NSAxMC44MTkzTDYuNjI1IDEwLjgxOTNMNi42MjUgMTIuNjk0M0M2LjYyNSAxMi45MDA2IDYuNzkzNzUgMTMuMDY5MyA3IDEzLjA2OTNDNy4yMDYyNSAxMy4wNjkzIDcuMzc1IDEyLjkwMDYgNy4zNzUgMTIuNjk0M0w3LjM3NSAxMC44MTkzTDkuMjUgMTAuODE5M0M5LjQ1NjI1IDEwLjgxOTMgOS42MjUgMTAuNjUwNiA5LjYyNSAxMC40NDQzQzkuNjI1IDEwLjIzODEgOS40NTYyNSAxMC4wNjkzIDkuMjUgMTAuMDY5M1oiIGZpbGw9IiM2MTYxNjEiIHN0cm9rZT0iIzYxNjE2MSIgc3Ryb2tlLXdpZHRoPSIwLjciLz4KPC9nPgo8cGF0aCBjbGFzcz0ianAtaWNvbjMiIGZpbGwtcnVsZT0iZXZlbm9kZCIgY2xpcC1ydWxlPSJldmVub2RkIiBkPSJNMi41IDUuNUwyLjUgMy41TDExLjUgMy41TDExLjUgNS41TDIuNSA1LjVaTTIgN0MxLjQ0NzcyIDcgMSA2LjU1MjI4IDEgNkwxIDNDMSAyLjQ0NzcyIDEuNDQ3NzIgMiAyIDJMMTIgMkMxMi41NTIzIDIgMTMgMi40NDc3MiAxMyAzTDEzIDZDMTMgNi41NTIyOSAxMi41NTIzIDcgMTIgN0wyIDdaIiBmaWxsPSIjNjE2MTYxIi8+CjxkZWZzPgo8Y2xpcFBhdGggaWQ9ImNsaXAwXzEzN18xOTQ5OCI+CjxyZWN0IGNsYXNzPSJqcC1pY29uMyIgd2lkdGg9IjYiIGhlaWdodD0iNiIgZmlsbD0id2hpdGUiIHRyYW5zZm9ybT0ibWF0cml4KDEgMS43NDg0NmUtMDcgMS43NDg0NmUtMDcgLTEgNCAxMy40NDQzKSIvPgo8L2NsaXBQYXRoPgo8L2RlZnM+Cjwvc3ZnPgo=);
  --jp-icon-add: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDEzaC02djZoLTJ2LTZINXYtMmg2VjVoMnY2aDZ2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-bell: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE2IDE2IiB2ZXJzaW9uPSIxLjEiPgogICA8cGF0aCBjbGFzcz0ianAtaWNvbjIganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMzMzMzMzIgogICAgICBkPSJtOCAwLjI5Yy0xLjQgMC0yLjcgMC43My0zLjYgMS44LTEuMiAxLjUtMS40IDMuNC0xLjUgNS4yLTAuMTggMi4yLTAuNDQgNC0yLjMgNS4zbDAuMjggMS4zaDVjMC4wMjYgMC42NiAwLjMyIDEuMSAwLjcxIDEuNSAwLjg0IDAuNjEgMiAwLjYxIDIuOCAwIDAuNTItMC40IDAuNi0xIDAuNzEtMS41aDVsMC4yOC0xLjNjLTEuOS0wLjk3LTIuMi0zLjMtMi4zLTUuMy0wLjEzLTEuOC0wLjI2LTMuNy0xLjUtNS4yLTAuODUtMS0yLjItMS44LTMuNi0xLjh6bTAgMS40YzAuODggMCAxLjkgMC41NSAyLjUgMS4zIDAuODggMS4xIDEuMSAyLjcgMS4yIDQuNCAwLjEzIDEuNyAwLjIzIDMuNiAxLjMgNS4yaC0xMGMxLjEtMS42IDEuMi0zLjQgMS4zLTUuMiAwLjEzLTEuNyAwLjMtMy4zIDEuMi00LjQgMC41OS0wLjcyIDEuNi0xLjMgMi41LTEuM3ptLTAuNzQgMTJoMS41Yy0wLjAwMTUgMC4yOCAwLjAxNSAwLjc5LTAuNzQgMC43OS0wLjczIDAuMDAxNi0wLjcyLTAuNTMtMC43NC0wLjc5eiIgLz4KPC9zdmc+Cg==);
  --jp-icon-bug-dot: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjQiIGhlaWdodD0iMjQiIHZpZXdCb3g9IjAgMCAyNCAyNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiPgogICAgICAgIDxwYXRoIGZpbGwtcnVsZT0iZXZlbm9kZCIgY2xpcC1ydWxlPSJldmVub2RkIiBkPSJNMTcuMTkgOEgyMFYxMEgxNy45MUMxNy45NiAxMC4zMyAxOCAxMC42NiAxOCAxMVYxMkgyMFYxNEgxOC41SDE4VjE0LjAyNzVDMTUuNzUgMTQuMjc2MiAxNCAxNi4xODM3IDE0IDE4LjVDMTQgMTkuMjA4IDE0LjE2MzUgMTkuODc3OSAxNC40NTQ5IDIwLjQ3MzlDMTMuNzA2MyAyMC44MTE3IDEyLjg3NTcgMjEgMTIgMjFDOS43OCAyMSA3Ljg1IDE5Ljc5IDYuODEgMThINFYxNkg2LjA5QzYuMDQgMTUuNjcgNiAxNS4zNCA2IDE1VjE0SDRWMTJINlYxMUM2IDEwLjY2IDYuMDQgMTAuMzMgNi4wOSAxMEg0VjhINi44MUM3LjI2IDcuMjIgNy44OCA2LjU1IDguNjIgNi4wNEw3IDQuNDFMOC40MSAzTDEwLjU5IDUuMTdDMTEuMDQgNS4wNiAxMS41MSA1IDEyIDVDMTIuNDkgNSAxMi45NiA1LjA2IDEzLjQyIDUuMTdMMTUuNTkgM0wxNyA0LjQxTDE1LjM3IDYuMDRDMTYuMTIgNi41NSAxNi43NCA3LjIyIDE3LjE5IDhaTTEwIDE2SDE0VjE0SDEwVjE2Wk0xMCAxMkgxNFYxMEgxMFYxMloiIGZpbGw9IiM2MTYxNjEiLz4KICAgICAgICA8cGF0aCBkPSJNMjIgMTguNUMyMiAyMC40MzMgMjAuNDMzIDIyIDE4LjUgMjJDMTYuNTY3IDIyIDE1IDIwLjQzMyAxNSAxOC41QzE1IDE2LjU2NyAxNi41NjcgMTUgMTguNSAxNUMyMC40MzMgMTUgMjIgMTYuNTY3IDIyIDE4LjVaIiBmaWxsPSIjNjE2MTYxIi8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-bug: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0yMCA4aC0yLjgxYy0uNDUtLjc4LTEuMDctMS40NS0xLjgyLTEuOTZMMTcgNC40MSAxNS41OSAzbC0yLjE3IDIuMTdDMTIuOTYgNS4wNiAxMi40OSA1IDEyIDVjLS40OSAwLS45Ni4wNi0xLjQxLjE3TDguNDEgMyA3IDQuNDFsMS42MiAxLjYzQzcuODggNi41NSA3LjI2IDcuMjIgNi44MSA4SDR2MmgyLjA5Yy0uMDUuMzMtLjA5LjY2LS4wOSAxdjFINHYyaDJ2MWMwIC4zNC4wNC42Ny4wOSAxSDR2MmgyLjgxYzEuMDQgMS43OSAyLjk3IDMgNS4xOSAzczQuMTUtMS4yMSA1LjE5LTNIMjB2LTJoLTIuMDljLjA1LS4zMy4wOS0uNjYuMDktMXYtMWgydi0yaC0ydi0xYzAtLjM0LS4wNC0uNjctLjA5LTFIMjBWOHptLTYgOGgtNHYtMmg0djJ6bTAtNGgtNHYtMmg0djJ6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-build: url(data:image/svg+xml;base64,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);
  --jp-icon-caret-down-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iOS45LDEzLjYgMy42LDcuNCA0LjQsNi42IDkuOSwxMi4yIDE1LjQsNi43IDE2LjEsNy40ICIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNS45TDksOS43bDMuOC0zLjhsMS4yLDEuMmwtNC45LDVsLTQuOS01TDUuMiw1Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNy41TDksMTEuMmwzLjgtMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-left: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik0xMC44LDEyLjhMNy4xLDlsMy44LTMuOGwwLDcuNkgxMC44eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-right: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik03LjIsNS4yTDEwLjksOWwtMy44LDMuOFY1LjJINy4yeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-up-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iMTUuNCwxMy4zIDkuOSw3LjcgNC40LDEzLjIgMy42LDEyLjUgOS45LDYuMyAxNi4xLDEyLjYgIi8+Cgk8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-up: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik01LjIsMTAuNUw5LDYuOGwzLjgsMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-case-sensitive: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgogIDxnIGNsYXNzPSJqcC1pY29uLWFjY2VudDIiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTcuNiw4aDAuOWwzLjUsOGgtMS4xTDEwLDE0SDZsLTAuOSwySDRMNy42LDh6IE04LDkuMUw2LjQsMTNoMy4yTDgsOS4xeiIvPgogICAgPHBhdGggZD0iTTE2LjYsOS44Yy0wLjIsMC4xLTAuNCwwLjEtMC43LDAuMWMtMC4yLDAtMC40LTAuMS0wLjYtMC4yYy0wLjEtMC4xLTAuMi0wLjQtMC4yLTAuNyBjLTAuMywwLjMtMC42LDAuNS0wLjksMC43Yy0wLjMsMC4xLTAuNywwLjItMS4xLDAuMmMtMC4zLDAtMC41LDAtMC43LTAuMWMtMC4yLTAuMS0wLjQtMC4yLTAuNi0wLjNjLTAuMi0wLjEtMC4zLTAuMy0wLjQtMC41IGMtMC4xLTAuMi0wLjEtMC40LTAuMS0wLjdjMC0wLjMsMC4xLTAuNiwwLjItMC44YzAuMS0wLjIsMC4zLTAuNCwwLjQtMC41QzEyLDcsMTIuMiw2LjksMTIuNSw2LjhjMC4yLTAuMSwwLjUtMC4xLDAuNy0wLjIgYzAuMy0wLjEsMC41LTAuMSwwLjctMC4xYzAuMiwwLDAuNC0wLjEsMC42LTAuMWMwLjIsMCwwLjMtMC4xLDAuNC0wLjJjMC4xLTAuMSwwLjItMC4yLDAuMi0wLjRjMC0xLTEuMS0xLTEuMy0xIGMtMC40LDAtMS40LDAtMS40LDEuMmgtMC45YzAtMC40LDAuMS0wLjcsMC4yLTFjMC4xLTAuMiwwLjMtMC40LDAuNS0wLjZjMC4yLTAuMiwwLjUtMC4zLDAuOC0wLjNDMTMuMyw0LDEzLjYsNCwxMy45LDQgYzAuMywwLDAuNSwwLDAuOCwwLjFjMC4zLDAsMC41LDAuMSwwLjcsMC4yYzAuMiwwLjEsMC40LDAuMywwLjUsMC41QzE2LDUsMTYsNS4yLDE2LDUuNnYyLjljMCwwLjIsMCwwLjQsMCwwLjUgYzAsMC4xLDAuMSwwLjIsMC4zLDAuMmMwLjEsMCwwLjIsMCwwLjMsMFY5Ljh6IE0xNS4yLDYuOWMtMS4yLDAuNi0zLjEsMC4yLTMuMSwxLjRjMCwxLjQsMy4xLDEsMy4xLTAuNVY2Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-check: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik05IDE2LjE3TDQuODMgMTJsLTEuNDIgMS40MUw5IDE5IDIxIDdsLTEuNDEtMS40MXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-circle-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDJDNi40NyAyIDIgNi40NyAyIDEyczQuNDcgMTAgMTAgMTAgMTAtNC40NyAxMC0xMFMxNy41MyAyIDEyIDJ6bTAgMThjLTQuNDEgMC04LTMuNTktOC04czMuNTktOCA4LTggOCAzLjU5IDggOC0zLjU5IDgtOCA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-circle: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iOSIgY3k9IjkiIHI9IjgiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-clear: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8bWFzayBpZD0iZG9udXRIb2xlIj4KICAgIDxyZWN0IHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgZmlsbD0id2hpdGUiIC8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSI4IiBmaWxsPSJibGFjayIvPgogIDwvbWFzaz4KCiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxyZWN0IGhlaWdodD0iMTgiIHdpZHRoPSIyIiB4PSIxMSIgeT0iMyIgdHJhbnNmb3JtPSJyb3RhdGUoMzE1LCAxMiwgMTIpIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIxMCIgbWFzaz0idXJsKCNkb251dEhvbGUpIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-close: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1ub25lIGpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIGpwLWljb24zLWhvdmVyIiBmaWxsPSJub25lIj4KICAgIDxjaXJjbGUgY3g9IjEyIiBjeT0iMTIiIHI9IjExIi8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIGpwLWljb24tYWNjZW50Mi1ob3ZlciIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMTkgNi40MUwxNy41OSA1IDEyIDEwLjU5IDYuNDEgNSA1IDYuNDEgMTAuNTkgMTIgNSAxNy41OSA2LjQxIDE5IDEyIDEzLjQxIDE3LjU5IDE5IDE5IDE3LjU5IDEzLjQxIDEyeiIvPgogIDwvZz4KCiAgPGcgY2xhc3M9ImpwLWljb24tbm9uZSBqcC1pY29uLWJ1c3kiIGZpbGw9Im5vbmUiPgogICAgPGNpcmNsZSBjeD0iMTIiIGN5PSIxMiIgcj0iNyIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-code-check: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBzaGFwZS1yZW5kZXJpbmc9Imdlb21ldHJpY1ByZWNpc2lvbiI+CiAgICA8cGF0aCBkPSJNNi41OSwzLjQxTDIsOEw2LjU5LDEyLjZMOCwxMS4xOEw0LjgyLDhMOCw0LjgyTDYuNTksMy40MU0xMi40MSwzLjQxTDExLDQuODJMMTQuMTgsOEwxMSwxMS4xOEwxMi40MSwxMi42TDE3LDhMMTIuNDEsMy40MU0yMS41OSwxMS41OUwxMy41LDE5LjY4TDkuODMsMTZMOC40MiwxNy40MUwxMy41LDIyLjVMMjMsMTNMMjEuNTksMTEuNTlaIiAvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-code: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTExLjQgMTguNkw2LjggMTRMMTEuNCA5LjRMMTAgOEw0IDE0TDEwIDIwTDExLjQgMTguNlpNMTYuNiAxOC42TDIxLjIgMTRMMTYuNiA5LjRMMTggOEwyNCAxNEwxOCAyMEwxNi42IDE4LjZWMTguNloiLz4KCTwvZz4KPC9zdmc+Cg==);
  --jp-icon-collapse-all: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTggMmMxIDAgMTEgMCAxMiAwczIgMSAyIDJjMCAxIDAgMTEgMCAxMnMwIDItMiAyQzIwIDE0IDIwIDQgMjAgNFMxMCA0IDYgNGMwLTIgMS0yIDItMnoiIC8+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTE4IDhjMC0xLTEtMi0yLTJTNSA2IDQgNnMtMiAxLTIgMmMwIDEgMCAxMSAwIDEyczEgMiAyIDJjMSAwIDExIDAgMTIgMHMyLTEgMi0yYzAtMSAwLTExIDAtMTJ6bS0yIDB2MTJINFY4eiIgLz4KICAgICAgICA8cGF0aCBkPSJNNiAxM3YyaDh2LTJ6IiAvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-console: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwMCAyMDAiPgogIDxnIGNsYXNzPSJqcC1jb25zb2xlLWljb24tYmFja2dyb3VuZC1jb2xvciBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMjg4RDEiPgogICAgPHBhdGggZD0iTTIwIDE5LjhoMTYwdjE1OS45SDIweiIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtY29uc29sZS1pY29uLWNvbG9yIGpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIiBmaWxsPSIjZmZmIj4KICAgIDxwYXRoIGQ9Ik0xMDUgMTI3LjNoNDB2MTIuOGgtNDB6TTUxLjEgNzdMNzQgOTkuOWwtMjMuMyAyMy4zIDEwLjUgMTAuNSAyMy4zLTIzLjNMOTUgOTkuOSA4NC41IDg5LjQgNjEuNiA2Ni41eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-copy: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTExLjksMUgzLjJDMi40LDEsMS43LDEuNywxLjcsMi41djEwLjJoMS41VjIuNWg4LjdWMXogTTE0LjEsMy45aC04Yy0wLjgsMC0xLjUsMC43LTEuNSwxLjV2MTAuMmMwLDAuOCwwLjcsMS41LDEuNSwxLjVoOCBjMC44LDAsMS41LTAuNywxLjUtMS41VjUuNEMxNS41LDQuNiwxNC45LDMuOSwxNC4xLDMuOXogTTE0LjEsMTUuNWgtOFY1LjRoOFYxNS41eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-copyright: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGVuYWJsZS1iYWNrZ3JvdW5kPSJuZXcgMCAwIDI0IDI0IiBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCI+CiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0xMS44OCw5LjE0YzEuMjgsMC4wNiwxLjYxLDEuMTUsMS42MywxLjY2aDEuNzljLTAuMDgtMS45OC0xLjQ5LTMuMTktMy40NS0zLjE5QzkuNjQsNy42MSw4LDksOCwxMi4xNCBjMCwxLjk0LDAuOTMsNC4yNCwzLjg0LDQuMjRjMi4yMiwwLDMuNDEtMS42NSwzLjQ0LTIuOTVoLTEuNzljLTAuMDMsMC41OS0wLjQ1LDEuMzgtMS42MywxLjQ0QzEwLjU1LDE0LjgzLDEwLDEzLjgxLDEwLDEyLjE0IEMxMCw5LjI1LDExLjI4LDkuMTYsMTEuODgsOS4xNHogTTEyLDJDNi40OCwyLDIsNi40OCwyLDEyczQuNDgsMTAsMTAsMTBzMTAtNC40OCwxMC0xMFMxNy41MiwyLDEyLDJ6IE0xMiwyMGMtNC40MSwwLTgtMy41OS04LTggczMuNTktOCw4LThzOCwzLjU5LDgsOFMxNi40MSwyMCwxMiwyMHoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-cut: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkuNjQgNy42NGMuMjMtLjUuMzYtMS4wNS4zNi0xLjY0IDAtMi4yMS0xLjc5LTQtNC00UzIgMy43OSAyIDZzMS43OSA0IDQgNGMuNTkgMCAxLjE0LS4xMyAxLjY0LS4zNkwxMCAxMmwtMi4zNiAyLjM2QzcuMTQgMTQuMTMgNi41OSAxNCA2IDE0Yy0yLjIxIDAtNCAxLjc5LTQgNHMxLjc5IDQgNCA0IDQtMS43OSA0LTRjMC0uNTktLjEzLTEuMTQtLjM2LTEuNjRMMTIgMTRsNyA3aDN2LTFMOS42NCA3LjY0ek02IDhjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTAgMTJjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTYtNy41Yy0uMjggMC0uNS0uMjItLjUtLjVzLjIyLS41LjUtLjUuNS4yMi41LjUtLjIyLjUtLjUuNXpNMTkgM2wtNiA2IDIgMiA3LTdWM3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-delete: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2cHgiIGhlaWdodD0iMTZweCI+CiAgICA8cGF0aCBkPSJNMCAwaDI0djI0SDB6IiBmaWxsPSJub25lIiAvPgogICAgPHBhdGggY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjI2MjYyIiBkPSJNNiAxOWMwIDEuMS45IDIgMiAyaDhjMS4xIDAgMi0uOSAyLTJWN0g2djEyek0xOSA0aC0zLjVsLTEtMWgtNWwtMSAxSDV2MmgxNFY0eiIgLz4KPC9zdmc+Cg==);
  --jp-icon-download: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDloLTRWM0g5djZINWw3IDcgNy03ek01IDE4djJoMTR2LTJINXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-duplicate: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBmaWxsLXJ1bGU9ImV2ZW5vZGQiIGNsaXAtcnVsZT0iZXZlbm9kZCIgZD0iTTIuNzk5OTggMC44NzVIOC44OTU4MkM5LjIwMDYxIDAuODc1IDkuNDQ5OTggMS4xMzkxNCA5LjQ0OTk4IDEuNDYxOThDOS40NDk5OCAxLjc4NDgyIDkuMjAwNjEgMi4wNDg5NiA4Ljg5NTgyIDIuMDQ4OTZIMy4zNTQxNUMzLjA0OTM2IDIuMDQ4OTYgMi43OTk5OCAyLjMxMzEgMi43OTk5OCAyLjYzNTk0VjkuNjc5NjlDMi43OTk5OCAxMC4wMDI1IDIuNTUwNjEgMTAuMjY2NyAyLjI0NTgyIDEwLjI2NjdDMS45NDEwMyAxMC4yNjY3IDEuNjkxNjUgMTAuMDAyNSAxLjY5MTY1IDkuNjc5NjlWMi4wNDg5NkMxLjY5MTY1IDEuNDAzMjggMi4xOTA0IDAuODc1IDIuNzk5OTggMC44NzVaTTUuMzY2NjUgMTEuOVY0LjU1SDExLjA4MzNWMTEuOUg1LjM2NjY1Wk00LjE0MTY1IDQuMTQxNjdDNC4xNDE2NSAzLjY5MDYzIDQuNTA3MjggMy4zMjUgNC45NTgzMiAzLjMyNUgxMS40OTE3QzExLjk0MjcgMy4zMjUgMTIuMzA4MyAzLjY5MDYzIDEyLjMwODMgNC4xNDE2N1YxMi4zMDgzQzEyLjMwODMgMTIuNzU5NCAxMS45NDI3IDEzLjEyNSAxMS40OTE3IDEzLjEyNUg0Ljk1ODMyQzQuNTA3MjggMTMuMTI1IDQuMTQxNjUgMTIuNzU5NCA0LjE0MTY1IDEyLjMwODNWNC4xNDE2N1oiIGZpbGw9IiM2MTYxNjEiLz4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBkPSJNOS40MzU3NCA4LjI2NTA3SDguMzY0MzFWOS4zMzY1QzguMzY0MzEgOS40NTQzNSA4LjI2Nzg4IDkuNTUwNzggOC4xNTAwMiA5LjU1MDc4QzguMDMyMTcgOS41NTA3OCA3LjkzNTc0IDkuNDU0MzUgNy45MzU3NCA5LjMzNjVWOC4yNjUwN0g2Ljg2NDMxQzYuNzQ2NDUgOC4yNjUwNyA2LjY1MDAyIDguMTY4NjQgNi42NTAwMiA4LjA1MDc4QzYuNjUwMDIgNy45MzI5MiA2Ljc0NjQ1IDcuODM2NSA2Ljg2NDMxIDcuODM2NUg3LjkzNTc0VjYuNzY1MDdDNy45MzU3NCA2LjY0NzIxIDguMDMyMTcgNi41NTA3OCA4LjE1MDAyIDYuNTUwNzhDOC4yNjc4OCA2LjU1MDc4IDguMzY0MzEgNi42NDcyMSA4LjM2NDMxIDYuNzY1MDdWNy44MzY1SDkuNDM1NzRDOS41NTM2IDcuODM2NSA5LjY1MDAyIDcuOTMyOTIgOS42NTAwMiA4LjA1MDc4QzkuNjUwMDIgOC4xNjg2NCA5LjU1MzYgOC4yNjUwNyA5LjQzNTc0IDguMjY1MDdaIiBmaWxsPSIjNjE2MTYxIiBzdHJva2U9IiM2MTYxNjEiIHN0cm9rZS13aWR0aD0iMC41Ii8+Cjwvc3ZnPgo=);
  --jp-icon-edit: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMgMTcuMjVWMjFoMy43NUwxNy44MSA5Ljk0bC0zLjc1LTMuNzVMMyAxNy4yNXpNMjAuNzEgNy4wNGMuMzktLjM5LjM5LTEuMDIgMC0xLjQxbC0yLjM0LTIuMzRjLS4zOS0uMzktMS4wMi0uMzktMS40MSAwbC0xLjgzIDEuODMgMy43NSAzLjc1IDEuODMtMS44M3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-ellipses: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iNSIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxOSIgY3k9IjEyIiByPSIyIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-error: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj48Y2lyY2xlIGN4PSIxMiIgY3k9IjE5IiByPSIyIi8+PHBhdGggZD0iTTEwIDNoNHYxMmgtNHoiLz48L2c+CjxwYXRoIGZpbGw9Im5vbmUiIGQ9Ik0wIDBoMjR2MjRIMHoiLz4KPC9zdmc+Cg==);
  --jp-icon-expand-all: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTggMmMxIDAgMTEgMCAxMiAwczIgMSAyIDJjMCAxIDAgMTEgMCAxMnMwIDItMiAyQzIwIDE0IDIwIDQgMjAgNFMxMCA0IDYgNGMwLTIgMS0yIDItMnoiIC8+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTE4IDhjMC0xLTEtMi0yLTJTNSA2IDQgNnMtMiAxLTIgMmMwIDEgMCAxMSAwIDEyczEgMiAyIDJjMSAwIDExIDAgMTIgMHMyLTEgMi0yYzAtMSAwLTExIDAtMTJ6bS0yIDB2MTJINFY4eiIgLz4KICAgICAgICA8cGF0aCBkPSJNMTEgMTBIOXYzSDZ2MmgzdjNoMnYtM2gzdi0yaC0zeiIgLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-extension: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwLjUgMTFIMTlWN2MwLTEuMS0uOS0yLTItMmgtNFYzLjVDMTMgMi4xMiAxMS44OCAxIDEwLjUgMVM4IDIuMTIgOCAzLjVWNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAydjMuOEgzLjVjMS40OSAwIDIuNyAxLjIxIDIuNyAyLjdzLTEuMjEgMi43LTIuNyAyLjdIMlYyMGMwIDEuMS45IDIgMiAyaDMuOHYtMS41YzAtMS40OSAxLjIxLTIuNyAyLjctMi43IDEuNDkgMCAyLjcgMS4yMSAyLjcgMi43VjIySDE3YzEuMSAwIDItLjkgMi0ydi00aDEuNWMxLjM4IDAgMi41LTEuMTIgMi41LTIuNVMyMS44OCAxMSAyMC41IDExeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-fast-forward: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTQgMThsOC41LTZMNCA2djEyem05LTEydjEybDguNS02TDEzIDZ6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-file-upload: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkgMTZoNnYtNmg0bC03LTctNyA3aDR6bS00IDJoMTR2Mkg1eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-file: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuMyA4LjJsLTUuNS01LjVjLS4zLS4zLS43LS41LTEuMi0uNUgzLjljLS44LjEtMS42LjktMS42IDEuOHYxNC4xYzAgLjkuNyAxLjYgMS42IDEuNmgxNC4yYy45IDAgMS42LS43IDEuNi0xLjZWOS40Yy4xLS41LS4xLS45LS40LTEuMnptLTUuOC0zLjNsMy40IDMuNmgtMy40VjQuOXptMy45IDEyLjdINC43Yy0uMSAwLS4yIDAtLjItLjJWNC43YzAtLjIuMS0uMy4yLS4zaDcuMnY0LjRzMCAuOC4zIDEuMWMuMy4zIDEuMS4zIDEuMS4zaDQuM3Y3LjJzLS4xLjItLjIuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-filter-dot: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTE0LDEyVjE5Ljg4QzE0LjA0LDIwLjE4IDEzLjk0LDIwLjUgMTMuNzEsMjAuNzFDMTMuMzIsMjEuMSAxMi42OSwyMS4xIDEyLjMsMjAuNzFMMTAuMjksMTguN0MxMC4wNiwxOC40NyA5Ljk2LDE4LjE2IDEwLDE3Ljg3VjEySDkuOTdMNC4yMSw0LjYyQzMuODcsNC4xOSAzLjk1LDMuNTYgNC4zOCwzLjIyQzQuNTcsMy4wOCA0Ljc4LDMgNSwzVjNIMTlWM0MxOS4yMiwzIDE5LjQzLDMuMDggMTkuNjIsMy4yMkMyMC4wNSwzLjU2IDIwLjEzLDQuMTkgMTkuNzksNC42MkwxNC4wMywxMkgxNFoiIC8+CiAgPC9nPgogIDxnIGNsYXNzPSJqcC1pY29uLWRvdCIgZmlsbD0iI0ZGRiI+CiAgICA8Y2lyY2xlIGN4PSIxOCIgY3k9IjE3IiByPSIzIj48L2NpcmNsZT4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-filter-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEwIDE4aDR2LTJoLTR2MnpNMyA2djJoMThWNkgzem0zIDdoMTJ2LTJINnYyeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-filter: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTE0LDEyVjE5Ljg4QzE0LjA0LDIwLjE4IDEzLjk0LDIwLjUgMTMuNzEsMjAuNzFDMTMuMzIsMjEuMSAxMi42OSwyMS4xIDEyLjMsMjAuNzFMMTAuMjksMTguN0MxMC4wNiwxOC40NyA5Ljk2LDE4LjE2IDEwLDE3Ljg3VjEySDkuOTdMNC4yMSw0LjYyQzMuODcsNC4xOSAzLjk1LDMuNTYgNC4zOCwzLjIyQzQuNTcsMy4wOCA0Ljc4LDMgNSwzVjNIMTlWM0MxOS4yMiwzIDE5LjQzLDMuMDggMTkuNjIsMy4yMkMyMC4wNSwzLjU2IDIwLjEzLDQuMTkgMTkuNzksNC42MkwxNC4wMywxMkgxNFoiIC8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-folder-favorite: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjRweCIgdmlld0JveD0iMCAwIDI0IDI0IiB3aWR0aD0iMjRweCIgZmlsbD0iIzAwMDAwMCI+CiAgPHBhdGggZD0iTTAgMGgyNHYyNEgwVjB6IiBmaWxsPSJub25lIi8+PHBhdGggY2xhc3M9ImpwLWljb24zIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzYxNjE2MSIgZD0iTTIwIDZoLThsLTItMkg0Yy0xLjEgMC0yIC45LTIgMnYxMmMwIDEuMS45IDIgMiAyaDE2YzEuMSAwIDItLjkgMi0yVjhjMC0xLjEtLjktMi0yLTJ6bS0yLjA2IDExTDE1IDE1LjI4IDEyLjA2IDE3bC43OC0zLjMzLTIuNTktMi4yNCAzLjQxLS4yOUwxNSA4bDEuMzQgMy4xNCAzLjQxLjI5LTIuNTkgMi4yNC43OCAzLjMzeiIvPgo8L3N2Zz4K);
  --jp-icon-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY4YzAtMS4xLS45LTItMi0yaC04bC0yLTJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-home: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjRweCIgdmlld0JveD0iMCAwIDI0IDI0IiB3aWR0aD0iMjRweCIgZmlsbD0iIzAwMDAwMCI+CiAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPjxwYXRoIGNsYXNzPSJqcC1pY29uMyBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xMCAyMHYtNmg0djZoNXYtOGgzTDEyIDMgMiAxMmgzdjh6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-html5: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uMCBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMDAiIGQ9Ik0xMDguNCAwaDIzdjIyLjhoMjEuMlYwaDIzdjY5aC0yM1Y0NmgtMjF2MjNoLTIzLjJNMjA2IDIzaC0yMC4zVjBoNjMuN3YyM0gyMjl2NDZoLTIzbTUzLjUtNjloMjQuMWwxNC44IDI0LjNMMzEzLjIgMGgyNC4xdjY5aC0yM1YzNC44bC0xNi4xIDI0LjgtMTYuMS0yNC44VjY5aC0yMi42bTg5LjItNjloMjN2NDYuMmgzMi42VjY5aC01NS42Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI2U0NGQyNiIgZD0iTTEwNy42IDQ3MWwtMzMtMzcwLjRoMzYyLjhsLTMzIDM3MC4yTDI1NS43IDUxMiIvPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNmMTY1MjkiIGQ9Ik0yNTYgNDgwLjVWMTMxaDE0OC4zTDM3NiA0NDciLz4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNlYmViZWIiIGQ9Ik0xNDIgMTc2LjNoMTE0djQ1LjRoLTY0LjJsNC4yIDQ2LjVoNjB2NDUuM0gxNTQuNG0yIDIyLjhIMjAybDMuMiAzNi4zIDUwLjggMTMuNnY0Ny40bC05My4yLTI2Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIiBmaWxsPSIjZmZmIiBkPSJNMzY5LjYgMTc2LjNIMjU1Ljh2NDUuNGgxMDkuNm0tNC4xIDQ2LjVIMjU1Ljh2NDUuNGg1NmwtNS4zIDU5LTUwLjcgMTMuNnY0Ny4ybDkzLTI1LjgiLz4KPC9zdmc+Cg==);
  --jp-icon-image: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1icmFuZDQganAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNGRkYiIGQ9Ik0yLjIgMi4yaDE3LjV2MTcuNUgyLjJ6Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzNGNTFCNSIgZD0iTTIuMiAyLjJ2MTcuNWgxNy41bC4xLTE3LjVIMi4yem0xMi4xIDIuMmMxLjIgMCAyLjIgMSAyLjIgMi4ycy0xIDIuMi0yLjIgMi4yLTIuMi0xLTIuMi0yLjIgMS0yLjIgMi4yLTIuMnpNNC40IDE3LjZsMy4zLTguOCAzLjMgNi42IDIuMi0zLjIgNC40IDUuNEg0LjR6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-info: url(data:image/svg+xml;base64,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);
  --jp-icon-inspector: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaW5zcGVjdG9yLWljb24tY29sb3IganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY2YzAtMS4xLS45LTItMi0yem0tNSAxNEg0di00aDExdjR6bTAtNUg0VjloMTF2NHptNSA1aC00VjloNHY5eiIvPgo8L3N2Zz4K);
  --jp-icon-json: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtanNvbi1pY29uLWNvbG9yIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI0Y5QTgyNSI+CiAgICA8cGF0aCBkPSJNMjAuMiAxMS44Yy0xLjYgMC0xLjcuNS0xLjcgMSAwIC40LjEuOS4xIDEuMy4xLjUuMS45LjEgMS4zIDAgMS43LTEuNCAyLjMtMy41IDIuM2gtLjl2LTEuOWguNWMxLjEgMCAxLjQgMCAxLjQtLjggMC0uMyAwLS42LS4xLTEgMC0uNC0uMS0uOC0uMS0xLjIgMC0xLjMgMC0xLjggMS4zLTItMS4zLS4yLTEuMy0uNy0xLjMtMiAwLS40LjEtLjguMS0xLjIuMS0uNC4xLS43LjEtMSAwLS44LS40LS43LTEuNC0uOGgtLjVWNC4xaC45YzIuMiAwIDMuNS43IDMuNSAyLjMgMCAuNC0uMS45LS4xIDEuMy0uMS41LS4xLjktLjEgMS4zIDAgLjUuMiAxIDEuNyAxdjEuOHpNMS44IDEwLjFjMS42IDAgMS43LS41IDEuNy0xIDAtLjQtLjEtLjktLjEtMS4zLS4xLS41LS4xLS45LS4xLTEuMyAwLTEuNiAxLjQtMi4zIDMuNS0yLjNoLjl2MS45aC0uNWMtMSAwLTEuNCAwLTEuNC44IDAgLjMgMCAuNi4xIDEgMCAuMi4xLjYuMSAxIDAgMS4zIDAgMS44LTEuMyAyQzYgMTEuMiA2IDExLjcgNiAxM2MwIC40LS4xLjgtLjEgMS4yLS4xLjMtLjEuNy0uMSAxIDAgLjguMy44IDEuNC44aC41djEuOWgtLjljLTIuMSAwLTMuNS0uNi0zLjUtMi4zIDAtLjQuMS0uOS4xLTEuMy4xLS41LjEtLjkuMS0xLjMgMC0uNS0uMi0xLTEuNy0xdi0xLjl6Ii8+CiAgICA8Y2lyY2xlIGN4PSIxMSIgY3k9IjEzLjgiIHI9IjIuMSIvPgogICAgPGNpcmNsZSBjeD0iMTEiIGN5PSI4LjIiIHI9IjIuMSIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-julia: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDMyNSAzMDAiPgogIDxnIGNsYXNzPSJqcC1icmFuZDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjY2IzYzMzIj4KICAgIDxwYXRoIGQ9Ik0gMTUwLjg5ODQzOCAyMjUgQyAxNTAuODk4NDM4IDI2Ni40MjE4NzUgMTE3LjMyMDMxMiAzMDAgNzUuODk4NDM4IDMwMCBDIDM0LjQ3NjU2MiAzMDAgMC44OTg0MzggMjY2LjQyMTg3NSAwLjg5ODQzOCAyMjUgQyAwLjg5ODQzOCAxODMuNTc4MTI1IDM0LjQ3NjU2MiAxNTAgNzUuODk4NDM4IDE1MCBDIDExNy4zMjAzMTIgMTUwIDE1MC44OTg0MzggMTgzLjU3ODEyNSAxNTAuODk4NDM4IDIyNSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzM4OTgyNiI+CiAgICA8cGF0aCBkPSJNIDIzNy41IDc1IEMgMjM3LjUgMTE2LjQyMTg3NSAyMDMuOTIxODc1IDE1MCAxNjIuNSAxNTAgQyAxMjEuMDc4MTI1IDE1MCA4Ny41IDExNi40MjE4NzUgODcuNSA3NSBDIDg3LjUgMzMuNTc4MTI1IDEyMS4wNzgxMjUgMCAxNjIuNSAwIEMgMjAzLjkyMTg3NSAwIDIzNy41IDMzLjU3ODEyNSAyMzcuNSA3NSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzk1NThiMiI+CiAgICA8cGF0aCBkPSJNIDMyNC4xMDE1NjIgMjI1IEMgMzI0LjEwMTU2MiAyNjYuNDIxODc1IDI5MC41MjM0MzggMzAwIDI0OS4xMDE1NjIgMzAwIEMgMjA3LjY3OTY4OCAzMDAgMTc0LjEwMTU2MiAyNjYuNDIxODc1IDE3NC4xMDE1NjIgMjI1IEMgMTc0LjEwMTU2MiAxODMuNTc4MTI1IDIwNy42Nzk2ODggMTUwIDI0OS4xMDE1NjIgMTUwIEMgMjkwLjUyMzQzOCAxNTAgMzI0LjEwMTU2MiAxODMuNTc4MTI1IDMyNC4xMDE1NjIgMjI1Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-jupyter-favicon: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTUyIiBoZWlnaHQ9IjE2NSIgdmlld0JveD0iMCAwIDE1MiAxNjUiIHZlcnNpb249IjEuMSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgPGcgY2xhc3M9ImpwLWp1cHl0ZXItaWNvbi1jb2xvciIgZmlsbD0iI0YzNzcyNiI+CiAgICA8cGF0aCB0cmFuc2Zvcm09InRyYW5zbGF0ZSgwLjA3ODk0NywgMTEwLjU4MjkyNykiIGQ9Ik03NS45NDIyODQyLDI5LjU4MDQ1NjEgQzQzLjMwMjM5NDcsMjkuNTgwNDU2MSAxNC43OTY3ODMyLDE3LjY1MzQ2MzQgMCwwIEM1LjUxMDgzMjExLDE1Ljg0MDY4MjkgMTUuNzgxNTM4OSwyOS41NjY3NzMyIDI5LjM5MDQ5NDcsMzkuMjc4NDE3MSBDNDIuOTk5Nyw0OC45ODk4NTM3IDU5LjI3MzcsNTQuMjA2NzgwNSA3NS45NjA1Nzg5LDU0LjIwNjc4MDUgQzkyLjY0NzQ1NzksNTQuMjA2NzgwNSAxMDguOTIxNDU4LDQ4Ljk4OTg1MzcgMTIyLjUzMDY2MywzOS4yNzg0MTcxIEMxMzYuMTM5NDUzLDI5LjU2Njc3MzIgMTQ2LjQxMDI4NCwxNS44NDA2ODI5IDE1MS45MjExNTgsMCBDMTM3LjA4Nzg2OCwxNy42NTM0NjM0IDEwOC41ODI1ODksMjkuNTgwNDU2MSA3NS45NDIyODQyLDI5LjU4MDQ1NjEgTDc1Ljk0MjI4NDIsMjkuNTgwNDU2MSBaIiAvPgogICAgPHBhdGggdHJhbnNmb3JtPSJ0cmFuc2xhdGUoMC4wMzczNjgsIDAuNzA0ODc4KSIgZD0iTTc1Ljk3ODQ1NzksMjQuNjI2NDA3MyBDMTA4LjYxODc2MywyNC42MjY0MDczIDEzNy4xMjQ0NTgsMzYuNTUzNDQxNSAxNTEuOTIxMTU4LDU0LjIwNjc4MDUgQzE0Ni40MTAyODQsMzguMzY2MjIyIDEzNi4xMzk0NTMsMjQuNjQwMTMxNyAxMjIuNTMwNjYzLDE0LjkyODQ4NzggQzEwOC45MjE0NTgsNS4yMTY4NDM5IDkyLjY0NzQ1NzksMCA3NS45NjA1Nzg5LDAgQzU5LjI3MzcsMCA0Mi45OTk3LDUuMjE2ODQzOSAyOS4zOTA0OTQ3LDE0LjkyODQ4NzggQzE1Ljc4MTUzODksMjQuNjQwMTMxNyA1LjUxMDgzMjExLDM4LjM2NjIyMiAwLDU0LjIwNjc4MDUgQzE0LjgzMzA4MTYsMzYuNTg5OTI5MyA0My4zMzg1Njg0LDI0LjYyNjQwNzMgNzUuOTc4NDU3OSwyNC42MjY0MDczIEw3NS45Nzg0NTc5LDI0LjYyNjQwNzMgWiIgLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-jupyter: url(data:image/svg+xml;base64,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);
  --jp-icon-jupyterlab-wordmark: url(data:image/svg+xml;base64,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);
  --jp-icon-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgZmlsbD0iIzYxNjE2MSIgZD0iTTE1IDlIOXY2aDZWOXptLTIgNGgtMnYtMmgydjJ6bTgtMlY5aC0yVjdjMC0xLjEtLjktMi0yLTJoLTJWM2gtMnYyaC0yVjNIOXYySDdjLTEuMSAwLTIgLjktMiAydjJIM3YyaDJ2MkgzdjJoMnYyYzAgMS4xLjkgMiAyIDJoMnYyaDJ2LTJoMnYyaDJ2LTJoMmMxLjEgMCAyLS45IDItMnYtMmgydi0yaC0ydi0yaDJ6bS00IDZIN1Y3aDEwdjEweiIvPgo8L3N2Zz4K);
  --jp-icon-keyboard: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMTdjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY3YzAtMS4xLS45LTItMi0yem0tOSAzaDJ2MmgtMlY4em0wIDNoMnYyaC0ydi0yek04IDhoMnYySDhWOHptMCAzaDJ2Mkg4di0yem0tMSAySDV2LTJoMnYyem0wLTNINVY4aDJ2MnptOSA3SDh2LTJoOHYyem0wLTRoLTJ2LTJoMnYyem0wLTNoLTJWOGgydjJ6bTMgM2gtMnYtMmgydjJ6bTAtM2gtMlY4aDJ2MnoiLz4KPC9zdmc+Cg==);
  --jp-icon-launch: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMzIgMzIiIHdpZHRoPSIzMiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0yNiwyOEg2YTIuMDAyNywyLjAwMjcsMCwwLDEtMi0yVjZBMi4wMDI3LDIuMDAyNywwLDAsMSw2LDRIMTZWNkg2VjI2SDI2VjE2aDJWMjZBMi4wMDI3LDIuMDAyNywwLDAsMSwyNiwyOFoiLz4KICAgIDxwb2x5Z29uIHBvaW50cz0iMjAgMiAyMCA0IDI2LjU4NiA0IDE4IDEyLjU4NiAxOS40MTQgMTQgMjggNS40MTQgMjggMTIgMzAgMTIgMzAgMiAyMCAyIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-launcher: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkgMTlINVY1aDdWM0g1YTIgMiAwIDAwLTIgMnYxNGEyIDIgMCAwMDIgMmgxNGMxLjEgMCAyLS45IDItMnYtN2gtMnY3ek0xNCAzdjJoMy41OWwtOS44MyA5LjgzIDEuNDEgMS40MUwxOSA2LjQxVjEwaDJWM2gtN3oiLz4KPC9zdmc+Cg==);
  --jp-icon-line-form: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGZpbGw9IndoaXRlIiBkPSJNNS44OCA0LjEyTDEzLjc2IDEybC03Ljg4IDcuODhMOCAyMmwxMC0xMEw4IDJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-link: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMuOSAxMmMwLTEuNzEgMS4zOS0zLjEgMy4xLTMuMWg0VjdIN2MtMi43NiAwLTUgMi4yNC01IDVzMi4yNCA1IDUgNWg0di0xLjlIN2MtMS43MSAwLTMuMS0xLjM5LTMuMS0zLjF6TTggMTNoOHYtMkg4djJ6bTktNmgtNHYxLjloNGMxLjcxIDAgMy4xIDEuMzkgMy4xIDMuMXMtMS4zOSAzLjEtMy4xIDMuMWgtNFYxN2g0YzIuNzYgMCA1LTIuMjQgNS01cy0yLjI0LTUtNS01eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xOSA1djE0SDVWNWgxNG0xLjEtMkgzLjljLS41IDAtLjkuNC0uOS45djE2LjJjMCAuNC40LjkuOS45aDE2LjJjLjQgMCAuOS0uNS45LS45VjMuOWMwLS41LS41LS45LS45LS45ek0xMSA3aDZ2MmgtNlY3em0wIDRoNnYyaC02di0yem0wIDRoNnYyaC02ek03IDdoMnYySDd6bTAgNGgydjJIN3ptMCA0aDJ2Mkg3eiIvPgo8L3N2Zz4K);
  --jp-icon-markdown: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjN0IxRkEyIiBkPSJNNSAxNC45aDEybC02LjEgNnptOS40LTYuOGMwLTEuMy0uMS0yLjktLjEtNC41LS40IDEuNC0uOSAyLjktMS4zIDQuM2wtMS4zIDQuM2gtMkw4LjUgNy45Yy0uNC0xLjMtLjctMi45LTEtNC4zLS4xIDEuNi0uMSAzLjItLjIgNC42TDcgMTIuNEg0LjhsLjctMTFoMy4zTDEwIDVjLjQgMS4yLjcgMi43IDEgMy45LjMtMS4yLjctMi42IDEtMy45bDEuMi0zLjdoMy4zbC42IDExaC0yLjRsLS4zLTQuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-move-down: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBkPSJNMTIuNDcxIDcuNTI4OTlDMTIuNzYzMiA3LjIzNjg0IDEyLjc2MzIgNi43NjMxNiAxMi40NzEgNi40NzEwMVY2LjQ3MTAxQzEyLjE3OSA2LjE3OTA1IDExLjcwNTcgNi4xNzg4NCAxMS40MTM1IDYuNDcwNTRMNy43NSAxMC4xMjc1VjEuNzVDNy43NSAxLjMzNTc5IDcuNDE0MjEgMSA3IDFWMUM2LjU4NTc5IDEgNi4yNSAxLjMzNTc5IDYuMjUgMS43NVYxMC4xMjc1TDIuNTk3MjYgNi40NjgyMkMyLjMwMzM4IDYuMTczODEgMS44MjY0MSA2LjE3MzU5IDEuNTMyMjYgNi40Njc3NFY2LjQ2Nzc0QzEuMjM4MyA2Ljc2MTcgMS4yMzgzIDcuMjM4MyAxLjUzMjI2IDcuNTMyMjZMNi4yOTI4OSAxMi4yOTI5QzYuNjgzNDIgMTIuNjgzNCA3LjMxNjU4IDEyLjY4MzQgNy43MDcxMSAxMi4yOTI5TDEyLjQ3MSA3LjUyODk5WiIgZmlsbD0iIzYxNjE2MSIvPgo8L3N2Zz4K);
  --jp-icon-move-up: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBkPSJNMS41Mjg5OSA2LjQ3MTAxQzEuMjM2ODQgNi43NjMxNiAxLjIzNjg0IDcuMjM2ODQgMS41Mjg5OSA3LjUyODk5VjcuNTI4OTlDMS44MjA5NSA3LjgyMDk1IDIuMjk0MjYgNy44MjExNiAyLjU4NjQ5IDcuNTI5NDZMNi4yNSAzLjg3MjVWMTIuMjVDNi4yNSAxMi42NjQyIDYuNTg1NzkgMTMgNyAxM1YxM0M3LjQxNDIxIDEzIDcuNzUgMTIuNjY0MiA3Ljc1IDEyLjI1VjMuODcyNUwxMS40MDI3IDcuNTMxNzhDMTEuNjk2NiA3LjgyNjE5IDEyLjE3MzYgNy44MjY0MSAxMi40Njc3IDcuNTMyMjZWNy41MzIyNkMxMi43NjE3IDcuMjM4MyAxMi43NjE3IDYuNzYxNyAxMi40Njc3IDYuNDY3NzRMNy43MDcxMSAxLjcwNzExQzcuMzE2NTggMS4zMTY1OCA2LjY4MzQyIDEuMzE2NTggNi4yOTI4OSAxLjcwNzExTDEuNTI4OTkgNi40NzEwMVoiIGZpbGw9IiM2MTYxNjEiLz4KPC9zdmc+Cg==);
  --jp-icon-new-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwIDZoLThsLTItMkg0Yy0xLjExIDAtMS45OS44OS0xLjk5IDJMMiAxOGMwIDEuMTEuODkgMiAyIDJoMTZjMS4xMSAwIDItLjg5IDItMlY4YzAtMS4xMS0uODktMi0yLTJ6bS0xIDhoLTN2M2gtMnYtM2gtM3YtMmgzVjloMnYzaDN2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-not-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI1IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDMgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMTkgMTcuMTg0NCAyLjk2OTY4IDE0LjMwMzIgMS44NjA5NCAxMS40NDA5WiIvPgogICAgPHBhdGggY2xhc3M9ImpwLWljb24yIiBzdHJva2U9IiMzMzMzMzMiIHN0cm9rZS13aWR0aD0iMiIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOS4zMTU5MiA5LjMyMDMxKSIgZD0iTTcuMzY4NDIgMEwwIDcuMzY0NzkiLz4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDkuMzE1OTIgMTYuNjgzNikgc2NhbGUoMSAtMSkiIGQ9Ik03LjM2ODQyIDBMMCA3LjM2NDc5Ii8+Cjwvc3ZnPgo=);
  --jp-icon-notebook: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtbm90ZWJvb2staWNvbi1jb2xvciBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNFRjZDMDAiPgogICAgPHBhdGggZD0iTTE4LjcgMy4zdjE1LjRIMy4zVjMuM2gxNS40bTEuNS0xLjVIMS44djE4LjNoMTguM2wuMS0xOC4zeiIvPgogICAgPHBhdGggZD0iTTE2LjUgMTYuNWwtNS40LTQuMy01LjYgNC4zdi0xMWgxMXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-numbering: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTQgMTlINlYxOS41SDVWMjAuNUg2VjIxSDRWMjJIN1YxOEg0VjE5Wk01IDEwSDZWNkg0VjdINVYxMFpNNCAxM0g1LjhMNCAxNS4xVjE2SDdWMTVINS4yTDcgMTIuOVYxMkg0VjEzWk05IDdWOUgyM1Y3SDlaTTkgMjFIMjNWMTlIOVYyMVpNOSAxNUgyM1YxM0g5VjE1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-offline-bolt: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDIuMDJjLTUuNTEgMC05Ljk4IDQuNDctOS45OCA5Ljk4czQuNDcgOS45OCA5Ljk4IDkuOTggOS45OC00LjQ3IDkuOTgtOS45OFMxNy41MSAyLjAyIDEyIDIuMDJ6TTExLjQ4IDIwdi02LjI2SDhMMTMgNHY2LjI2aDMuMzVMMTEuNDggMjB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-palette: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE4IDEzVjIwSDRWNkg5LjAyQzkuMDcgNS4yOSA5LjI0IDQuNjIgOS41IDRINEMyLjkgNCAyIDQuOSAyIDZWMjBDMiAyMS4xIDIuOSAyMiA0IDIySDE4QzE5LjEgMjIgMjAgMjEuMSAyMCAyMFYxNUwxOCAxM1pNMTkuMyA4Ljg5QzE5Ljc0IDguMTkgMjAgNy4zOCAyMCA2LjVDMjAgNC4wMSAxNy45OSAyIDE1LjUgMkMxMy4wMSAyIDExIDQuMDEgMTEgNi41QzExIDguOTkgMTMuMDEgMTEgMTUuNDkgMTFDMTYuMzcgMTEgMTcuMTkgMTAuNzQgMTcuODggMTAuM0wyMSAxMy40MkwyMi40MiAxMkwxOS4zIDguODlaTTE1LjUgOUMxNC4xMiA5IDEzIDcuODggMTMgNi41QzEzIDUuMTIgMTQuMTIgNCAxNS41IDRDMTYuODggNCAxOCA1LjEyIDE4IDYuNUMxOCA3Ljg4IDE2Ljg4IDkgMTUuNSA5WiIvPgogICAgPHBhdGggZmlsbC1ydWxlPSJldmVub2RkIiBjbGlwLXJ1bGU9ImV2ZW5vZGQiIGQ9Ik00IDZIOS4wMTg5NEM5LjAwNjM5IDYuMTY1MDIgOSA2LjMzMTc2IDkgNi41QzkgOC44MTU3NyAxMC4yMTEgMTAuODQ4NyAxMi4wMzQzIDEySDlWMTRIMTZWMTIuOTgxMUMxNi41NzAzIDEyLjkzNzcgMTcuMTIgMTIuODIwNyAxNy42Mzk2IDEyLjYzOTZMMTggMTNWMjBINFY2Wk04IDhINlYxMEg4VjhaTTYgMTJIOFYxNEg2VjEyWk04IDE2SDZWMThIOFYxNlpNOSAxNkgxNlYxOEg5VjE2WiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-paste: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE5IDJoLTQuMThDMTQuNC44NCAxMy4zIDAgMTIgMGMtMS4zIDAtMi40Ljg0LTIuODIgMkg1Yy0xLjEgMC0yIC45LTIgMnYxNmMwIDEuMS45IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjRjMC0xLjEtLjktMi0yLTJ6bS03IDBjLjU1IDAgMSAuNDUgMSAxcy0uNDUgMS0xIDEtMS0uNDUtMS0xIC40NS0xIDEtMXptNyAxOEg1VjRoMnYzaDEwVjRoMnYxNnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-pdf: url(data:image/svg+xml;base64,PHN2ZwogICB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyMiAyMiIgd2lkdGg9IjE2Ij4KICAgIDxwYXRoIHRyYW5zZm9ybT0icm90YXRlKDQ1KSIgY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI0ZGMkEyQSIKICAgICAgIGQ9Im0gMjIuMzQ0MzY5LC0zLjAxNjM2NDIgaCA1LjYzODYwNCB2IDEuNTc5MjQzMyBoIC0zLjU0OTIyNyB2IDEuNTA4NjkyOTkgaCAzLjMzNzU3NiBWIDEuNjUwODE1NCBoIC0zLjMzNzU3NiB2IDMuNDM1MjYxMyBoIC0yLjA4OTM3NyB6IG0gLTcuMTM2NDQ0LDEuNTc5MjQzMyB2IDQuOTQzOTU0MyBoIDAuNzQ4OTIgcSAxLjI4MDc2MSwwIDEuOTUzNzAzLC0wLjYzNDk1MzUgMC42NzgzNjksLTAuNjM0OTUzNSAwLjY3ODM2OSwtMS44NDUxNjQxIDAsLTEuMjA0NzgzNTUgLTAuNjcyOTQyLC0xLjgzNDMxMDExIC0wLjY3Mjk0MiwtMC42Mjk1MjY1OSAtMS45NTkxMywtMC42Mjk1MjY1OSB6IG0gLTIuMDg5Mzc3LC0xLjU3OTI0MzMgaCAyLjIwMzM0MyBxIDEuODQ1MTY0LDAgMi43NDYwMzksMC4yNjU5MjA3IDAuOTA2MzAxLDAuMjYwNDkzNyAxLjU1MjEwOCwwLjg5MDAyMDMgMC41Njk4MywwLjU0ODEyMjMgMC44NDY2MDUsMS4yNjQ0ODAwNiAwLjI3Njc3NCwwLjcxNjM1NzgxIDAuMjc2Nzc0LDEuNjIyNjU4OTQgMCwwLjkxNzE1NTEgLTAuMjc2Nzc0LDEuNjM4OTM5OSAtMC4yNzY3NzUsMC43MTYzNTc4IC0wLjg0NjYwNSwxLjI2NDQ4IC0wLjY1MTIzNCwwLjYyOTUyNjYgLTEuNTYyOTYyLDAuODk1NDQ3MyAtMC45MTE3MjgsMC4yNjA0OTM3IC0yLjczNTE4NSwwLjI2MDQ5MzcgaCAtMi4yMDMzNDMgeiBtIC04LjE0NTg1NjUsMCBoIDMuNDY3ODIzIHEgMS41NDY2ODE2LDAgMi4zNzE1Nzg1LDAuNjg5MjIzIDAuODMwMzI0LDAuNjgzNzk2MSAwLjgzMDMyNCwxLjk1MzcwMzE0IDAsMS4yNzUzMzM5NyAtMC44MzAzMjQsMS45NjQ1NTcwNiBRIDkuOTg3MTk2MSwyLjI3NDkxNSA4LjQ0MDUxNDUsMi4yNzQ5MTUgSCA3LjA2MjA2ODQgViA1LjA4NjA3NjcgSCA0Ljk3MjY5MTUgWiBtIDIuMDg5Mzc2OSwxLjUxNDExOTkgdiAyLjI2MzAzOTQzIGggMS4xNTU5NDEgcSAwLjYwNzgxODgsMCAwLjkzODg2MjksLTAuMjkzMDU1NDcgMC4zMzEwNDQxLC0wLjI5ODQ4MjQxIDAuMzMxMDQ0MSwtMC44NDExNzc3MiAwLC0wLjU0MjY5NTMxIC0wLjMzMTA0NDEsLTAuODM1NzUwNzQgLTAuMzMxMDQ0MSwtMC4yOTMwNTU1IC0wLjkzODg2MjksLTAuMjkzMDU1NSB6IgovPgo8L3N2Zz4K);
  --jp-icon-python: url(data:image/svg+xml;base64,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);
  --jp-icon-r-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjE5NkYzIiBkPSJNNC40IDIuNWMxLjItLjEgMi45LS4zIDQuOS0uMyAyLjUgMCA0LjEuNCA1LjIgMS4zIDEgLjcgMS41IDEuOSAxLjUgMy41IDAgMi0xLjQgMy41LTIuOSA0LjEgMS4yLjQgMS43IDEuNiAyLjIgMyAuNiAxLjkgMSAzLjkgMS4zIDQuNmgtMy44Yy0uMy0uNC0uOC0xLjctMS4yLTMuN3MtMS4yLTIuNi0yLjYtMi42aC0uOXY2LjRINC40VjIuNXptMy43IDYuOWgxLjRjMS45IDAgMi45LS45IDIuOS0yLjNzLTEtMi4zLTIuOC0yLjNjLS43IDAtMS4zIDAtMS42LjJ2NC41aC4xdi0uMXoiLz4KPC9zdmc+Cg==);
  --jp-icon-react: url(data:image/svg+xml;base64,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);
  --jp-icon-redo: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjQiIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgICA8cGF0aCBkPSJNMCAwaDI0djI0SDB6IiBmaWxsPSJub25lIi8+PHBhdGggZD0iTTE4LjQgMTAuNkMxNi41NSA4Ljk5IDE0LjE1IDggMTEuNSA4Yy00LjY1IDAtOC41OCAzLjAzLTkuOTYgNy4yMkwzLjkgMTZjMS4wNS0zLjE5IDQuMDUtNS41IDcuNi01LjUgMS45NSAwIDMuNzMuNzIgNS4xMiAxLjg4TDEzIDE2aDlWN2wtMy42IDMuNnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-refresh: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTkgMTMuNWMtMi40OSAwLTQuNS0yLjAxLTQuNS00LjVTNi41MSA0LjUgOSA0LjVjMS4yNCAwIDIuMzYuNTIgMy4xNyAxLjMzTDEwIDhoNVYzbC0xLjc2IDEuNzZDMTIuMTUgMy42OCAxMC42NiAzIDkgMyA1LjY5IDMgMy4wMSA1LjY5IDMuMDEgOVM1LjY5IDE1IDkgMTVjMi45NyAwIDUuNDMtMi4xNiA1LjktNWgtMS41MmMtLjQ2IDItMi4yNCAzLjUtNC4zOCAzLjV6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-regex: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbi1hY2NlbnQyIiBmaWxsPSIjRkZGIj4KICAgIDxjaXJjbGUgY2xhc3M9InN0MiIgY3g9IjUuNSIgY3k9IjE0LjUiIHI9IjEuNSIvPgogICAgPHJlY3QgeD0iMTIiIHk9IjQiIGNsYXNzPSJzdDIiIHdpZHRoPSIxIiBoZWlnaHQ9IjgiLz4KICAgIDxyZWN0IHg9IjguNSIgeT0iNy41IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjg2NiAtMC41IDAuNSAwLjg2NiAtMi4zMjU1IDcuMzIxOSkiIGNsYXNzPSJzdDIiIHdpZHRoPSI4IiBoZWlnaHQ9IjEiLz4KICAgIDxyZWN0IHg9IjEyIiB5PSI0IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjUgLTAuODY2IDAuODY2IDAuNSAtMC42Nzc5IDE0LjgyNTIpIiBjbGFzcz0ic3QyIiB3aWR0aD0iMSIgaGVpZ2h0PSI4Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-run: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTggNXYxNGwxMS03eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-running: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMjU2IDhDMTE5IDggOCAxMTkgOCAyNTZzMTExIDI0OCAyNDggMjQ4IDI0OC0xMTEgMjQ4LTI0OFMzOTMgOCAyNTYgOHptOTYgMzI4YzAgOC44LTcuMiAxNi0xNiAxNkgxNzZjLTguOCAwLTE2LTcuMi0xNi0xNlYxNzZjMC04LjggNy4yLTE2IDE2LTE2aDE2MGM4LjggMCAxNiA3LjIgMTYgMTZ2MTYweiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-save: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE3IDNINWMtMS4xMSAwLTIgLjktMiAydjE0YzAgMS4xLjg5IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjdsLTQtNHptLTUgMTZjLTEuNjYgMC0zLTEuMzQtMy0zczEuMzQtMyAzLTMgMyAxLjM0IDMgMy0xLjM0IDMtMyAzem0zLTEwSDVWNWgxMHY0eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-search: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjEsMTAuOWgtMC43bC0wLjItMC4yYzAuOC0wLjksMS4zLTIuMiwxLjMtMy41YzAtMy0yLjQtNS40LTUuNC01LjRTMS44LDQuMiwxLjgsNy4xczIuNCw1LjQsNS40LDUuNCBjMS4zLDAsMi41LTAuNSwzLjUtMS4zbDAuMiwwLjJ2MC43bDQuMSw0LjFsMS4yLTEuMkwxMi4xLDEwLjl6IE03LjEsMTAuOWMtMi4xLDAtMy43LTEuNy0zLjctMy43czEuNy0zLjcsMy43LTMuN3MzLjcsMS43LDMuNywzLjcgUzkuMiwxMC45LDcuMSwxMC45eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-settings: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuNDMgMTIuOThjLjA0LS4zMi4wNy0uNjQuMDctLjk4cy0uMDMtLjY2LS4wNy0uOThsMi4xMS0xLjY1Yy4xOS0uMTUuMjQtLjQyLjEyLS42NGwtMi0zLjQ2Yy0uMTItLjIyLS4zOS0uMy0uNjEtLjIybC0yLjQ5IDFjLS41Mi0uNC0xLjA4LS43My0xLjY5LS45OGwtLjM4LTIuNjVBLjQ4OC40ODggMCAwMDE0IDJoLTRjLS4yNSAwLS40Ni4xOC0uNDkuNDJsLS4zOCAyLjY1Yy0uNjEuMjUtMS4xNy41OS0xLjY5Ljk4bC0yLjQ5LTFjLS4yMy0uMDktLjQ5IDAtLjYxLjIybC0yIDMuNDZjLS4xMy4yMi0uMDcuNDkuMTIuNjRsMi4xMSAxLjY1Yy0uMDQuMzItLjA3LjY1LS4wNy45OHMuMDMuNjYuMDcuOThsLTIuMTEgMS42NWMtLjE5LjE1LS4yNC40Mi0uMTIuNjRsMiAzLjQ2Yy4xMi4yMi4zOS4zLjYxLjIybDIuNDktMWMuNTIuNCAxLjA4LjczIDEuNjkuOThsLjM4IDIuNjVjLjAzLjI0LjI0LjQyLjQ5LjQyaDRjLjI1IDAgLjQ2LS4xOC40OS0uNDJsLjM4LTIuNjVjLjYxLS4yNSAxLjE3LS41OSAxLjY5LS45OGwyLjQ5IDFjLjIzLjA5LjQ5IDAgLjYxLS4yMmwyLTMuNDZjLjEyLS4yMi4wNy0uNDktLjEyLS42NGwtMi4xMS0xLjY1ek0xMiAxNS41Yy0xLjkzIDAtMy41LTEuNTctMy41LTMuNXMxLjU3LTMuNSAzLjUtMy41IDMuNSAxLjU3IDMuNSAzLjUtMS41NyAzLjUtMy41IDMuNXoiLz4KPC9zdmc+Cg==);
  --jp-icon-share: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTYiIHZpZXdCb3g9IjAgMCAyNCAyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTSAxOCAyIEMgMTYuMzU0OTkgMiAxNSAzLjM1NDk5MDQgMTUgNSBDIDE1IDUuMTkwOTUyOSAxNS4wMjE3OTEgNS4zNzcxMjI0IDE1LjA1NjY0MSA1LjU1ODU5MzggTCA3LjkyMTg3NSA5LjcyMDcwMzEgQyA3LjM5ODUzOTkgOS4yNzc4NTM5IDYuNzMyMDc3MSA5IDYgOSBDIDQuMzU0OTkwNCA5IDMgMTAuMzU0OTkgMyAxMiBDIDMgMTMuNjQ1MDEgNC4zNTQ5OTA0IDE1IDYgMTUgQyA2LjczMjA3NzEgMTUgNy4zOTg1Mzk5IDE0LjcyMjE0NiA3LjkyMTg3NSAxNC4yNzkyOTcgTCAxNS4wNTY2NDEgMTguNDM5NDUzIEMgMTUuMDIxNTU1IDE4LjYyMTUxNCAxNSAxOC44MDgzODYgMTUgMTkgQyAxNSAyMC42NDUwMSAxNi4zNTQ5OSAyMiAxOCAyMiBDIDE5LjY0NTAxIDIyIDIxIDIwLjY0NTAxIDIxIDE5IEMgMjEgMTcuMzU0OTkgMTkuNjQ1MDEgMTYgMTggMTYgQyAxNy4yNjc0OCAxNiAxNi42MDE1OTMgMTYuMjc5MzI4IDE2LjA3ODEyNSAxNi43MjI2NTYgTCA4Ljk0MzM1OTQgMTIuNTU4NTk0IEMgOC45NzgyMDk1IDEyLjM3NzEyMiA5IDEyLjE5MDk1MyA5IDEyIEMgOSAxMS44MDkwNDcgOC45NzgyMDk1IDExLjYyMjg3OCA4Ljk0MzM1OTQgMTEuNDQxNDA2IEwgMTYuMDc4MTI1IDcuMjc5Mjk2OSBDIDE2LjYwMTQ2IDcuNzIyMTQ2MSAxNy4yNjc5MjMgOCAxOCA4IEMgMTkuNjQ1MDEgOCAyMSA2LjY0NTAwOTYgMjEgNSBDIDIxIDMuMzU0OTkwNCAxOS42NDUwMSAyIDE4IDIgeiBNIDE4IDQgQyAxOC41NjQxMjkgNCAxOSA0LjQzNTg3MDYgMTkgNSBDIDE5IDUuNTY0MTI5NCAxOC41NjQxMjkgNiAxOCA2IEMgMTcuNDM1ODcxIDYgMTcgNS41NjQxMjk0IDE3IDUgQyAxNyA0LjQzNTg3MDYgMTcuNDM1ODcxIDQgMTggNCB6IE0gNiAxMSBDIDYuNTY0MTI5NCAxMSA3IDExLjQzNTg3MSA3IDEyIEMgNyAxMi41NjQxMjkgNi41NjQxMjk0IDEzIDYgMTMgQyA1LjQzNTg3MDYgMTMgNSAxMi41NjQxMjkgNSAxMiBDIDUgMTEuNDM1ODcxIDUuNDM1ODcwNiAxMSA2IDExIHogTSAxOCAxOCBDIDE4LjU2NDEyOSAxOCAxOSAxOC40MzU4NzEgMTkgMTkgQyAxOSAxOS41NjQxMjkgMTguNTY0MTI5IDIwIDE4IDIwIEMgMTcuNDM1ODcxIDIwIDE3IDE5LjU2NDEyOSAxNyAxOSBDIDE3IDE4LjQzNTg3MSAxNy40MzU4NzEgMTggMTggMTggeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-spreadsheet: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNENBRjUwIiBkPSJNMi4yIDIuMnYxNy42aDE3LjZWMi4ySDIuMnptMTUuNCA3LjdoLTUuNVY0LjRoNS41djUuNXpNOS45IDQuNHY1LjVINC40VjQuNGg1LjV6bS01LjUgNy43aDUuNXY1LjVINC40di01LjV6bTcuNyA1LjV2LTUuNWg1LjV2NS41aC01LjV6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-stop: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik02IDZoMTJ2MTJINnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tab: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIxIDNIM2MtMS4xIDAtMiAuOS0yIDJ2MTRjMCAxLjEuOSAyIDIgMmgxOGMxLjEgMCAyLS45IDItMlY1YzAtMS4xLS45LTItMi0yem0wIDE2SDNWNWgxMHY0aDh2MTB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-table-rows: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMSw4SDNWNGgxOFY4eiBNMjEsMTBIM3Y0aDE4VjEweiBNMjEsMTZIM3Y0aDE4VjE2eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-tag: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjgiIGhlaWdodD0iMjgiIHZpZXdCb3g9IjAgMCA0MyAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTI4LjgzMzIgMTIuMzM0TDMyLjk5OTggMTYuNTAwN0wzNy4xNjY1IDEyLjMzNEgyOC44MzMyWiIvPgoJCTxwYXRoIGQ9Ik0xNi4yMDk1IDIxLjYxMDRDMTUuNjg3MyAyMi4xMjk5IDE0Ljg0NDMgMjIuMTI5OSAxNC4zMjQ4IDIxLjYxMDRMNi45ODI5IDE0LjcyNDVDNi41NzI0IDE0LjMzOTQgNi4wODMxMyAxMy42MDk4IDYuMDQ3ODYgMTMuMDQ4MkM1Ljk1MzQ3IDExLjUyODggNi4wMjAwMiA4LjYxOTQ0IDYuMDY2MjEgNy4wNzY5NUM2LjA4MjgxIDYuNTE0NzcgNi41NTU0OCA2LjA0MzQ3IDcuMTE4MDQgNi4wMzA1NUM5LjA4ODYzIDUuOTg0NzMgMTMuMjYzOCA1LjkzNTc5IDEzLjY1MTggNi4zMjQyNUwyMS43MzY5IDEzLjYzOUMyMi4yNTYgMTQuMTU4NSAyMS43ODUxIDE1LjQ3MjQgMjEuMjYyIDE1Ljk5NDZMMTYuMjA5NSAyMS42MTA0Wk05Ljc3NTg1IDguMjY1QzkuMzM1NTEgNy44MjU2NiA4LjYyMzUxIDcuODI1NjYgOC4xODI4IDguMjY1QzcuNzQzNDYgOC43MDU3MSA3Ljc0MzQ2IDkuNDE3MzMgOC4xODI4IDkuODU2NjdDOC42MjM4MiAxMC4yOTY0IDkuMzM1ODIgMTAuMjk2NCA5Ljc3NTg1IDkuODU2NjdDMTAuMjE1NiA5LjQxNzMzIDEwLjIxNTYgOC43MDUzMyA5Ljc3NTg1IDguMjY1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-terminal: url(data:image/svg+xml;base64,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);
  --jp-icon-text-editor: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtdGV4dC1lZGl0b3ItaWNvbi1jb2xvciBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xNSAxNUgzdjJoMTJ2LTJ6bTAtOEgzdjJoMTJWN3pNMyAxM2gxOHYtMkgzdjJ6bTAgOGgxOHYtMkgzdjJ6TTMgM3YyaDE4VjNIM3oiLz4KPC9zdmc+Cg==);
  --jp-icon-toc: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik03LDVIMjFWN0g3VjVNNywxM1YxMUgyMVYxM0g3TTQsNC41QTEuNSwxLjUgMCAwLDEgNS41LDZBMS41LDEuNSAwIDAsMSA0LDcuNUExLjUsMS41IDAgMCwxIDIuNSw2QTEuNSwxLjUgMCAwLDEgNCw0LjVNNCwxMC41QTEuNSwxLjUgMCAwLDEgNS41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMy41QTEuNSwxLjUgMCAwLDEgMi41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMC41TTcsMTlWMTdIMjFWMTlIN000LDE2LjVBMS41LDEuNSAwIDAsMSA1LjUsMThBMS41LDEuNSAwIDAsMSA0LDE5LjVBMS41LDEuNSAwIDAsMSAyLjUsMThBMS41LDEuNSAwIDAsMSA0LDE2LjVaIiAvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tree-view: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMiAxMVYzaC03djNIOVYzSDJ2OGg3VjhoMnYxMGg0djNoN3YtOGgtN3YzaC0yVjhoMnYzeiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDIgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMiAxNy4xODQ0IDIuOTY5NjggMTQuMzAzMiAxLjg2MDk0IDExLjQ0MDlaIi8+CiAgICA8cGF0aCBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiMzMzMzMzMiIHN0cm9rZT0iIzMzMzMzMyIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOCA5Ljg2NzE5KSIgZD0iTTIuODYwMTUgNC44NjUzNUwwLjcyNjU0OSAyLjk5OTU5TDAgMy42MzA0NUwyLjg2MDE1IDYuMTMxNTdMOCAwLjYzMDg3Mkw3LjI3ODU3IDBMMi44NjAxNSA0Ljg2NTM1WiIvPgo8L3N2Zz4K);
  --jp-icon-undo: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjUgOGMtMi42NSAwLTUuMDUuOTktNi45IDIuNkwyIDd2OWg5bC0zLjYyLTMuNjJjMS4zOS0xLjE2IDMuMTYtMS44OCA1LjEyLTEuODggMy41NCAwIDYuNTUgMi4zMSA3LjYgNS41bDIuMzctLjc4QzIxLjA4IDExLjAzIDE3LjE1IDggMTIuNSA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-user: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTYiIHZpZXdCb3g9IjAgMCAyNCAyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE2IDdhNCA0IDAgMTEtOCAwIDQgNCAwIDAxOCAwek0xMiAxNGE3IDcgMCAwMC03IDdoMTRhNyA3IDAgMDAtNy03eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-users: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjQiIGhlaWdodD0iMjQiIHZlcnNpb249IjEuMSIgdmlld0JveD0iMCAwIDM2IDI0IiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciPgogPGcgY2xhc3M9ImpwLWljb24zIiB0cmFuc2Zvcm09Im1hdHJpeCgxLjczMjcgMCAwIDEuNzMyNyAtMy42MjgyIC4wOTk1NzcpIiBmaWxsPSIjNjE2MTYxIj4KICA8cGF0aCB0cmFuc2Zvcm09Im1hdHJpeCgxLjUsMCwwLDEuNSwwLC02KSIgZD0ibTEyLjE4NiA3LjUwOThjLTEuMDUzNSAwLTEuOTc1NyAwLjU2NjUtMi40Nzg1IDEuNDEwMiAwLjc1MDYxIDAuMzEyNzcgMS4zOTc0IDAuODI2NDggMS44NzMgMS40NzI3aDMuNDg2M2MwLTEuNTkyLTEuMjg4OS0yLjg4MjgtMi44ODA5LTIuODgyOHoiLz4KICA8cGF0aCBkPSJtMjAuNDY1IDIuMzg5NWEyLjE4ODUgMi4xODg1IDAgMCAxLTIuMTg4NCAyLjE4ODUgMi4xODg1IDIuMTg4NSAwIDAgMS0yLjE4ODUtMi4xODg1IDIuMTg4NSAyLjE4ODUgMCAwIDEgMi4xODg1LTIuMTg4NSAyLjE4ODUgMi4xODg1IDAgMCAxIDIuMTg4NCAyLjE4ODV6Ii8+CiAgPHBhdGggdHJhbnNmb3JtPSJtYXRyaXgoMS41LDAsMCwxLjUsMCwtNikiIGQ9Im0zLjU4OTggOC40MjE5Yy0xLjExMjYgMC0yLjAxMzcgMC45MDExMS0yLjAxMzcgMi4wMTM3aDIuODE0NWMwLjI2Nzk3LTAuMzczMDkgMC41OTA3LTAuNzA0MzUgMC45NTg5OC0wLjk3ODUyLTAuMzQ0MzMtMC42MTY4OC0xLjAwMzEtMS4wMzUyLTEuNzU5OC0xLjAzNTJ6Ii8+CiAgPHBhdGggZD0ibTYuOTE1NCA0LjYyM2ExLjUyOTQgMS41Mjk0IDAgMCAxLTEuNTI5NCAxLjUyOTQgMS41Mjk0IDEuNTI5NCAwIDAgMS0xLjUyOTQtMS41Mjk0IDEuNTI5NCAxLjUyOTQgMCAwIDEgMS41Mjk0LTEuNTI5NCAxLjUyOTQgMS41Mjk0IDAgMCAxIDEuNTI5NCAxLjUyOTR6Ii8+CiAgPHBhdGggZD0ibTYuMTM1IDEzLjUzNWMwLTMuMjM5MiAyLjYyNTktNS44NjUgNS44NjUtNS44NjUgMy4yMzkyIDAgNS44NjUgMi42MjU5IDUuODY1IDUuODY1eiIvPgogIDxjaXJjbGUgY3g9IjEyIiBjeT0iMy43Njg1IiByPSIyLjk2ODUiLz4KIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-vega: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbjEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjEyMTIxIj4KICAgIDxwYXRoIGQ9Ik0xMC42IDUuNGwyLjItMy4ySDIuMnY3LjNsNC02LjZ6Ii8+CiAgICA8cGF0aCBkPSJNMTUuOCAyLjJsLTQuNCA2LjZMNyA2LjNsLTQuOCA4djUuNWgxNy42VjIuMmgtNHptLTcgMTUuNEg1LjV2LTQuNGgzLjN2NC40em00LjQgMEg5LjhWOS44aDMuNHY3Ljh6bTQuNCAwaC0zLjRWNi41aDMuNHYxMS4xeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-word: url(data:image/svg+xml;base64,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);
  --jp-icon-yaml: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1jb250cmFzdDIganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjRDgxQjYwIj4KICAgIDxwYXRoIGQ9Ik03LjIgMTguNnYtNS40TDMgNS42aDMuM2wxLjQgMy4xYy4zLjkuNiAxLjYgMSAyLjUuMy0uOC42LTEuNiAxLTIuNWwxLjQtMy4xaDMuNGwtNC40IDcuNnY1LjVsLTIuOS0uMXoiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxNi41IiByPSIyLjEiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxMSIgcj0iMi4xIi8+CiAgPC9nPgo8L3N2Zz4K);
}

/* Icon CSS class declarations */

.jp-AddAboveIcon {
  background-image: var(--jp-icon-add-above);
}

.jp-AddBelowIcon {
  background-image: var(--jp-icon-add-below);
}

.jp-AddIcon {
  background-image: var(--jp-icon-add);
}

.jp-BellIcon {
  background-image: var(--jp-icon-bell);
}

.jp-BugDotIcon {
  background-image: var(--jp-icon-bug-dot);
}

.jp-BugIcon {
  background-image: var(--jp-icon-bug);
}

.jp-BuildIcon {
  background-image: var(--jp-icon-build);
}

.jp-CaretDownEmptyIcon {
  background-image: var(--jp-icon-caret-down-empty);
}

.jp-CaretDownEmptyThinIcon {
  background-image: var(--jp-icon-caret-down-empty-thin);
}

.jp-CaretDownIcon {
  background-image: var(--jp-icon-caret-down);
}

.jp-CaretLeftIcon {
  background-image: var(--jp-icon-caret-left);
}

.jp-CaretRightIcon {
  background-image: var(--jp-icon-caret-right);
}

.jp-CaretUpEmptyThinIcon {
  background-image: var(--jp-icon-caret-up-empty-thin);
}

.jp-CaretUpIcon {
  background-image: var(--jp-icon-caret-up);
}

.jp-CaseSensitiveIcon {
  background-image: var(--jp-icon-case-sensitive);
}

.jp-CheckIcon {
  background-image: var(--jp-icon-check);
}

.jp-CircleEmptyIcon {
  background-image: var(--jp-icon-circle-empty);
}

.jp-CircleIcon {
  background-image: var(--jp-icon-circle);
}

.jp-ClearIcon {
  background-image: var(--jp-icon-clear);
}

.jp-CloseIcon {
  background-image: var(--jp-icon-close);
}

.jp-CodeCheckIcon {
  background-image: var(--jp-icon-code-check);
}

.jp-CodeIcon {
  background-image: var(--jp-icon-code);
}

.jp-CollapseAllIcon {
  background-image: var(--jp-icon-collapse-all);
}

.jp-ConsoleIcon {
  background-image: var(--jp-icon-console);
}

.jp-CopyIcon {
  background-image: var(--jp-icon-copy);
}

.jp-CopyrightIcon {
  background-image: var(--jp-icon-copyright);
}

.jp-CutIcon {
  background-image: var(--jp-icon-cut);
}

.jp-DeleteIcon {
  background-image: var(--jp-icon-delete);
}

.jp-DownloadIcon {
  background-image: var(--jp-icon-download);
}

.jp-DuplicateIcon {
  background-image: var(--jp-icon-duplicate);
}

.jp-EditIcon {
  background-image: var(--jp-icon-edit);
}

.jp-EllipsesIcon {
  background-image: var(--jp-icon-ellipses);
}

.jp-ErrorIcon {
  background-image: var(--jp-icon-error);
}

.jp-ExpandAllIcon {
  background-image: var(--jp-icon-expand-all);
}

.jp-ExtensionIcon {
  background-image: var(--jp-icon-extension);
}

.jp-FastForwardIcon {
  background-image: var(--jp-icon-fast-forward);
}

.jp-FileIcon {
  background-image: var(--jp-icon-file);
}

.jp-FileUploadIcon {
  background-image: var(--jp-icon-file-upload);
}

.jp-FilterDotIcon {
  background-image: var(--jp-icon-filter-dot);
}

.jp-FilterIcon {
  background-image: var(--jp-icon-filter);
}

.jp-FilterListIcon {
  background-image: var(--jp-icon-filter-list);
}

.jp-FolderFavoriteIcon {
  background-image: var(--jp-icon-folder-favorite);
}

.jp-FolderIcon {
  background-image: var(--jp-icon-folder);
}

.jp-HomeIcon {
  background-image: var(--jp-icon-home);
}

.jp-Html5Icon {
  background-image: var(--jp-icon-html5);
}

.jp-ImageIcon {
  background-image: var(--jp-icon-image);
}

.jp-InfoIcon {
  background-image: var(--jp-icon-info);
}

.jp-InspectorIcon {
  background-image: var(--jp-icon-inspector);
}

.jp-JsonIcon {
  background-image: var(--jp-icon-json);
}

.jp-JuliaIcon {
  background-image: var(--jp-icon-julia);
}

.jp-JupyterFaviconIcon {
  background-image: var(--jp-icon-jupyter-favicon);
}

.jp-JupyterIcon {
  background-image: var(--jp-icon-jupyter);
}

.jp-JupyterlabWordmarkIcon {
  background-image: var(--jp-icon-jupyterlab-wordmark);
}

.jp-KernelIcon {
  background-image: var(--jp-icon-kernel);
}

.jp-KeyboardIcon {
  background-image: var(--jp-icon-keyboard);
}

.jp-LaunchIcon {
  background-image: var(--jp-icon-launch);
}

.jp-LauncherIcon {
  background-image: var(--jp-icon-launcher);
}

.jp-LineFormIcon {
  background-image: var(--jp-icon-line-form);
}

.jp-LinkIcon {
  background-image: var(--jp-icon-link);
}

.jp-ListIcon {
  background-image: var(--jp-icon-list);
}

.jp-MarkdownIcon {
  background-image: var(--jp-icon-markdown);
}

.jp-MoveDownIcon {
  background-image: var(--jp-icon-move-down);
}

.jp-MoveUpIcon {
  background-image: var(--jp-icon-move-up);
}

.jp-NewFolderIcon {
  background-image: var(--jp-icon-new-folder);
}

.jp-NotTrustedIcon {
  background-image: var(--jp-icon-not-trusted);
}

.jp-NotebookIcon {
  background-image: var(--jp-icon-notebook);
}

.jp-NumberingIcon {
  background-image: var(--jp-icon-numbering);
}

.jp-OfflineBoltIcon {
  background-image: var(--jp-icon-offline-bolt);
}

.jp-PaletteIcon {
  background-image: var(--jp-icon-palette);
}

.jp-PasteIcon {
  background-image: var(--jp-icon-paste);
}

.jp-PdfIcon {
  background-image: var(--jp-icon-pdf);
}

.jp-PythonIcon {
  background-image: var(--jp-icon-python);
}

.jp-RKernelIcon {
  background-image: var(--jp-icon-r-kernel);
}

.jp-ReactIcon {
  background-image: var(--jp-icon-react);
}

.jp-RedoIcon {
  background-image: var(--jp-icon-redo);
}

.jp-RefreshIcon {
  background-image: var(--jp-icon-refresh);
}

.jp-RegexIcon {
  background-image: var(--jp-icon-regex);
}

.jp-RunIcon {
  background-image: var(--jp-icon-run);
}

.jp-RunningIcon {
  background-image: var(--jp-icon-running);
}

.jp-SaveIcon {
  background-image: var(--jp-icon-save);
}

.jp-SearchIcon {
  background-image: var(--jp-icon-search);
}

.jp-SettingsIcon {
  background-image: var(--jp-icon-settings);
}

.jp-ShareIcon {
  background-image: var(--jp-icon-share);
}

.jp-SpreadsheetIcon {
  background-image: var(--jp-icon-spreadsheet);
}

.jp-StopIcon {
  background-image: var(--jp-icon-stop);
}

.jp-TabIcon {
  background-image: var(--jp-icon-tab);
}

.jp-TableRowsIcon {
  background-image: var(--jp-icon-table-rows);
}

.jp-TagIcon {
  background-image: var(--jp-icon-tag);
}

.jp-TerminalIcon {
  background-image: var(--jp-icon-terminal);
}

.jp-TextEditorIcon {
  background-image: var(--jp-icon-text-editor);
}

.jp-TocIcon {
  background-image: var(--jp-icon-toc);
}

.jp-TreeViewIcon {
  background-image: var(--jp-icon-tree-view);
}

.jp-TrustedIcon {
  background-image: var(--jp-icon-trusted);
}

.jp-UndoIcon {
  background-image: var(--jp-icon-undo);
}

.jp-UserIcon {
  background-image: var(--jp-icon-user);
}

.jp-UsersIcon {
  background-image: var(--jp-icon-users);
}

.jp-VegaIcon {
  background-image: var(--jp-icon-vega);
}

.jp-WordIcon {
  background-image: var(--jp-icon-word);
}

.jp-YamlIcon {
  background-image: var(--jp-icon-yaml);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

.jp-Icon,
.jp-MaterialIcon {
  background-position: center;
  background-repeat: no-repeat;
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-cover {
  background-position: center;
  background-repeat: no-repeat;
  background-size: cover;
}

/**
 * (DEPRECATED) Support for specific CSS icon sizes
 */

.jp-Icon-16 {
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-18 {
  background-size: 18px;
  min-width: 18px;
  min-height: 18px;
}

.jp-Icon-20 {
  background-size: 20px;
  min-width: 20px;
  min-height: 20px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.lm-TabBar .lm-TabBar-addButton {
  align-items: center;
  display: flex;
  padding: 4px;
  padding-bottom: 5px;
  margin-right: 1px;
  background-color: var(--jp-layout-color2);
}

.lm-TabBar .lm-TabBar-addButton:hover {
  background-color: var(--jp-layout-color1);
}

.lm-DockPanel-tabBar .lm-TabBar-tab {
  width: var(--jp-private-horizontal-tab-width);
}

.lm-DockPanel-tabBar .lm-TabBar-content {
  flex: unset;
}

.lm-DockPanel-tabBar[data-orientation='horizontal'] {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for icons as inline SVG HTMLElements
 */

/* recolor the primary elements of an icon */
.jp-icon0[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon1[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon2[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon3[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/* recolor the accent elements of an icon */
.jp-icon-accent0[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-accent1[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-accent2[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-accent3[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-accent4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-accent0[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-accent1[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-accent2[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-accent3[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-accent4[stroke] {
  stroke: var(--jp-layout-color4);
}

/* set the color of an icon to transparent */
.jp-icon-none[fill] {
  fill: none;
}

.jp-icon-none[stroke] {
  stroke: none;
}

/* brand icon colors. Same for light and dark */
.jp-icon-brand0[fill] {
  fill: var(--jp-brand-color0);
}

.jp-icon-brand1[fill] {
  fill: var(--jp-brand-color1);
}

.jp-icon-brand2[fill] {
  fill: var(--jp-brand-color2);
}

.jp-icon-brand3[fill] {
  fill: var(--jp-brand-color3);
}

.jp-icon-brand4[fill] {
  fill: var(--jp-brand-color4);
}

.jp-icon-brand0[stroke] {
  stroke: var(--jp-brand-color0);
}

.jp-icon-brand1[stroke] {
  stroke: var(--jp-brand-color1);
}

.jp-icon-brand2[stroke] {
  stroke: var(--jp-brand-color2);
}

.jp-icon-brand3[stroke] {
  stroke: var(--jp-brand-color3);
}

.jp-icon-brand4[stroke] {
  stroke: var(--jp-brand-color4);
}

/* warn icon colors. Same for light and dark */
.jp-icon-warn0[fill] {
  fill: var(--jp-warn-color0);
}

.jp-icon-warn1[fill] {
  fill: var(--jp-warn-color1);
}

.jp-icon-warn2[fill] {
  fill: var(--jp-warn-color2);
}

.jp-icon-warn3[fill] {
  fill: var(--jp-warn-color3);
}

.jp-icon-warn0[stroke] {
  stroke: var(--jp-warn-color0);
}

.jp-icon-warn1[stroke] {
  stroke: var(--jp-warn-color1);
}

.jp-icon-warn2[stroke] {
  stroke: var(--jp-warn-color2);
}

.jp-icon-warn3[stroke] {
  stroke: var(--jp-warn-color3);
}

/* icon colors that contrast well with each other and most backgrounds */
.jp-icon-contrast0[fill] {
  fill: var(--jp-icon-contrast-color0);
}

.jp-icon-contrast1[fill] {
  fill: var(--jp-icon-contrast-color1);
}

.jp-icon-contrast2[fill] {
  fill: var(--jp-icon-contrast-color2);
}

.jp-icon-contrast3[fill] {
  fill: var(--jp-icon-contrast-color3);
}

.jp-icon-contrast0[stroke] {
  stroke: var(--jp-icon-contrast-color0);
}

.jp-icon-contrast1[stroke] {
  stroke: var(--jp-icon-contrast-color1);
}

.jp-icon-contrast2[stroke] {
  stroke: var(--jp-icon-contrast-color2);
}

.jp-icon-contrast3[stroke] {
  stroke: var(--jp-icon-contrast-color3);
}

.jp-icon-dot[fill] {
  fill: var(--jp-warn-color0);
}

.jp-jupyter-icon-color[fill] {
  fill: var(--jp-jupyter-icon-color, var(--jp-warn-color0));
}

.jp-notebook-icon-color[fill] {
  fill: var(--jp-notebook-icon-color, var(--jp-warn-color0));
}

.jp-json-icon-color[fill] {
  fill: var(--jp-json-icon-color, var(--jp-warn-color1));
}

.jp-console-icon-color[fill] {
  fill: var(--jp-console-icon-color, white);
}

.jp-console-icon-background-color[fill] {
  fill: var(--jp-console-icon-background-color, var(--jp-brand-color1));
}

.jp-terminal-icon-color[fill] {
  fill: var(--jp-terminal-icon-color, var(--jp-layout-color2));
}

.jp-terminal-icon-background-color[fill] {
  fill: var(
    --jp-terminal-icon-background-color,
    var(--jp-inverse-layout-color2)
  );
}

.jp-text-editor-icon-color[fill] {
  fill: var(--jp-text-editor-icon-color, var(--jp-inverse-layout-color3));
}

.jp-inspector-icon-color[fill] {
  fill: var(--jp-inspector-icon-color, var(--jp-inverse-layout-color3));
}

/* CSS for icons in selected filebrowser listing items */
.jp-DirListing-item.jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}

.jp-DirListing-item.jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* stylelint-disable selector-max-class, selector-max-compound-selectors */

/**
* TODO: come up with non css-hack solution for showing the busy icon on top
*  of the close icon
* CSS for complex behavior of close icon of tabs in the main area tabbar
*/
.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon3[fill] {
  fill: none;
}

.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: var(--jp-inverse-layout-color3);
}

/* stylelint-enable selector-max-class, selector-max-compound-selectors */

/* CSS for icons in status bar */
#jp-main-statusbar .jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}

#jp-main-statusbar .jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* special handling for splash icon CSS. While the theme CSS reloads during
   splash, the splash icon can loose theming. To prevent that, we set a
   default for its color variable */
:root {
  --jp-warn-color0: var(--md-orange-700);
}

/* not sure what to do with this one, used in filebrowser listing */
.jp-DragIcon {
  margin-right: 4px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for alt colors for icons as inline SVG HTMLElements
 */

/* alt recolor the primary elements of an icon */
.jp-icon-alt .jp-icon0[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-alt .jp-icon1[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-alt .jp-icon2[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-alt .jp-icon3[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-alt .jp-icon4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-alt .jp-icon0[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-alt .jp-icon1[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-alt .jp-icon2[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-alt .jp-icon3[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-alt .jp-icon4[stroke] {
  stroke: var(--jp-layout-color4);
}

/* alt recolor the accent elements of an icon */
.jp-icon-alt .jp-icon-accent0[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon-alt .jp-icon-accent1[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon-alt .jp-icon-accent2[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon-alt .jp-icon-accent3[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon-alt .jp-icon-accent4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-alt .jp-icon-accent0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon-alt .jp-icon-accent1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon-alt .jp-icon-accent2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon-alt .jp-icon-accent3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon-alt .jp-icon-accent4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-icon-hoverShow:not(:hover) .jp-icon-hoverShow-content {
  display: none !important;
}

/**
 * Support for hover colors for icons as inline SVG HTMLElements
 */

/**
 * regular colors
 */

/* recolor the primary elements of an icon */
.jp-icon-hover :hover .jp-icon0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon-hover :hover .jp-icon1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon-hover :hover .jp-icon2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon-hover :hover .jp-icon3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon-hover :hover .jp-icon4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon-hover :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon-hover :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon-hover :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon-hover :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/* recolor the accent elements of an icon */
.jp-icon-hover :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-hover :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-hover :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-hover :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-hover :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-hover :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-hover :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-hover :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-hover :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* set the color of an icon to transparent */
.jp-icon-hover :hover .jp-icon-none-hover[fill] {
  fill: none;
}

.jp-icon-hover :hover .jp-icon-none-hover[stroke] {
  stroke: none;
}

/**
 * inverse colors
 */

/* inverse recolor the primary elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* inverse recolor the accent elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-IFrame {
  width: 100%;
  height: 100%;
}

.jp-IFrame > iframe {
  border: none;
}

/*
When drag events occur, `lm-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-IFrame {
  position: relative;
}

body.lm-mod-override-cursor .jp-IFrame::before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-HoverBox {
  position: fixed;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-FormGroup-content fieldset {
  border: none;
  padding: 0;
  min-width: 0;
  width: 100%;
}

/* stylelint-disable selector-max-type */

.jp-FormGroup-content fieldset .jp-inputFieldWrapper input,
.jp-FormGroup-content fieldset .jp-inputFieldWrapper select,
.jp-FormGroup-content fieldset .jp-inputFieldWrapper textarea {
  font-size: var(--jp-content-font-size2);
  border-color: var(--jp-input-border-color);
  border-style: solid;
  border-radius: var(--jp-border-radius);
  border-width: 1px;
  padding: 6px 8px;
  background: none;
  color: var(--jp-ui-font-color0);
  height: inherit;
}

.jp-FormGroup-content fieldset input[type='checkbox'] {
  position: relative;
  top: 2px;
  margin-left: 0;
}

.jp-FormGroup-content button.jp-mod-styled {
  cursor: pointer;
}

.jp-FormGroup-content .checkbox label {
  cursor: pointer;
  font-size: var(--jp-content-font-size1);
}

.jp-FormGroup-content .jp-root > fieldset > legend {
  display: none;
}

.jp-FormGroup-content .jp-root > fieldset > p {
  display: none;
}

/** copy of `input.jp-mod-styled:focus` style */
.jp-FormGroup-content fieldset input:focus,
.jp-FormGroup-content fieldset select:focus {
  -moz-outline-radius: unset;
  outline: var(--jp-border-width) solid var(--md-blue-500);
  outline-offset: -1px;
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-FormGroup-content fieldset input:hover:not(:focus),
.jp-FormGroup-content fieldset select:hover:not(:focus) {
  background-color: var(--jp-border-color2);
}

/* stylelint-enable selector-max-type */

.jp-FormGroup-content .checkbox .field-description {
  /* Disable default description field for checkbox:
   because other widgets do not have description fields,
   we add descriptions to each widget on the field level.
  */
  display: none;
}

.jp-FormGroup-content #root__description {
  display: none;
}

.jp-FormGroup-content .jp-modifiedIndicator {
  width: 5px;
  background-color: var(--jp-brand-color2);
  margin-top: 0;
  margin-left: calc(var(--jp-private-settingeditor-modifier-indent) * -1);
  flex-shrink: 0;
}

.jp-FormGroup-content .jp-modifiedIndicator.jp-errorIndicator {
  background-color: var(--jp-error-color0);
  margin-right: 0.5em;
}

/* RJSF ARRAY style */

.jp-arrayFieldWrapper legend {
  font-size: var(--jp-content-font-size2);
  color: var(--jp-ui-font-color0);
  flex-basis: 100%;
  padding: 4px 0;
  font-weight: var(--jp-content-heading-font-weight);
  border-bottom: 1px solid var(--jp-border-color2);
}

.jp-arrayFieldWrapper .field-description {
  padding: 4px 0;
  white-space: pre-wrap;
}

.jp-arrayFieldWrapper .array-item {
  width: 100%;
  border: 1px solid var(--jp-border-color2);
  border-radius: 4px;
  margin: 4px;
}

.jp-ArrayOperations {
  display: flex;
  margin-left: 8px;
}

.jp-ArrayOperationsButton {
  margin: 2px;
}

.jp-ArrayOperationsButton .jp-icon3[fill] {
  fill: var(--jp-ui-font-color0);
}

button.jp-ArrayOperationsButton.jp-mod-styled:disabled {
  cursor: not-allowed;
  opacity: 0.5;
}

/* RJSF form validation error */

.jp-FormGroup-content .validationErrors {
  color: var(--jp-error-color0);
}

/* Hide panel level error as duplicated the field level error */
.jp-FormGroup-content .panel.errors {
  display: none;
}

/* RJSF normal content (settings-editor) */

.jp-FormGroup-contentNormal {
  display: flex;
  align-items: center;
  flex-wrap: wrap;
}

.jp-FormGroup-contentNormal .jp-FormGroup-contentItem {
  margin-left: 7px;
  color: var(--jp-ui-font-color0);
}

.jp-FormGroup-contentNormal .jp-FormGroup-description {
  flex-basis: 100%;
  padding: 4px 7px;
}

.jp-FormGroup-contentNormal .jp-FormGroup-default {
  flex-basis: 100%;
  padding: 4px 7px;
}

.jp-FormGroup-contentNormal .jp-FormGroup-fieldLabel {
  font-size: var(--jp-content-font-size1);
  font-weight: normal;
  min-width: 120px;
}

.jp-FormGroup-contentNormal fieldset:not(:first-child) {
  margin-left: 7px;
}

.jp-FormGroup-contentNormal .field-array-of-string .array-item {
  /* Display `jp-ArrayOperations` buttons side-by-side with content except
    for small screens where flex-wrap will place them one below the other.
  */
  display: flex;
  align-items: center;
  flex-wrap: wrap;
}

.jp-FormGroup-contentNormal .jp-objectFieldWrapper .form-group {
  padding: 2px 8px 2px var(--jp-private-settingeditor-modifier-indent);
  margin-top: 2px;
}

/* RJSF compact content (metadata-form) */

.jp-FormGroup-content.jp-FormGroup-contentCompact {
  width: 100%;
}

.jp-FormGroup-contentCompact .form-group {
  display: flex;
  padding: 0.5em 0.2em 0.5em 0;
}

.jp-FormGroup-contentCompact
  .jp-FormGroup-compactTitle
  .jp-FormGroup-description {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color2);
}

.jp-FormGroup-contentCompact .jp-FormGroup-fieldLabel {
  padding-bottom: 0.3em;
}

.jp-FormGroup-contentCompact .jp-inputFieldWrapper .form-control {
  width: 100%;
  box-sizing: border-box;
}

.jp-FormGroup-contentCompact .jp-arrayFieldWrapper .jp-FormGroup-compactTitle {
  padding-bottom: 7px;
}

.jp-FormGroup-contentCompact
  .jp-objectFieldWrapper
  .jp-objectFieldWrapper
  .form-group {
  padding: 2px 8px 2px var(--jp-private-settingeditor-modifier-indent);
  margin-top: 2px;
}

.jp-FormGroup-contentCompact ul.error-detail {
  margin-block-start: 0.5em;
  margin-block-end: 0.5em;
  padding-inline-start: 1em;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-SidePanel {
  display: flex;
  flex-direction: column;
  min-width: var(--jp-sidebar-min-width);
  overflow-y: auto;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  font-size: var(--jp-ui-font-size1);
}

.jp-SidePanel-header {
  flex: 0 0 auto;
  display: flex;
  border-bottom: var(--jp-border-width) solid var(--jp-border-color2);
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  letter-spacing: 1px;
  margin: 0;
  padding: 2px;
  text-transform: uppercase;
}

.jp-SidePanel-toolbar {
  flex: 0 0 auto;
}

.jp-SidePanel-content {
  flex: 1 1 auto;
}

.jp-SidePanel-toolbar,
.jp-AccordionPanel-toolbar {
  height: var(--jp-private-toolbar-height);
}

.jp-SidePanel-toolbar.jp-Toolbar-micro {
  display: none;
}

.lm-AccordionPanel .jp-AccordionPanel-title {
  box-sizing: border-box;
  line-height: 25px;
  margin: 0;
  display: flex;
  align-items: center;
  background: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  font-size: var(--jp-ui-font-size0);
}

.jp-AccordionPanel-title {
  cursor: pointer;
  user-select: none;
  -moz-user-select: none;
  -webkit-user-select: none;
  text-transform: uppercase;
}

.lm-AccordionPanel[data-orientation='horizontal'] > .jp-AccordionPanel-title {
  /* Title is rotated for horizontal accordion panel using CSS */
  display: block;
  transform-origin: top left;
  transform: rotate(-90deg) translate(-100%);
}

.jp-AccordionPanel-title .lm-AccordionPanel-titleLabel {
  user-select: none;
  text-overflow: ellipsis;
  white-space: nowrap;
  overflow: hidden;
}

.jp-AccordionPanel-title .lm-AccordionPanel-titleCollapser {
  transform: rotate(-90deg);
  margin: auto 0;
  height: 16px;
}

.jp-AccordionPanel-title.lm-mod-expanded .lm-AccordionPanel-titleCollapser {
  transform: rotate(0deg);
}

.lm-AccordionPanel .jp-AccordionPanel-toolbar {
  background: none;
  box-shadow: none;
  border: none;
  margin-left: auto;
}

.lm-AccordionPanel .lm-SplitPanel-handle:hover {
  background: var(--jp-layout-color3);
}

.jp-text-truncated {
  overflow: hidden;
  text-overflow: ellipsis;
  white-space: nowrap;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Spinner {
  position: absolute;
  display: flex;
  justify-content: center;
  align-items: center;
  z-index: 10;
  left: 0;
  top: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-layout-color0);
  outline: none;
}

.jp-SpinnerContent {
  font-size: 10px;
  margin: 50px auto;
  text-indent: -9999em;
  width: 3em;
  height: 3em;
  border-radius: 50%;
  background: var(--jp-brand-color3);
  background: linear-gradient(
    to right,
    #f37626 10%,
    rgba(255, 255, 255, 0) 42%
  );
  position: relative;
  animation: load3 1s infinite linear, fadeIn 1s;
}

.jp-SpinnerContent::before {
  width: 50%;
  height: 50%;
  background: #f37626;
  border-radius: 100% 0 0;
  position: absolute;
  top: 0;
  left: 0;
  content: '';
}

.jp-SpinnerContent::after {
  background: var(--jp-layout-color0);
  width: 75%;
  height: 75%;
  border-radius: 50%;
  content: '';
  margin: auto;
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  right: 0;
}

@keyframes fadeIn {
  0% {
    opacity: 0;
  }

  100% {
    opacity: 1;
  }
}

@keyframes load3 {
  0% {
    transform: rotate(0deg);
  }

  100% {
    transform: rotate(360deg);
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

button.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: none;
  box-sizing: border-box;
  text-align: center;
  line-height: 32px;
  height: 32px;
  padding: 0 12px;
  letter-spacing: 0.8px;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input.jp-mod-styled {
  background: var(--jp-input-background);
  height: 28px;
  box-sizing: border-box;
  border: var(--jp-border-width) solid var(--jp-border-color1);
  padding-left: 7px;
  padding-right: 7px;
  font-size: var(--jp-ui-font-size2);
  color: var(--jp-ui-font-color0);
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input[type='checkbox'].jp-mod-styled {
  appearance: checkbox;
  -webkit-appearance: checkbox;
  -moz-appearance: checkbox;
  height: auto;
}

input.jp-mod-styled:focus {
  border: var(--jp-border-width) solid var(--md-blue-500);
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-select-wrapper {
  display: flex;
  position: relative;
  flex-direction: column;
  padding: 1px;
  background-color: var(--jp-layout-color1);
  box-sizing: border-box;
  margin-bottom: 12px;
}

.jp-select-wrapper:not(.multiple) {
  height: 28px;
}

.jp-select-wrapper.jp-mod-focused select.jp-mod-styled {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-input-active-background);
}

select.jp-mod-styled:hover {
  cursor: pointer;
  color: var(--jp-ui-font-color0);
  background-color: var(--jp-input-hover-background);
  box-shadow: inset 0 0 1px rgba(0, 0, 0, 0.5);
}

select.jp-mod-styled {
  flex: 1 1 auto;
  width: 100%;
  font-size: var(--jp-ui-font-size2);
  background: var(--jp-input-background);
  color: var(--jp-ui-font-color0);
  padding: 0 25px 0 8px;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

select.jp-mod-styled:not([multiple]) {
  height: 32px;
}

select.jp-mod-styled[multiple] {
  max-height: 200px;
  overflow-y: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-switch {
  display: flex;
  align-items: center;
  padding-left: 4px;
  padding-right: 4px;
  font-size: var(--jp-ui-font-size1);
  background-color: transparent;
  color: var(--jp-ui-font-color1);
  border: none;
  height: 20px;
}

.jp-switch:hover {
  background-color: var(--jp-layout-color2);
}

.jp-switch-label {
  margin-right: 5px;
  font-family: var(--jp-ui-font-family);
}

.jp-switch-track {
  cursor: pointer;
  background-color: var(--jp-switch-color, var(--jp-border-color1));
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 34px;
  height: 16px;
  width: 35px;
  position: relative;
}

.jp-switch-track::before {
  content: '';
  position: absolute;
  height: 10px;
  width: 10px;
  margin: 3px;
  left: 0;
  background-color: var(--jp-ui-inverse-font-color1);
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 50%;
}

.jp-switch[aria-checked='true'] .jp-switch-track {
  background-color: var(--jp-switch-true-position-color, var(--jp-warn-color0));
}

.jp-switch[aria-checked='true'] .jp-switch-track::before {
  /* track width (35) - margins (3 + 3) - thumb width (10) */
  left: 19px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

:root {
  --jp-private-toolbar-height: calc(
    28px + var(--jp-border-width)
  ); /* leave 28px for content */
}

.jp-Toolbar {
  color: var(--jp-ui-font-color1);
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  background: var(--jp-toolbar-background);
  min-height: var(--jp-toolbar-micro-height);
  padding: 2px;
  z-index: 8;
  overflow-x: hidden;
}

/* Toolbar items */

.jp-Toolbar > .jp-Toolbar-item.jp-Toolbar-spacer {
  flex-grow: 1;
  flex-shrink: 1;
}

.jp-Toolbar-item.jp-Toolbar-kernelStatus {
  display: inline-block;
  width: 32px;
  background-repeat: no-repeat;
  background-position: center;
  background-size: 16px;
}

.jp-Toolbar > .jp-Toolbar-item {
  flex: 0 0 auto;
  display: flex;
  padding-left: 1px;
  padding-right: 1px;
  font-size: var(--jp-ui-font-size1);
  line-height: var(--jp-private-toolbar-height);
  height: 100%;
}

/* Toolbar buttons */

/* This is the div we use to wrap the react component into a Widget */
div.jp-ToolbarButton {
  color: transparent;
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0;
  margin: 0;
}

button.jp-ToolbarButtonComponent {
  background: var(--jp-layout-color1);
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0 6px;
  margin: 0;
  height: 24px;
  border-radius: var(--jp-border-radius);
  display: flex;
  align-items: center;
  text-align: center;
  font-size: 14px;
  min-width: unset;
  min-height: unset;
}

button.jp-ToolbarButtonComponent:disabled {
  opacity: 0.4;
}

button.jp-ToolbarButtonComponent > span {
  padding: 0;
  flex: 0 0 auto;
}

button.jp-ToolbarButtonComponent .jp-ToolbarButtonComponent-label {
  font-size: var(--jp-ui-font-size1);
  line-height: 100%;
  padding-left: 2px;
  color: var(--jp-ui-font-color1);
  font-family: var(--jp-ui-font-family);
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar.jp-Toolbar-micro {
  padding: 0;
  min-height: 0;
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar {
  border: none;
  box-shadow: none;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-WindowedPanel-outer {
  position: relative;
  overflow-y: auto;
}

.jp-WindowedPanel-inner {
  position: relative;
}

.jp-WindowedPanel-window {
  position: absolute;
  left: 0;
  right: 0;
  overflow: visible;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* Sibling imports */

body {
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
}

/* Disable native link decoration styles everywhere outside of dialog boxes */
a {
  text-decoration: unset;
  color: unset;
}

a:hover {
  text-decoration: unset;
  color: unset;
}

/* Accessibility for links inside dialog box text */
.jp-Dialog-content a {
  text-decoration: revert;
  color: var(--jp-content-link-color);
}

.jp-Dialog-content a:hover {
  text-decoration: revert;
}

/* Styles for ui-components */
.jp-Button {
  color: var(--jp-ui-font-color2);
  border-radius: var(--jp-border-radius);
  padding: 0 12px;
  font-size: var(--jp-ui-font-size1);

  /* Copy from blueprint 3 */
  display: inline-flex;
  flex-direction: row;
  border: none;
  cursor: pointer;
  align-items: center;
  justify-content: center;
  text-align: left;
  vertical-align: middle;
  min-height: 30px;
  min-width: 30px;
}

.jp-Button:disabled {
  cursor: not-allowed;
}

.jp-Button:empty {
  padding: 0 !important;
}

.jp-Button.jp-mod-small {
  min-height: 24px;
  min-width: 24px;
  font-size: 12px;
  padding: 0 7px;
}

/* Use our own theme for hover styles */
.jp-Button.jp-mod-minimal:hover {
  background-color: var(--jp-layout-color2);
}

.jp-Button.jp-mod-minimal {
  background: none;
}

.jp-InputGroup {
  display: block;
  position: relative;
}

.jp-InputGroup input {
  box-sizing: border-box;
  border: none;
  border-radius: 0;
  background-color: transparent;
  color: var(--jp-ui-font-color0);
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
  padding-bottom: 0;
  padding-top: 0;
  padding-left: 10px;
  padding-right: 28px;
  position: relative;
  width: 100%;
  -webkit-appearance: none;
  -moz-appearance: none;
  appearance: none;
  font-size: 14px;
  font-weight: 400;
  height: 30px;
  line-height: 30px;
  outline: none;
  vertical-align: middle;
}

.jp-InputGroup input:focus {
  box-shadow: inset 0 0 0 var(--jp-border-width)
      var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-InputGroup input:disabled {
  cursor: not-allowed;
  resize: block;
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color2);
}

.jp-InputGroup input:disabled ~ span {
  cursor: not-allowed;
  color: var(--jp-ui-font-color2);
}

.jp-InputGroup input::placeholder,
input::placeholder {
  color: var(--jp-ui-font-color2);
}

.jp-InputGroupAction {
  position: absolute;
  bottom: 1px;
  right: 0;
  padding: 6px;
}

.jp-HTMLSelect.jp-DefaultStyle select {
  background-color: initial;
  border: none;
  border-radius: 0;
  box-shadow: none;
  color: var(--jp-ui-font-color0);
  display: block;
  font-size: var(--jp-ui-font-size1);
  font-family: var(--jp-ui-font-family);
  height: 24px;
  line-height: 14px;
  padding: 0 25px 0 10px;
  text-align: left;
  -moz-appearance: none;
  -webkit-appearance: none;
}

.jp-HTMLSelect.jp-DefaultStyle select:disabled {
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color2);
  cursor: not-allowed;
  resize: block;
}

.jp-HTMLSelect.jp-DefaultStyle select:disabled ~ span {
  cursor: not-allowed;
}

/* Use our own theme for hover and option styles */
/* stylelint-disable-next-line selector-max-type */
.jp-HTMLSelect.jp-DefaultStyle select:hover,
.jp-HTMLSelect.jp-DefaultStyle select > option {
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color0);
}

select {
  box-sizing: border-box;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-StatusBar-Widget {
  display: flex;
  align-items: center;
  background: var(--jp-layout-color2);
  min-height: var(--jp-statusbar-height);
  justify-content: space-between;
  padding: 0 10px;
}

.jp-StatusBar-Left {
  display: flex;
  align-items: center;
  flex-direction: row;
}

.jp-StatusBar-Middle {
  display: flex;
  align-items: center;
}

.jp-StatusBar-Right {
  display: flex;
  align-items: center;
  flex-direction: row-reverse;
}

.jp-StatusBar-Item {
  max-height: var(--jp-statusbar-height);
  margin: 0 2px;
  height: var(--jp-statusbar-height);
  white-space: nowrap;
  text-overflow: ellipsis;
  color: var(--jp-ui-font-color1);
  padding: 0 6px;
}

.jp-mod-highlighted:hover {
  background-color: var(--jp-layout-color3);
}

.jp-mod-clicked {
  background-color: var(--jp-brand-color1);
}

.jp-mod-clicked:hover {
  background-color: var(--jp-brand-color0);
}

.jp-mod-clicked .jp-StatusBar-TextItem {
  color: var(--jp-ui-inverse-font-color1);
}

.jp-StatusBar-HoverItem {
  box-shadow: '0px 4px 4px rgba(0, 0, 0, 0.25)';
}

.jp-StatusBar-TextItem {
  font-size: var(--jp-ui-font-size1);
  font-family: var(--jp-ui-font-family);
  line-height: 24px;
  color: var(--jp-ui-font-color1);
}

.jp-StatusBar-GroupItem {
  display: flex;
  align-items: center;
  flex-direction: row;
}

.jp-Statusbar-ProgressCircle svg {
  display: block;
  margin: 0 auto;
  width: 16px;
  height: 24px;
  align-self: normal;
}

.jp-Statusbar-ProgressCircle path {
  fill: var(--jp-inverse-layout-color3);
}

.jp-Statusbar-ProgressBar-progress-bar {
  height: 10px;
  width: 100px;
  border: solid 0.25px var(--jp-brand-color2);
  border-radius: 3px;
  overflow: hidden;
  align-self: center;
}

.jp-Statusbar-ProgressBar-progress-bar > div {
  background-color: var(--jp-brand-color2);
  background-image: linear-gradient(
    -45deg,
    rgba(255, 255, 255, 0.2) 25%,
    transparent 25%,
    transparent 50%,
    rgba(255, 255, 255, 0.2) 50%,
    rgba(255, 255, 255, 0.2) 75%,
    transparent 75%,
    transparent
  );
  background-size: 40px 40px;
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 14px;
  color: #fff;
  text-align: center;
  animation: jp-Statusbar-ExecutionTime-progress-bar 2s linear infinite;
}

.jp-Statusbar-ProgressBar-progress-bar p {
  color: var(--jp-ui-font-color1);
  font-family: var(--jp-ui-font-family);
  font-size: var(--jp-ui-font-size1);
  line-height: 10px;
  width: 100px;
}

@keyframes jp-Statusbar-ExecutionTime-progress-bar {
  0% {
    background-position: 0 0;
  }

  100% {
    background-position: 40px 40px;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-commandpalette-search-height: 28px;
}

/*-----------------------------------------------------------------------------
| Overall styles
|----------------------------------------------------------------------------*/

.lm-CommandPalette {
  padding-bottom: 0;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);

  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Modal variant
|----------------------------------------------------------------------------*/

.jp-ModalCommandPalette {
  position: absolute;
  z-index: 10000;
  top: 38px;
  left: 30%;
  margin: 0;
  padding: 4px;
  width: 40%;
  box-shadow: var(--jp-elevation-z4);
  border-radius: 4px;
  background: var(--jp-layout-color0);
}

.jp-ModalCommandPalette .lm-CommandPalette {
  max-height: 40vh;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-close-icon::after {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-header {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-item {
  margin-left: 4px;
  margin-right: 4px;
}

.jp-ModalCommandPalette
  .lm-CommandPalette
  .lm-CommandPalette-item.lm-mod-disabled {
  display: none;
}

/*-----------------------------------------------------------------------------
| Search
|----------------------------------------------------------------------------*/

.lm-CommandPalette-search {
  padding: 4px;
  background-color: var(--jp-layout-color1);
  z-index: 2;
}

.lm-CommandPalette-wrapper {
  overflow: overlay;
  padding: 0 9px;
  background-color: var(--jp-input-active-background);
  height: 30px;
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
}

.lm-CommandPalette.lm-mod-focused .lm-CommandPalette-wrapper {
  box-shadow: inset 0 0 0 1px var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-SearchIconGroup {
  color: white;
  background-color: var(--jp-brand-color1);
  position: absolute;
  top: 4px;
  right: 4px;
  padding: 5px 5px 1px;
}

.jp-SearchIconGroup svg {
  height: 20px;
  width: 20px;
}

.jp-SearchIconGroup .jp-icon3[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-input {
  background: transparent;
  width: calc(100% - 18px);
  float: left;
  border: none;
  outline: none;
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  line-height: var(--jp-private-commandpalette-search-height);
}

.lm-CommandPalette-input::-webkit-input-placeholder,
.lm-CommandPalette-input::-moz-placeholder,
.lm-CommandPalette-input:-ms-input-placeholder {
  color: var(--jp-ui-font-color2);
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Results
|----------------------------------------------------------------------------*/

.lm-CommandPalette-header:first-child {
  margin-top: 0;
}

.lm-CommandPalette-header {
  border-bottom: solid var(--jp-border-width) var(--jp-border-color2);
  color: var(--jp-ui-font-color1);
  cursor: pointer;
  display: flex;
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  letter-spacing: 1px;
  margin-top: 8px;
  padding: 8px 0 8px 12px;
  text-transform: uppercase;
}

.lm-CommandPalette-header.lm-mod-active {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-header > mark {
  background-color: transparent;
  font-weight: bold;
  color: var(--jp-ui-font-color1);
}

.lm-CommandPalette-item {
  padding: 4px 12px 4px 4px;
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  font-weight: 400;
  display: flex;
}

.lm-CommandPalette-item.lm-mod-disabled {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item.lm-mod-active {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item.lm-mod-active .lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-inverse-font-color0);
}

.lm-CommandPalette-item.lm-mod-active .jp-icon-selectable[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-item.lm-mod-active:hover:not(.lm-mod-disabled) {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item:hover:not(.lm-mod-active):not(.lm-mod-disabled) {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-itemContent {
  overflow: hidden;
}

.lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.lm-CommandPalette-item.lm-mod-disabled mark {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item .lm-CommandPalette-itemIcon {
  margin: 0 4px 0 0;
  position: relative;
  width: 16px;
  top: 2px;
  flex: 0 0 auto;
}

.lm-CommandPalette-item.lm-mod-disabled .lm-CommandPalette-itemIcon {
  opacity: 0.6;
}

.lm-CommandPalette-item .lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemCaption {
  display: none;
}

.lm-CommandPalette-content {
  background-color: var(--jp-layout-color1);
}

.lm-CommandPalette-content:empty::after {
  content: 'No results';
  margin: auto;
  margin-top: 20px;
  width: 100px;
  display: block;
  font-size: var(--jp-ui-font-size2);
  font-family: var(--jp-ui-font-family);
  font-weight: lighter;
}

.lm-CommandPalette-emptyMessage {
  text-align: center;
  margin-top: 24px;
  line-height: 1.32;
  padding: 0 8px;
  color: var(--jp-content-font-color3);
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Dialog {
  position: absolute;
  z-index: 10000;
  display: flex;
  flex-direction: column;
  align-items: center;
  justify-content: center;
  top: 0;
  left: 0;
  margin: 0;
  padding: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-dialog-background);
}

.jp-Dialog-content {
  display: flex;
  flex-direction: column;
  margin-left: auto;
  margin-right: auto;
  background: var(--jp-layout-color1);
  padding: 24px 24px 12px;
  min-width: 300px;
  min-height: 150px;
  max-width: 1000px;
  max-height: 500px;
  box-sizing: border-box;
  box-shadow: var(--jp-elevation-z20);
  word-wrap: break-word;
  border-radius: var(--jp-border-radius);

  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color1);
  resize: both;
}

.jp-Dialog-content.jp-Dialog-content-small {
  max-width: 500px;
}

.jp-Dialog-button {
  overflow: visible;
}

button.jp-Dialog-button:focus {
  outline: 1px solid var(--jp-brand-color1);
  outline-offset: 4px;
  -moz-outline-radius: 0;
}

button.jp-Dialog-button:focus::-moz-focus-inner {
  border: 0;
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-accept:focus,
button.jp-Dialog-button.jp-mod-styled.jp-mod-warn:focus,
button.jp-Dialog-button.jp-mod-styled.jp-mod-reject:focus {
  outline-offset: 4px;
  -moz-outline-radius: 0;
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-accept:focus {
  outline: 1px solid var(--jp-accept-color-normal, var(--jp-brand-color1));
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-warn:focus {
  outline: 1px solid var(--jp-warn-color-normal, var(--jp-error-color1));
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-reject:focus {
  outline: 1px solid var(--jp-reject-color-normal, var(--md-grey-600));
}

button.jp-Dialog-close-button {
  padding: 0;
  height: 100%;
  min-width: unset;
  min-height: unset;
}

.jp-Dialog-header {
  display: flex;
  justify-content: space-between;
  flex: 0 0 auto;
  padding-bottom: 12px;
  font-size: var(--jp-ui-font-size3);
  font-weight: 400;
  color: var(--jp-ui-font-color1);
}

.jp-Dialog-body {
  display: flex;
  flex-direction: column;
  flex: 1 1 auto;
  font-size: var(--jp-ui-font-size1);
  background: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  overflow: auto;
}

.jp-Dialog-footer {
  display: flex;
  flex-direction: row;
  justify-content: flex-end;
  align-items: center;
  flex: 0 0 auto;
  margin-left: -12px;
  margin-right: -12px;
  padding: 12px;
}

.jp-Dialog-checkbox {
  padding-right: 5px;
}

.jp-Dialog-checkbox > input:focus-visible {
  outline: 1px solid var(--jp-input-active-border-color);
  outline-offset: 1px;
}

.jp-Dialog-spacer {
  flex: 1 1 auto;
}

.jp-Dialog-title {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.jp-Dialog-body > .jp-select-wrapper {
  width: 100%;
}

.jp-Dialog-body > button {
  padding: 0 16px;
}

.jp-Dialog-body > label {
  line-height: 1.4;
  color: var(--jp-ui-font-color0);
}

.jp-Dialog-button.jp-mod-styled:not(:last-child) {
  margin-right: 12px;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-Input-Boolean-Dialog {
  flex-direction: row-reverse;
  align-items: end;
  width: 100%;
}

.jp-Input-Boolean-Dialog > label {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MainAreaWidget > :focus {
  outline: none;
}

.jp-MainAreaWidget .jp-MainAreaWidget-error {
  padding: 6px;
}

.jp-MainAreaWidget .jp-MainAreaWidget-error > pre {
  width: auto;
  padding: 10px;
  background: var(--jp-error-color3);
  border: var(--jp-border-width) solid var(--jp-error-color1);
  border-radius: var(--jp-border-radius);
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  white-space: pre-wrap;
  word-wrap: break-word;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/**
 * google-material-color v1.2.6
 * https://github.com/danlevan/google-material-color
 */
:root {
  --md-red-50: #ffebee;
  --md-red-100: #ffcdd2;
  --md-red-200: #ef9a9a;
  --md-red-300: #e57373;
  --md-red-400: #ef5350;
  --md-red-500: #f44336;
  --md-red-600: #e53935;
  --md-red-700: #d32f2f;
  --md-red-800: #c62828;
  --md-red-900: #b71c1c;
  --md-red-A100: #ff8a80;
  --md-red-A200: #ff5252;
  --md-red-A400: #ff1744;
  --md-red-A700: #d50000;
  --md-pink-50: #fce4ec;
  --md-pink-100: #f8bbd0;
  --md-pink-200: #f48fb1;
  --md-pink-300: #f06292;
  --md-pink-400: #ec407a;
  --md-pink-500: #e91e63;
  --md-pink-600: #d81b60;
  --md-pink-700: #c2185b;
  --md-pink-800: #ad1457;
  --md-pink-900: #880e4f;
  --md-pink-A100: #ff80ab;
  --md-pink-A200: #ff4081;
  --md-pink-A400: #f50057;
  --md-pink-A700: #c51162;
  --md-purple-50: #f3e5f5;
  --md-purple-100: #e1bee7;
  --md-purple-200: #ce93d8;
  --md-purple-300: #ba68c8;
  --md-purple-400: #ab47bc;
  --md-purple-500: #9c27b0;
  --md-purple-600: #8e24aa;
  --md-purple-700: #7b1fa2;
  --md-purple-800: #6a1b9a;
  --md-purple-900: #4a148c;
  --md-purple-A100: #ea80fc;
  --md-purple-A200: #e040fb;
  --md-purple-A400: #d500f9;
  --md-purple-A700: #a0f;
  --md-deep-purple-50: #ede7f6;
  --md-deep-purple-100: #d1c4e9;
  --md-deep-purple-200: #b39ddb;
  --md-deep-purple-300: #9575cd;
  --md-deep-purple-400: #7e57c2;
  --md-deep-purple-500: #673ab7;
  --md-deep-purple-600: #5e35b1;
  --md-deep-purple-700: #512da8;
  --md-deep-purple-800: #4527a0;
  --md-deep-purple-900: #311b92;
  --md-deep-purple-A100: #b388ff;
  --md-deep-purple-A200: #7c4dff;
  --md-deep-purple-A400: #651fff;
  --md-deep-purple-A700: #6200ea;
  --md-indigo-50: #e8eaf6;
  --md-indigo-100: #c5cae9;
  --md-indigo-200: #9fa8da;
  --md-indigo-300: #7986cb;
  --md-indigo-400: #5c6bc0;
  --md-indigo-500: #3f51b5;
  --md-indigo-600: #3949ab;
  --md-indigo-700: #303f9f;
  --md-indigo-800: #283593;
  --md-indigo-900: #1a237e;
  --md-indigo-A100: #8c9eff;
  --md-indigo-A200: #536dfe;
  --md-indigo-A400: #3d5afe;
  --md-indigo-A700: #304ffe;
  --md-blue-50: #e3f2fd;
  --md-blue-100: #bbdefb;
  --md-blue-200: #90caf9;
  --md-blue-300: #64b5f6;
  --md-blue-400: #42a5f5;
  --md-blue-500: #2196f3;
  --md-blue-600: #1e88e5;
  --md-blue-700: #1976d2;
  --md-blue-800: #1565c0;
  --md-blue-900: #0d47a1;
  --md-blue-A100: #82b1ff;
  --md-blue-A200: #448aff;
  --md-blue-A400: #2979ff;
  --md-blue-A700: #2962ff;
  --md-light-blue-50: #e1f5fe;
  --md-light-blue-100: #b3e5fc;
  --md-light-blue-200: #81d4fa;
  --md-light-blue-300: #4fc3f7;
  --md-light-blue-400: #29b6f6;
  --md-light-blue-500: #03a9f4;
  --md-light-blue-600: #039be5;
  --md-light-blue-700: #0288d1;
  --md-light-blue-800: #0277bd;
  --md-light-blue-900: #01579b;
  --md-light-blue-A100: #80d8ff;
  --md-light-blue-A200: #40c4ff;
  --md-light-blue-A400: #00b0ff;
  --md-light-blue-A700: #0091ea;
  --md-cyan-50: #e0f7fa;
  --md-cyan-100: #b2ebf2;
  --md-cyan-200: #80deea;
  --md-cyan-300: #4dd0e1;
  --md-cyan-400: #26c6da;
  --md-cyan-500: #00bcd4;
  --md-cyan-600: #00acc1;
  --md-cyan-700: #0097a7;
  --md-cyan-800: #00838f;
  --md-cyan-900: #006064;
  --md-cyan-A100: #84ffff;
  --md-cyan-A200: #18ffff;
  --md-cyan-A400: #00e5ff;
  --md-cyan-A700: #00b8d4;
  --md-teal-50: #e0f2f1;
  --md-teal-100: #b2dfdb;
  --md-teal-200: #80cbc4;
  --md-teal-300: #4db6ac;
  --md-teal-400: #26a69a;
  --md-teal-500: #009688;
  --md-teal-600: #00897b;
  --md-teal-700: #00796b;
  --md-teal-800: #00695c;
  --md-teal-900: #004d40;
  --md-teal-A100: #a7ffeb;
  --md-teal-A200: #64ffda;
  --md-teal-A400: #1de9b6;
  --md-teal-A700: #00bfa5;
  --md-green-50: #e8f5e9;
  --md-green-100: #c8e6c9;
  --md-green-200: #a5d6a7;
  --md-green-300: #81c784;
  --md-green-400: #66bb6a;
  --md-green-500: #4caf50;
  --md-green-600: #43a047;
  --md-green-700: #388e3c;
  --md-green-800: #2e7d32;
  --md-green-900: #1b5e20;
  --md-green-A100: #b9f6ca;
  --md-green-A200: #69f0ae;
  --md-green-A400: #00e676;
  --md-green-A700: #00c853;
  --md-light-green-50: #f1f8e9;
  --md-light-green-100: #dcedc8;
  --md-light-green-200: #c5e1a5;
  --md-light-green-300: #aed581;
  --md-light-green-400: #9ccc65;
  --md-light-green-500: #8bc34a;
  --md-light-green-600: #7cb342;
  --md-light-green-700: #689f38;
  --md-light-green-800: #558b2f;
  --md-light-green-900: #33691e;
  --md-light-green-A100: #ccff90;
  --md-light-green-A200: #b2ff59;
  --md-light-green-A400: #76ff03;
  --md-light-green-A700: #64dd17;
  --md-lime-50: #f9fbe7;
  --md-lime-100: #f0f4c3;
  --md-lime-200: #e6ee9c;
  --md-lime-300: #dce775;
  --md-lime-400: #d4e157;
  --md-lime-500: #cddc39;
  --md-lime-600: #c0ca33;
  --md-lime-700: #afb42b;
  --md-lime-800: #9e9d24;
  --md-lime-900: #827717;
  --md-lime-A100: #f4ff81;
  --md-lime-A200: #eeff41;
  --md-lime-A400: #c6ff00;
  --md-lime-A700: #aeea00;
  --md-yellow-50: #fffde7;
  --md-yellow-100: #fff9c4;
  --md-yellow-200: #fff59d;
  --md-yellow-300: #fff176;
  --md-yellow-400: #ffee58;
  --md-yellow-500: #ffeb3b;
  --md-yellow-600: #fdd835;
  --md-yellow-700: #fbc02d;
  --md-yellow-800: #f9a825;
  --md-yellow-900: #f57f17;
  --md-yellow-A100: #ffff8d;
  --md-yellow-A200: #ff0;
  --md-yellow-A400: #ffea00;
  --md-yellow-A700: #ffd600;
  --md-amber-50: #fff8e1;
  --md-amber-100: #ffecb3;
  --md-amber-200: #ffe082;
  --md-amber-300: #ffd54f;
  --md-amber-400: #ffca28;
  --md-amber-500: #ffc107;
  --md-amber-600: #ffb300;
  --md-amber-700: #ffa000;
  --md-amber-800: #ff8f00;
  --md-amber-900: #ff6f00;
  --md-amber-A100: #ffe57f;
  --md-amber-A200: #ffd740;
  --md-amber-A400: #ffc400;
  --md-amber-A700: #ffab00;
  --md-orange-50: #fff3e0;
  --md-orange-100: #ffe0b2;
  --md-orange-200: #ffcc80;
  --md-orange-300: #ffb74d;
  --md-orange-400: #ffa726;
  --md-orange-500: #ff9800;
  --md-orange-600: #fb8c00;
  --md-orange-700: #f57c00;
  --md-orange-800: #ef6c00;
  --md-orange-900: #e65100;
  --md-orange-A100: #ffd180;
  --md-orange-A200: #ffab40;
  --md-orange-A400: #ff9100;
  --md-orange-A700: #ff6d00;
  --md-deep-orange-50: #fbe9e7;
  --md-deep-orange-100: #ffccbc;
  --md-deep-orange-200: #ffab91;
  --md-deep-orange-300: #ff8a65;
  --md-deep-orange-400: #ff7043;
  --md-deep-orange-500: #ff5722;
  --md-deep-orange-600: #f4511e;
  --md-deep-orange-700: #e64a19;
  --md-deep-orange-800: #d84315;
  --md-deep-orange-900: #bf360c;
  --md-deep-orange-A100: #ff9e80;
  --md-deep-orange-A200: #ff6e40;
  --md-deep-orange-A400: #ff3d00;
  --md-deep-orange-A700: #dd2c00;
  --md-brown-50: #efebe9;
  --md-brown-100: #d7ccc8;
  --md-brown-200: #bcaaa4;
  --md-brown-300: #a1887f;
  --md-brown-400: #8d6e63;
  --md-brown-500: #795548;
  --md-brown-600: #6d4c41;
  --md-brown-700: #5d4037;
  --md-brown-800: #4e342e;
  --md-brown-900: #3e2723;
  --md-grey-50: #fafafa;
  --md-grey-100: #f5f5f5;
  --md-grey-200: #eee;
  --md-grey-300: #e0e0e0;
  --md-grey-400: #bdbdbd;
  --md-grey-500: #9e9e9e;
  --md-grey-600: #757575;
  --md-grey-700: #616161;
  --md-grey-800: #424242;
  --md-grey-900: #212121;
  --md-blue-grey-50: #eceff1;
  --md-blue-grey-100: #cfd8dc;
  --md-blue-grey-200: #b0bec5;
  --md-blue-grey-300: #90a4ae;
  --md-blue-grey-400: #78909c;
  --md-blue-grey-500: #607d8b;
  --md-blue-grey-600: #546e7a;
  --md-blue-grey-700: #455a64;
  --md-blue-grey-800: #37474f;
  --md-blue-grey-900: #263238;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| RenderedText
|----------------------------------------------------------------------------*/

:root {
  /* This is the padding value to fill the gaps between lines containing spans with background color. */
  --jp-private-code-span-padding: calc(
    (var(--jp-code-line-height) - 1) * var(--jp-code-font-size) / 2
  );
}

.jp-RenderedText {
  text-align: left;
  padding-left: var(--jp-code-padding);
  line-height: var(--jp-code-line-height);
  font-family: var(--jp-code-font-family);
}

.jp-RenderedText pre,
.jp-RenderedJavaScript pre,
.jp-RenderedHTMLCommon pre {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-code-font-size);
  border: none;
  margin: 0;
  padding: 0;
}

.jp-RenderedText pre a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

.jp-RenderedText pre a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}

.jp-RenderedText pre a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* console foregrounds and backgrounds */
.jp-RenderedText pre .ansi-black-fg {
  color: #3e424d;
}

.jp-RenderedText pre .ansi-red-fg {
  color: #e75c58;
}

.jp-RenderedText pre .ansi-green-fg {
  color: #00a250;
}

.jp-RenderedText pre .ansi-yellow-fg {
  color: #ddb62b;
}

.jp-RenderedText pre .ansi-blue-fg {
  color: #208ffb;
}

.jp-RenderedText pre .ansi-magenta-fg {
  color: #d160c4;
}

.jp-RenderedText pre .ansi-cyan-fg {
  color: #60c6c8;
}

.jp-RenderedText pre .ansi-white-fg {
  color: #c5c1b4;
}

.jp-RenderedText pre .ansi-black-bg {
  background-color: #3e424d;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-red-bg {
  background-color: #e75c58;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-green-bg {
  background-color: #00a250;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-yellow-bg {
  background-color: #ddb62b;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-blue-bg {
  background-color: #208ffb;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-magenta-bg {
  background-color: #d160c4;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-cyan-bg {
  background-color: #60c6c8;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-white-bg {
  background-color: #c5c1b4;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-black-intense-fg {
  color: #282c36;
}

.jp-RenderedText pre .ansi-red-intense-fg {
  color: #b22b31;
}

.jp-RenderedText pre .ansi-green-intense-fg {
  color: #007427;
}

.jp-RenderedText pre .ansi-yellow-intense-fg {
  color: #b27d12;
}

.jp-RenderedText pre .ansi-blue-intense-fg {
  color: #0065ca;
}

.jp-RenderedText pre .ansi-magenta-intense-fg {
  color: #a03196;
}

.jp-RenderedText pre .ansi-cyan-intense-fg {
  color: #258f8f;
}

.jp-RenderedText pre .ansi-white-intense-fg {
  color: #a1a6b2;
}

.jp-RenderedText pre .ansi-black-intense-bg {
  background-color: #282c36;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-red-intense-bg {
  background-color: #b22b31;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-green-intense-bg {
  background-color: #007427;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-yellow-intense-bg {
  background-color: #b27d12;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-blue-intense-bg {
  background-color: #0065ca;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-magenta-intense-bg {
  background-color: #a03196;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-cyan-intense-bg {
  background-color: #258f8f;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-white-intense-bg {
  background-color: #a1a6b2;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-default-inverse-fg {
  color: var(--jp-ui-inverse-font-color0);
}

.jp-RenderedText pre .ansi-default-inverse-bg {
  background-color: var(--jp-inverse-layout-color0);
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-bold {
  font-weight: bold;
}

.jp-RenderedText pre .ansi-underline {
  text-decoration: underline;
}

.jp-RenderedText[data-mime-type='application/vnd.jupyter.stderr'] {
  background: var(--jp-rendermime-error-background);
  padding-top: var(--jp-code-padding);
}

/*-----------------------------------------------------------------------------
| RenderedLatex
|----------------------------------------------------------------------------*/

.jp-RenderedLatex {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);
}

/* Left-justify outputs.*/
.jp-OutputArea-output.jp-RenderedLatex {
  padding: var(--jp-code-padding);
  text-align: left;
}

/*-----------------------------------------------------------------------------
| RenderedHTML
|----------------------------------------------------------------------------*/

.jp-RenderedHTMLCommon {
  color: var(--jp-content-font-color1);
  font-family: var(--jp-content-font-family);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);

  /* Give a bit more R padding on Markdown text to keep line lengths reasonable */
  padding-right: 20px;
}

.jp-RenderedHTMLCommon em {
  font-style: italic;
}

.jp-RenderedHTMLCommon strong {
  font-weight: bold;
}

.jp-RenderedHTMLCommon u {
  text-decoration: underline;
}

.jp-RenderedHTMLCommon a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* Headings */

.jp-RenderedHTMLCommon h1,
.jp-RenderedHTMLCommon h2,
.jp-RenderedHTMLCommon h3,
.jp-RenderedHTMLCommon h4,
.jp-RenderedHTMLCommon h5,
.jp-RenderedHTMLCommon h6 {
  line-height: var(--jp-content-heading-line-height);
  font-weight: var(--jp-content-heading-font-weight);
  font-style: normal;
  margin: var(--jp-content-heading-margin-top) 0
    var(--jp-content-heading-margin-bottom) 0;
}

.jp-RenderedHTMLCommon h1:first-child,
.jp-RenderedHTMLCommon h2:first-child,
.jp-RenderedHTMLCommon h3:first-child,
.jp-RenderedHTMLCommon h4:first-child,
.jp-RenderedHTMLCommon h5:first-child,
.jp-RenderedHTMLCommon h6:first-child {
  margin-top: calc(0.5 * var(--jp-content-heading-margin-top));
}

.jp-RenderedHTMLCommon h1:last-child,
.jp-RenderedHTMLCommon h2:last-child,
.jp-RenderedHTMLCommon h3:last-child,
.jp-RenderedHTMLCommon h4:last-child,
.jp-RenderedHTMLCommon h5:last-child,
.jp-RenderedHTMLCommon h6:last-child {
  margin-bottom: calc(0.5 * var(--jp-content-heading-margin-bottom));
}

.jp-RenderedHTMLCommon h1 {
  font-size: var(--jp-content-font-size5);
}

.jp-RenderedHTMLCommon h2 {
  font-size: var(--jp-content-font-size4);
}

.jp-RenderedHTMLCommon h3 {
  font-size: var(--jp-content-font-size3);
}

.jp-RenderedHTMLCommon h4 {
  font-size: var(--jp-content-font-size2);
}

.jp-RenderedHTMLCommon h5 {
  font-size: var(--jp-content-font-size1);
}

.jp-RenderedHTMLCommon h6 {
  font-size: var(--jp-content-font-size0);
}

/* Lists */

/* stylelint-disable selector-max-type, selector-max-compound-selectors */

.jp-RenderedHTMLCommon ul:not(.list-inline),
.jp-RenderedHTMLCommon ol:not(.list-inline) {
  padding-left: 2em;
}

.jp-RenderedHTMLCommon ul {
  list-style: disc;
}

.jp-RenderedHTMLCommon ul ul {
  list-style: square;
}

.jp-RenderedHTMLCommon ul ul ul {
  list-style: circle;
}

.jp-RenderedHTMLCommon ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol ol {
  list-style: upper-alpha;
}

.jp-RenderedHTMLCommon ol ol ol {
  list-style: lower-alpha;
}

.jp-RenderedHTMLCommon ol ol ol ol {
  list-style: lower-roman;
}

.jp-RenderedHTMLCommon ol ol ol ol ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol,
.jp-RenderedHTMLCommon ul {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon ul ul,
.jp-RenderedHTMLCommon ul ol,
.jp-RenderedHTMLCommon ol ul,
.jp-RenderedHTMLCommon ol ol {
  margin-bottom: 0;
}

/* stylelint-enable selector-max-type, selector-max-compound-selectors */

.jp-RenderedHTMLCommon hr {
  color: var(--jp-border-color2);
  background-color: var(--jp-border-color1);
  margin-top: 1em;
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon > pre {
  margin: 1.5em 2em;
}

.jp-RenderedHTMLCommon pre,
.jp-RenderedHTMLCommon code {
  border: 0;
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  line-height: var(--jp-code-line-height);
  padding: 0;
  white-space: pre-wrap;
}

.jp-RenderedHTMLCommon :not(pre) > code {
  background-color: var(--jp-layout-color2);
  padding: 1px 5px;
}

/* Tables */

.jp-RenderedHTMLCommon table {
  border-collapse: collapse;
  border-spacing: 0;
  border: none;
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  table-layout: fixed;
  margin-left: auto;
  margin-bottom: 1em;
  margin-right: auto;
}

.jp-RenderedHTMLCommon thead {
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  vertical-align: bottom;
}

.jp-RenderedHTMLCommon td,
.jp-RenderedHTMLCommon th,
.jp-RenderedHTMLCommon tr {
  vertical-align: middle;
  padding: 0.5em;
  line-height: normal;
  white-space: normal;
  max-width: none;
  border: none;
}

.jp-RenderedMarkdown.jp-RenderedHTMLCommon td,
.jp-RenderedMarkdown.jp-RenderedHTMLCommon th {
  max-width: none;
}

:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon td,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon th,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon tr {
  text-align: right;
}

.jp-RenderedHTMLCommon th {
  font-weight: bold;
}

.jp-RenderedHTMLCommon tbody tr:nth-child(odd) {
  background: var(--jp-layout-color0);
}

.jp-RenderedHTMLCommon tbody tr:nth-child(even) {
  background: var(--jp-rendermime-table-row-background);
}

.jp-RenderedHTMLCommon tbody tr:hover {
  background: var(--jp-rendermime-table-row-hover-background);
}

.jp-RenderedHTMLCommon p {
  text-align: left;
  margin: 0;
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon img {
  -moz-force-broken-image-icon: 1;
}

/* Restrict to direct children as other images could be nested in other content. */
.jp-RenderedHTMLCommon > img {
  display: block;
  margin-left: 0;
  margin-right: 0;
  margin-bottom: 1em;
}

/* Change color behind transparent images if they need it... */
[data-jp-theme-light='false'] .jp-RenderedImage img.jp-needs-light-background {
  background-color: var(--jp-inverse-layout-color1);
}

[data-jp-theme-light='true'] .jp-RenderedImage img.jp-needs-dark-background {
  background-color: var(--jp-inverse-layout-color1);
}

.jp-RenderedHTMLCommon img,
.jp-RenderedImage img,
.jp-RenderedHTMLCommon svg,
.jp-RenderedSVG svg {
  max-width: 100%;
  height: auto;
}

.jp-RenderedHTMLCommon img.jp-mod-unconfined,
.jp-RenderedImage img.jp-mod-unconfined,
.jp-RenderedHTMLCommon svg.jp-mod-unconfined,
.jp-RenderedSVG svg.jp-mod-unconfined {
  max-width: none;
}

.jp-RenderedHTMLCommon .alert {
  padding: var(--jp-notebook-padding);
  border: var(--jp-border-width) solid transparent;
  border-radius: var(--jp-border-radius);
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon .alert-info {
  color: var(--jp-info-color0);
  background-color: var(--jp-info-color3);
  border-color: var(--jp-info-color2);
}

.jp-RenderedHTMLCommon .alert-info hr {
  border-color: var(--jp-info-color3);
}

.jp-RenderedHTMLCommon .alert-info > p:last-child,
.jp-RenderedHTMLCommon .alert-info > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-warning {
  color: var(--jp-warn-color0);
  background-color: var(--jp-warn-color3);
  border-color: var(--jp-warn-color2);
}

.jp-RenderedHTMLCommon .alert-warning hr {
  border-color: var(--jp-warn-color3);
}

.jp-RenderedHTMLCommon .alert-warning > p:last-child,
.jp-RenderedHTMLCommon .alert-warning > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-success {
  color: var(--jp-success-color0);
  background-color: var(--jp-success-color3);
  border-color: var(--jp-success-color2);
}

.jp-RenderedHTMLCommon .alert-success hr {
  border-color: var(--jp-success-color3);
}

.jp-RenderedHTMLCommon .alert-success > p:last-child,
.jp-RenderedHTMLCommon .alert-success > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-danger {
  color: var(--jp-error-color0);
  background-color: var(--jp-error-color3);
  border-color: var(--jp-error-color2);
}

.jp-RenderedHTMLCommon .alert-danger hr {
  border-color: var(--jp-error-color3);
}

.jp-RenderedHTMLCommon .alert-danger > p:last-child,
.jp-RenderedHTMLCommon .alert-danger > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon blockquote {
  margin: 1em 2em;
  padding: 0 1em;
  border-left: 5px solid var(--jp-border-color2);
}

a.jp-InternalAnchorLink {
  visibility: hidden;
  margin-left: 8px;
  color: var(--md-blue-800);
}

h1:hover .jp-InternalAnchorLink,
h2:hover .jp-InternalAnchorLink,
h3:hover .jp-InternalAnchorLink,
h4:hover .jp-InternalAnchorLink,
h5:hover .jp-InternalAnchorLink,
h6:hover .jp-InternalAnchorLink {
  visibility: visible;
}

.jp-RenderedHTMLCommon kbd {
  background-color: var(--jp-rendermime-table-row-background);
  border: 1px solid var(--jp-border-color0);
  border-bottom-color: var(--jp-border-color2);
  border-radius: 3px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
  display: inline-block;
  font-size: var(--jp-ui-font-size0);
  line-height: 1em;
  padding: 0.2em 0.5em;
}

/* Most direct children of .jp-RenderedHTMLCommon have a margin-bottom of 1.0.
 * At the bottom of cells this is a bit too much as there is also spacing
 * between cells. Going all the way to 0 gets too tight between markdown and
 * code cells.
 */
.jp-RenderedHTMLCommon > *:last-child {
  margin-bottom: 0.5em;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-cursor-backdrop {
  position: fixed;
  width: 200px;
  height: 200px;
  margin-top: -100px;
  margin-left: -100px;
  will-change: transform;
  z-index: 100;
}

.lm-mod-drag-image {
  will-change: transform;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-lineFormSearch {
  padding: 4px 12px;
  background-color: var(--jp-layout-color2);
  box-shadow: var(--jp-toolbar-box-shadow);
  z-index: 2;
  font-size: var(--jp-ui-font-size1);
}

.jp-lineFormCaption {
  font-size: var(--jp-ui-font-size0);
  line-height: var(--jp-ui-font-size1);
  margin-top: 4px;
  color: var(--jp-ui-font-color0);
}

.jp-baseLineForm {
  border: none;
  border-radius: 0;
  position: absolute;
  background-size: 16px;
  background-repeat: no-repeat;
  background-position: center;
  outline: none;
}

.jp-lineFormButtonContainer {
  top: 4px;
  right: 8px;
  height: 24px;
  padding: 0 12px;
  width: 12px;
}

.jp-lineFormButtonIcon {
  top: 0;
  right: 0;
  background-color: var(--jp-brand-color1);
  height: 100%;
  width: 100%;
  box-sizing: border-box;
  padding: 4px 6px;
}

.jp-lineFormButton {
  top: 0;
  right: 0;
  background-color: transparent;
  height: 100%;
  width: 100%;
  box-sizing: border-box;
}

.jp-lineFormWrapper {
  overflow: hidden;
  padding: 0 8px;
  border: 1px solid var(--jp-border-color0);
  background-color: var(--jp-input-active-background);
  height: 22px;
}

.jp-lineFormWrapperFocusWithin {
  border: var(--jp-border-width) solid var(--md-blue-500);
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-lineFormInput {
  background: transparent;
  width: 200px;
  height: 100%;
  border: none;
  outline: none;
  color: var(--jp-ui-font-color0);
  line-height: 28px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-JSONEditor {
  display: flex;
  flex-direction: column;
  width: 100%;
}

.jp-JSONEditor-host {
  flex: 1 1 auto;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0;
  background: var(--jp-layout-color0);
  min-height: 50px;
  padding: 1px;
}

.jp-JSONEditor.jp-mod-error .jp-JSONEditor-host {
  border-color: red;
  outline-color: red;
}

.jp-JSONEditor-header {
  display: flex;
  flex: 1 0 auto;
  padding: 0 0 0 12px;
}

.jp-JSONEditor-header label {
  flex: 0 0 auto;
}

.jp-JSONEditor-commitButton {
  height: 16px;
  width: 16px;
  background-size: 18px;
  background-repeat: no-repeat;
  background-position: center;
}

.jp-JSONEditor-host.jp-mod-focused {
  background-color: var(--jp-input-active-background);
  border: 1px solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

.jp-Editor.jp-mod-dropTarget {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/
.jp-DocumentSearch-input {
  border: none;
  outline: none;
  color: var(--jp-ui-font-color0);
  font-size: var(--jp-ui-font-size1);
  background-color: var(--jp-layout-color0);
  font-family: var(--jp-ui-font-family);
  padding: 2px 1px;
  resize: none;
}

.jp-DocumentSearch-overlay {
  position: absolute;
  background-color: var(--jp-toolbar-background);
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  border-left: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  top: 0;
  right: 0;
  z-index: 7;
  min-width: 405px;
  padding: 2px;
  font-size: var(--jp-ui-font-size1);

  --jp-private-document-search-button-height: 20px;
}

.jp-DocumentSearch-overlay button {
  background-color: var(--jp-toolbar-background);
  outline: 0;
}

.jp-DocumentSearch-overlay button:hover {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-overlay button:active {
  background-color: var(--jp-layout-color3);
}

.jp-DocumentSearch-overlay-row {
  display: flex;
  align-items: center;
  margin-bottom: 2px;
}

.jp-DocumentSearch-button-content {
  display: inline-block;
  cursor: pointer;
  box-sizing: border-box;
  width: 100%;
  height: 100%;
}

.jp-DocumentSearch-button-content svg {
  width: 100%;
  height: 100%;
}

.jp-DocumentSearch-input-wrapper {
  border: var(--jp-border-width) solid var(--jp-border-color0);
  display: flex;
  background-color: var(--jp-layout-color0);
  margin: 2px;
}

.jp-DocumentSearch-input-wrapper:focus-within {
  border-color: var(--jp-cell-editor-active-border-color);
}

.jp-DocumentSearch-toggle-wrapper,
.jp-DocumentSearch-button-wrapper {
  all: initial;
  overflow: hidden;
  display: inline-block;
  border: none;
  box-sizing: border-box;
}

.jp-DocumentSearch-toggle-wrapper {
  width: 14px;
  height: 14px;
}

.jp-DocumentSearch-button-wrapper {
  width: var(--jp-private-document-search-button-height);
  height: var(--jp-private-document-search-button-height);
}

.jp-DocumentSearch-toggle-wrapper:focus,
.jp-DocumentSearch-button-wrapper:focus {
  outline: var(--jp-border-width) solid
    var(--jp-cell-editor-active-border-color);
  outline-offset: -1px;
}

.jp-DocumentSearch-toggle-wrapper,
.jp-DocumentSearch-button-wrapper,
.jp-DocumentSearch-button-content:focus {
  outline: none;
}

.jp-DocumentSearch-toggle-placeholder {
  width: 5px;
}

.jp-DocumentSearch-input-button::before {
  display: block;
  padding-top: 100%;
}

.jp-DocumentSearch-input-button-off {
  opacity: var(--jp-search-toggle-off-opacity);
}

.jp-DocumentSearch-input-button-off:hover {
  opacity: var(--jp-search-toggle-hover-opacity);
}

.jp-DocumentSearch-input-button-on {
  opacity: var(--jp-search-toggle-on-opacity);
}

.jp-DocumentSearch-index-counter {
  padding-left: 10px;
  padding-right: 10px;
  user-select: none;
  min-width: 35px;
  display: inline-block;
}

.jp-DocumentSearch-up-down-wrapper {
  display: inline-block;
  padding-right: 2px;
  margin-left: auto;
  white-space: nowrap;
}

.jp-DocumentSearch-spacer {
  margin-left: auto;
}

.jp-DocumentSearch-up-down-wrapper button {
  outline: 0;
  border: none;
  width: var(--jp-private-document-search-button-height);
  height: var(--jp-private-document-search-button-height);
  vertical-align: middle;
  margin: 1px 5px 2px;
}

.jp-DocumentSearch-up-down-button:hover {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-up-down-button:active {
  background-color: var(--jp-layout-color3);
}

.jp-DocumentSearch-filter-button {
  border-radius: var(--jp-border-radius);
}

.jp-DocumentSearch-filter-button:hover {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-filter-button-enabled {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-filter-button-enabled:hover {
  background-color: var(--jp-layout-color3);
}

.jp-DocumentSearch-search-options {
  padding: 0 8px;
  margin-left: 3px;
  width: 100%;
  display: grid;
  justify-content: start;
  grid-template-columns: 1fr 1fr;
  align-items: center;
  justify-items: stretch;
}

.jp-DocumentSearch-search-filter-disabled {
  color: var(--jp-ui-font-color2);
}

.jp-DocumentSearch-search-filter {
  display: flex;
  align-items: center;
  user-select: none;
}

.jp-DocumentSearch-regex-error {
  color: var(--jp-error-color0);
}

.jp-DocumentSearch-replace-button-wrapper {
  overflow: hidden;
  display: inline-block;
  box-sizing: border-box;
  border: var(--jp-border-width) solid var(--jp-border-color0);
  margin: auto 2px;
  padding: 1px 4px;
  height: calc(var(--jp-private-document-search-button-height) + 2px);
}

.jp-DocumentSearch-replace-button-wrapper:focus {
  border: var(--jp-border-width) solid var(--jp-cell-editor-active-border-color);
}

.jp-DocumentSearch-replace-button {
  display: inline-block;
  text-align: center;
  cursor: pointer;
  box-sizing: border-box;
  color: var(--jp-ui-font-color1);

  /* height - 2 * (padding of wrapper) */
  line-height: calc(var(--jp-private-document-search-button-height) - 2px);
  width: 100%;
  height: 100%;
}

.jp-DocumentSearch-replace-button:focus {
  outline: none;
}

.jp-DocumentSearch-replace-wrapper-class {
  margin-left: 14px;
  display: flex;
}

.jp-DocumentSearch-replace-toggle {
  border: none;
  background-color: var(--jp-toolbar-background);
  border-radius: var(--jp-border-radius);
}

.jp-DocumentSearch-replace-toggle:hover {
  background-color: var(--jp-layout-color2);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.cm-editor {
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  border: 0;
  border-radius: 0;
  height: auto;

  /* Changed to auto to autogrow */
}

.cm-editor pre {
  padding: 0 var(--jp-code-padding);
}

.jp-CodeMirrorEditor[data-type='inline'] .cm-dialog {
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
}

.jp-CodeMirrorEditor {
  cursor: text;
}

/* When zoomed out 67% and 33% on a screen of 1440 width x 900 height */
@media screen and (min-width: 2138px) and (max-width: 4319px) {
  .jp-CodeMirrorEditor[data-type='inline'] .cm-cursor {
    border-left: var(--jp-code-cursor-width1) solid
      var(--jp-editor-cursor-color);
  }
}

/* When zoomed out less than 33% */
@media screen and (min-width: 4320px) {
  .jp-CodeMirrorEditor[data-type='inline'] .cm-cursor {
    border-left: var(--jp-code-cursor-width2) solid
      var(--jp-editor-cursor-color);
  }
}

.cm-editor.jp-mod-readOnly .cm-cursor {
  display: none;
}

.jp-CollaboratorCursor {
  border-left: 5px solid transparent;
  border-right: 5px solid transparent;
  border-top: none;
  border-bottom: 3px solid;
  background-clip: content-box;
  margin-left: -5px;
  margin-right: -5px;
}

.cm-searching,
.cm-searching span {
  /* `.cm-searching span`: we need to override syntax highlighting */
  background-color: var(--jp-search-unselected-match-background-color);
  color: var(--jp-search-unselected-match-color);
}

.cm-searching::selection,
.cm-searching span::selection {
  background-color: var(--jp-search-unselected-match-background-color);
  color: var(--jp-search-unselected-match-color);
}

.jp-current-match > .cm-searching,
.jp-current-match > .cm-searching span,
.cm-searching > .jp-current-match,
.cm-searching > .jp-current-match span {
  background-color: var(--jp-search-selected-match-background-color);
  color: var(--jp-search-selected-match-color);
}

.jp-current-match > .cm-searching::selection,
.cm-searching > .jp-current-match::selection,
.jp-current-match > .cm-searching span::selection {
  background-color: var(--jp-search-selected-match-background-color);
  color: var(--jp-search-selected-match-color);
}

.cm-trailingspace {
  background-image: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAAgAAAAFCAYAAAB4ka1VAAAAsElEQVQIHQGlAFr/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA7+r3zKmT0/+pk9P/7+r3zAAAAAAAAAAABAAAAAAAAAAA6OPzM+/q9wAAAAAA6OPzMwAAAAAAAAAAAgAAAAAAAAAAGR8NiRQaCgAZIA0AGR8NiQAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAQyoYJ/SY80UAAAAASUVORK5CYII=);
  background-position: center left;
  background-repeat: repeat-x;
}

.jp-CollaboratorCursor-hover {
  position: absolute;
  z-index: 1;
  transform: translateX(-50%);
  color: white;
  border-radius: 3px;
  padding-left: 4px;
  padding-right: 4px;
  padding-top: 1px;
  padding-bottom: 1px;
  text-align: center;
  font-size: var(--jp-ui-font-size1);
  white-space: nowrap;
}

.jp-CodeMirror-ruler {
  border-left: 1px dashed var(--jp-border-color2);
}

/* Styles for shared cursors (remote cursor locations and selected ranges) */
.jp-CodeMirrorEditor .cm-ySelectionCaret {
  position: relative;
  border-left: 1px solid black;
  margin-left: -1px;
  margin-right: -1px;
  box-sizing: border-box;
}

.jp-CodeMirrorEditor .cm-ySelectionCaret > .cm-ySelectionInfo {
  white-space: nowrap;
  position: absolute;
  top: -1.15em;
  padding-bottom: 0.05em;
  left: -1px;
  font-size: 0.95em;
  font-family: var(--jp-ui-font-family);
  font-weight: bold;
  line-height: normal;
  user-select: none;
  color: white;
  padding-left: 2px;
  padding-right: 2px;
  z-index: 101;
  transition: opacity 0.3s ease-in-out;
}

.jp-CodeMirrorEditor .cm-ySelectionInfo {
  transition-delay: 0.7s;
  opacity: 0;
}

.jp-CodeMirrorEditor .cm-ySelectionCaret:hover > .cm-ySelectionInfo {
  opacity: 1;
  transition-delay: 0s;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MimeDocument {
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-filebrowser-button-height: 28px;
  --jp-private-filebrowser-button-width: 48px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-FileBrowser .jp-SidePanel-content {
  display: flex;
  flex-direction: column;
}

.jp-FileBrowser-toolbar.jp-Toolbar {
  flex-wrap: wrap;
  row-gap: 12px;
  border-bottom: none;
  height: auto;
  margin: 8px 12px 0;
  box-shadow: none;
  padding: 0;
  justify-content: flex-start;
}

.jp-FileBrowser-Panel {
  flex: 1 1 auto;
  display: flex;
  flex-direction: column;
}

.jp-BreadCrumbs {
  flex: 0 0 auto;
  margin: 8px 12px;
}

.jp-BreadCrumbs-item {
  margin: 0 2px;
  padding: 0 2px;
  border-radius: var(--jp-border-radius);
  cursor: pointer;
}

.jp-BreadCrumbs-item:hover {
  background-color: var(--jp-layout-color2);
}

.jp-BreadCrumbs-item:first-child {
  margin-left: 0;
}

.jp-BreadCrumbs-item.jp-mod-dropTarget {
  background-color: var(--jp-brand-color2);
  opacity: 0.7;
}

/*-----------------------------------------------------------------------------
| Buttons
|----------------------------------------------------------------------------*/

.jp-FileBrowser-toolbar > .jp-Toolbar-item {
  flex: 0 0 auto;
  padding-left: 0;
  padding-right: 2px;
  align-items: center;
  height: unset;
}

.jp-FileBrowser-toolbar > .jp-Toolbar-item .jp-ToolbarButtonComponent {
  width: 40px;
}

/*-----------------------------------------------------------------------------
| Other styles
|----------------------------------------------------------------------------*/

.jp-FileDialog.jp-mod-conflict input {
  color: var(--jp-error-color1);
}

.jp-FileDialog .jp-new-name-title {
  margin-top: 12px;
}

.jp-LastModified-hidden {
  display: none;
}

.jp-FileSize-hidden {
  display: none;
}

.jp-FileBrowser .lm-AccordionPanel > h3:first-child {
  display: none;
}

/*-----------------------------------------------------------------------------
| DirListing
|----------------------------------------------------------------------------*/

.jp-DirListing {
  flex: 1 1 auto;
  display: flex;
  flex-direction: column;
  outline: 0;
}

.jp-DirListing-header {
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  align-items: center;
  overflow: hidden;
  border-top: var(--jp-border-width) solid var(--jp-border-color2);
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  box-shadow: var(--jp-toolbar-box-shadow);
  z-index: 2;
}

.jp-DirListing-headerItem {
  padding: 4px 12px 2px;
  font-weight: 500;
}

.jp-DirListing-headerItem:hover {
  background: var(--jp-layout-color2);
}

.jp-DirListing-headerItem.jp-id-name {
  flex: 1 0 84px;
}

.jp-DirListing-headerItem.jp-id-modified {
  flex: 0 0 112px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
}

.jp-DirListing-headerItem.jp-id-filesize {
  flex: 0 0 75px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
}

.jp-id-narrow {
  display: none;
  flex: 0 0 5px;
  padding: 4px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
  color: var(--jp-border-color2);
}

.jp-DirListing-narrow .jp-id-narrow {
  display: block;
}

.jp-DirListing-narrow .jp-id-modified,
.jp-DirListing-narrow .jp-DirListing-itemModified {
  display: none;
}

.jp-DirListing-headerItem.jp-mod-selected {
  font-weight: 600;
}

/* increase specificity to override bundled default */
.jp-DirListing-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  list-style-type: none;
  overflow: auto;
  background-color: var(--jp-layout-color1);
}

.jp-DirListing-content mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.jp-DirListing-content .jp-DirListing-item.jp-mod-selected mark {
  color: var(--jp-ui-inverse-font-color0);
}

/* Style the directory listing content when a user drops a file to upload */
.jp-DirListing.jp-mod-native-drop .jp-DirListing-content {
  outline: 5px dashed rgba(128, 128, 128, 0.5);
  outline-offset: -10px;
  cursor: copy;
}

.jp-DirListing-item {
  display: flex;
  flex-direction: row;
  align-items: center;
  padding: 4px 12px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-DirListing-checkboxWrapper {
  /* Increases hit area of checkbox. */
  padding: 4px;
}

.jp-DirListing-header
  .jp-DirListing-checkboxWrapper
  + .jp-DirListing-headerItem {
  padding-left: 4px;
}

.jp-DirListing-content .jp-DirListing-checkboxWrapper {
  position: relative;
  left: -4px;
  margin: -4px 0 -4px -8px;
}

.jp-DirListing-checkboxWrapper.jp-mod-visible {
  visibility: visible;
}

/* For devices that support hovering, hide checkboxes until hovered, selected...
*/
@media (hover: hover) {
  .jp-DirListing-checkboxWrapper {
    visibility: hidden;
  }

  .jp-DirListing-item:hover .jp-DirListing-checkboxWrapper,
  .jp-DirListing-item.jp-mod-selected .jp-DirListing-checkboxWrapper {
    visibility: visible;
  }
}

.jp-DirListing-item[data-is-dot] {
  opacity: 75%;
}

.jp-DirListing-item.jp-mod-selected {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.jp-DirListing-item.jp-mod-dropTarget {
  background: var(--jp-brand-color3);
}

.jp-DirListing-item:hover:not(.jp-mod-selected) {
  background: var(--jp-layout-color2);
}

.jp-DirListing-itemIcon {
  flex: 0 0 20px;
  margin-right: 4px;
}

.jp-DirListing-itemText {
  flex: 1 0 64px;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  user-select: none;
}

.jp-DirListing-itemText:focus {
  outline-width: 2px;
  outline-color: var(--jp-inverse-layout-color1);
  outline-style: solid;
  outline-offset: 1px;
}

.jp-DirListing-item.jp-mod-selected .jp-DirListing-itemText:focus {
  outline-color: var(--jp-layout-color1);
}

.jp-DirListing-itemModified {
  flex: 0 0 125px;
  text-align: right;
}

.jp-DirListing-itemFileSize {
  flex: 0 0 90px;
  text-align: right;
}

.jp-DirListing-editor {
  flex: 1 0 64px;
  outline: none;
  border: none;
  color: var(--jp-ui-font-color1);
  background-color: var(--jp-layout-color1);
}

.jp-DirListing-item.jp-mod-running .jp-DirListing-itemIcon::before {
  color: var(--jp-success-color1);
  content: '\25CF';
  font-size: 8px;
  position: absolute;
  left: -8px;
}

.jp-DirListing-item.jp-mod-running.jp-mod-selected
  .jp-DirListing-itemIcon::before {
  color: var(--jp-ui-inverse-font-color1);
}

.jp-DirListing-item.lm-mod-drag-image,
.jp-DirListing-item.jp-mod-selected.lm-mod-drag-image {
  font-size: var(--jp-ui-font-size1);
  padding-left: 4px;
  margin-left: 4px;
  width: 160px;
  background-color: var(--jp-ui-inverse-font-color2);
  box-shadow: var(--jp-elevation-z2);
  border-radius: 0;
  color: var(--jp-ui-font-color1);
  transform: translateX(-40%) translateY(-58%);
}

.jp-Document {
  min-width: 120px;
  min-height: 120px;
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Main OutputArea
| OutputArea has a list of Outputs
|----------------------------------------------------------------------------*/

.jp-OutputArea {
  overflow-y: auto;
}

.jp-OutputArea-child {
  display: table;
  table-layout: fixed;
  width: 100%;
  overflow: hidden;
}

.jp-OutputPrompt {
  width: var(--jp-cell-prompt-width);
  color: var(--jp-cell-outprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
  opacity: var(--jp-cell-prompt-opacity);

  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;

  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-OutputArea-prompt {
  display: table-cell;
  vertical-align: top;
}

.jp-OutputArea-output {
  display: table-cell;
  width: 100%;
  height: auto;
  overflow: auto;
  user-select: text;
  -moz-user-select: text;
  -webkit-user-select: text;
  -ms-user-select: text;
}

.jp-OutputArea .jp-RenderedText {
  padding-left: 1ch;
}

/**
 * Prompt overlay.
 */

.jp-OutputArea-promptOverlay {
  position: absolute;
  top: 0;
  width: var(--jp-cell-prompt-width);
  height: 100%;
  opacity: 0.5;
}

.jp-OutputArea-promptOverlay:hover {
  background: var(--jp-layout-color2);
  box-shadow: inset 0 0 1px var(--jp-inverse-layout-color0);
  cursor: zoom-out;
}

.jp-mod-outputsScrolled .jp-OutputArea-promptOverlay:hover {
  cursor: zoom-in;
}

/**
 * Isolated output.
 */
.jp-OutputArea-output.jp-mod-isolated {
  width: 100%;
  display: block;
}

/*
When drag events occur, `lm-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated {
  position: relative;
}

body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated::before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

/* pre */

.jp-OutputArea-output pre {
  border: none;
  margin: 0;
  padding: 0;
  overflow-x: auto;
  overflow-y: auto;
  word-break: break-all;
  word-wrap: break-word;
  white-space: pre-wrap;
}

/* tables */

.jp-OutputArea-output.jp-RenderedHTMLCommon table {
  margin-left: 0;
  margin-right: 0;
}

/* description lists */

.jp-OutputArea-output dl,
.jp-OutputArea-output dt,
.jp-OutputArea-output dd {
  display: block;
}

.jp-OutputArea-output dl {
  width: 100%;
  overflow: hidden;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dt {
  font-weight: bold;
  float: left;
  width: 20%;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dd {
  float: left;
  width: 80%;
  padding: 0;
  margin: 0;
}

.jp-TrimmedOutputs pre {
  background: var(--jp-layout-color3);
  font-size: calc(var(--jp-code-font-size) * 1.4);
  text-align: center;
  text-transform: uppercase;
}

/* Hide the gutter in case of
 *  - nested output areas (e.g. in the case of output widgets)
 *  - mirrored output areas
 */
.jp-OutputArea .jp-OutputArea .jp-OutputArea-prompt {
  display: none;
}

/* Hide empty lines in the output area, for instance due to cleared widgets */
.jp-OutputArea-prompt:empty {
  padding: 0;
  border: 0;
}

/*-----------------------------------------------------------------------------
| executeResult is added to any Output-result for the display of the object
| returned by a cell
|----------------------------------------------------------------------------*/

.jp-OutputArea-output.jp-OutputArea-executeResult {
  margin-left: 0;
  width: 100%;
}

/* Text output with the Out[] prompt needs a top padding to match the
 * alignment of the Out[] prompt itself.
 */
.jp-OutputArea-executeResult .jp-RenderedText.jp-OutputArea-output {
  padding-top: var(--jp-code-padding);
  border-top: var(--jp-border-width) solid transparent;
}

/*-----------------------------------------------------------------------------
| The Stdin output
|----------------------------------------------------------------------------*/

.jp-Stdin-prompt {
  color: var(--jp-content-font-color0);
  padding-right: var(--jp-code-padding);
  vertical-align: baseline;
  flex: 0 0 auto;
}

.jp-Stdin-input {
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  color: inherit;
  background-color: inherit;
  width: 42%;
  min-width: 200px;

  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;

  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0 0.25em;
  margin: 0 0.25em;
  flex: 0 0 70%;
}

.jp-Stdin-input::placeholder {
  opacity: 0;
}

.jp-Stdin-input:focus {
  box-shadow: none;
}

.jp-Stdin-input:focus::placeholder {
  opacity: 1;
}

/*-----------------------------------------------------------------------------
| Output Area View
|----------------------------------------------------------------------------*/

.jp-LinkedOutputView .jp-OutputArea {
  height: 100%;
  display: block;
}

.jp-LinkedOutputView .jp-OutputArea-output:only-child {
  height: 100%;
}

/*-----------------------------------------------------------------------------
| Printing
|----------------------------------------------------------------------------*/

@media print {
  .jp-OutputArea-child {
    break-inside: avoid-page;
  }
}

/*-----------------------------------------------------------------------------
| Mobile
|----------------------------------------------------------------------------*/
@media only screen and (max-width: 760px) {
  .jp-OutputPrompt {
    display: table-row;
    text-align: left;
  }

  .jp-OutputArea-child .jp-OutputArea-output {
    display: table-row;
    margin-left: var(--jp-notebook-padding);
  }
}

/* Trimmed outputs warning */
.jp-TrimmedOutputs > a {
  margin: 10px;
  text-decoration: none;
  cursor: pointer;
}

.jp-TrimmedOutputs > a:hover {
  text-decoration: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Table of Contents
|----------------------------------------------------------------------------*/

:root {
  --jp-private-toc-active-width: 4px;
}

.jp-TableOfContents {
  display: flex;
  flex-direction: column;
  background: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  height: 100%;
}

.jp-TableOfContents-placeholder {
  text-align: center;
}

.jp-TableOfContents-placeholderContent {
  color: var(--jp-content-font-color2);
  padding: 8px;
}

.jp-TableOfContents-placeholderContent > h3 {
  margin-bottom: var(--jp-content-heading-margin-bottom);
}

.jp-TableOfContents .jp-SidePanel-content {
  overflow-y: auto;
}

.jp-TableOfContents-tree {
  margin: 4px;
}

.jp-TableOfContents ol {
  list-style-type: none;
}

/* stylelint-disable-next-line selector-max-type */
.jp-TableOfContents li > ol {
  /* Align left border with triangle icon center */
  padding-left: 11px;
}

.jp-TableOfContents-content {
  /* left margin for the active heading indicator */
  margin: 0 0 0 var(--jp-private-toc-active-width);
  padding: 0;
  background-color: var(--jp-layout-color1);
}

.jp-tocItem {
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-tocItem-heading {
  display: flex;
  cursor: pointer;
}

.jp-tocItem-heading:hover {
  background-color: var(--jp-layout-color2);
}

.jp-tocItem-content {
  display: block;
  padding: 4px 0;
  white-space: nowrap;
  text-overflow: ellipsis;
  overflow-x: hidden;
}

.jp-tocItem-collapser {
  height: 20px;
  margin: 2px 2px 0;
  padding: 0;
  background: none;
  border: none;
  cursor: pointer;
}

.jp-tocItem-collapser:hover {
  background-color: var(--jp-layout-color3);
}

/* Active heading indicator */

.jp-tocItem-heading::before {
  content: ' ';
  background: transparent;
  width: var(--jp-private-toc-active-width);
  height: 24px;
  position: absolute;
  left: 0;
  border-radius: var(--jp-border-radius);
}

.jp-tocItem-heading.jp-tocItem-active::before {
  background-color: var(--jp-brand-color1);
}

.jp-tocItem-heading:hover.jp-tocItem-active::before {
  background: var(--jp-brand-color0);
  opacity: 1;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapser {
  flex: 0 0 var(--jp-cell-collapser-width);
  padding: 0;
  margin: 0;
  border: none;
  outline: none;
  background: transparent;
  border-radius: var(--jp-border-radius);
  opacity: 1;
}

.jp-Collapser-child {
  display: block;
  width: 100%;
  box-sizing: border-box;

  /* height: 100% doesn't work because the height of its parent is computed from content */
  position: absolute;
  top: 0;
  bottom: 0;
}

/*-----------------------------------------------------------------------------
| Printing
|----------------------------------------------------------------------------*/

/*
Hiding collapsers in print mode.

Note: input and output wrappers have "display: block" propery in print mode.
*/

@media print {
  .jp-Collapser {
    display: none;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Header/Footer
|----------------------------------------------------------------------------*/

/* Hidden by zero height by default */
.jp-CellHeader,
.jp-CellFooter {
  height: 0;
  width: 100%;
  padding: 0;
  margin: 0;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Input
|----------------------------------------------------------------------------*/

/* All input areas */
.jp-InputArea {
  display: table;
  table-layout: fixed;
  width: 100%;
  overflow: hidden;
}

.jp-InputArea-editor {
  display: table-cell;
  overflow: hidden;
  vertical-align: top;

  /* This is the non-active, default styling */
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  border-radius: 0;
  background: var(--jp-cell-editor-background);
}

.jp-InputPrompt {
  display: table-cell;
  vertical-align: top;
  width: var(--jp-cell-prompt-width);
  color: var(--jp-cell-inprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  opacity: var(--jp-cell-prompt-opacity);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;

  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;

  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

/*-----------------------------------------------------------------------------
| Mobile
|----------------------------------------------------------------------------*/
@media only screen and (max-width: 760px) {
  .jp-InputArea-editor {
    display: table-row;
    margin-left: var(--jp-notebook-padding);
  }

  .jp-InputPrompt {
    display: table-row;
    text-align: left;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Placeholder {
  display: table;
  table-layout: fixed;
  width: 100%;
}

.jp-Placeholder-prompt {
  display: table-cell;
  box-sizing: border-box;
}

.jp-Placeholder-content {
  display: table-cell;
  padding: 4px 6px;
  border: 1px solid transparent;
  border-radius: 0;
  background: none;
  box-sizing: border-box;
  cursor: pointer;
}

.jp-Placeholder-contentContainer {
  display: flex;
}

.jp-Placeholder-content:hover,
.jp-InputPlaceholder > .jp-Placeholder-content:hover {
  border-color: var(--jp-layout-color3);
}

.jp-Placeholder-content .jp-MoreHorizIcon {
  width: 32px;
  height: 16px;
  border: 1px solid transparent;
  border-radius: var(--jp-border-radius);
}

.jp-Placeholder-content .jp-MoreHorizIcon:hover {
  border: 1px solid var(--jp-border-color1);
  box-shadow: 0 0 2px 0 rgba(0, 0, 0, 0.25);
  background-color: var(--jp-layout-color0);
}

.jp-PlaceholderText {
  white-space: nowrap;
  overflow-x: hidden;
  color: var(--jp-inverse-layout-color3);
  font-family: var(--jp-code-font-family);
}

.jp-InputPlaceholder > .jp-Placeholder-content {
  border-color: var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-cell-scrolling-output-offset: 5px;
}

/*-----------------------------------------------------------------------------
| Cell
|----------------------------------------------------------------------------*/

.jp-Cell {
  padding: var(--jp-cell-padding);
  margin: 0;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Common input/output
|----------------------------------------------------------------------------*/

.jp-Cell-inputWrapper,
.jp-Cell-outputWrapper {
  display: flex;
  flex-direction: row;
  padding: 0;
  margin: 0;

  /* Added to reveal the box-shadow on the input and output collapsers. */
  overflow: visible;
}

/* Only input/output areas inside cells */
.jp-Cell-inputArea,
.jp-Cell-outputArea {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Collapser
|----------------------------------------------------------------------------*/

/* Make the output collapser disappear when there is not output, but do so
 * in a manner that leaves it in the layout and preserves its width.
 */
.jp-Cell.jp-mod-noOutputs .jp-Cell-outputCollapser {
  border: none !important;
  background: transparent !important;
}

.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputCollapser {
  min-height: var(--jp-cell-collapser-min-height);
}

/*-----------------------------------------------------------------------------
| Output
|----------------------------------------------------------------------------*/

/* Put a space between input and output when there IS output */
.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputWrapper {
  margin-top: 5px;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea {
  overflow-y: auto;
  max-height: 24em;
  margin-left: var(--jp-private-cell-scrolling-output-offset);
  resize: vertical;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea[style*='height'] {
  max-height: unset;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea::after {
  content: ' ';
  box-shadow: inset 0 0 6px 2px rgb(0 0 0 / 30%);
  width: 100%;
  height: 100%;
  position: sticky;
  bottom: 0;
  top: 0;
  margin-top: -50%;
  float: left;
  display: block;
  pointer-events: none;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-child {
  padding-top: 6px;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-prompt {
  width: calc(
    var(--jp-cell-prompt-width) - var(--jp-private-cell-scrolling-output-offset)
  );
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-promptOverlay {
  left: calc(-1 * var(--jp-private-cell-scrolling-output-offset));
}

/*-----------------------------------------------------------------------------
| CodeCell
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| MarkdownCell
|----------------------------------------------------------------------------*/

.jp-MarkdownOutput {
  display: table-cell;
  width: 100%;
  margin-top: 0;
  margin-bottom: 0;
  padding-left: var(--jp-code-padding);
}

.jp-MarkdownOutput.jp-RenderedHTMLCommon {
  overflow: auto;
}

/* collapseHeadingButton (show always if hiddenCellsButton is _not_ shown) */
.jp-collapseHeadingButton {
  display: flex;
  min-height: var(--jp-cell-collapser-min-height);
  font-size: var(--jp-code-font-size);
  position: absolute;
  background-color: transparent;
  background-size: 25px;
  background-repeat: no-repeat;
  background-position-x: center;
  background-position-y: top;
  background-image: var(--jp-icon-caret-down);
  right: 0;
  top: 0;
  bottom: 0;
}

.jp-collapseHeadingButton.jp-mod-collapsed {
  background-image: var(--jp-icon-caret-right);
}

/*
 set the container font size to match that of content
 so that the nested collapse buttons have the right size
*/
.jp-MarkdownCell .jp-InputPrompt {
  font-size: var(--jp-content-font-size1);
}

/*
  Align collapseHeadingButton with cell top header
  The font sizes are identical to the ones in packages/rendermime/style/base.css
*/
.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='1'] {
  font-size: var(--jp-content-font-size5);
  background-position-y: calc(0.3 * var(--jp-content-font-size5));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='2'] {
  font-size: var(--jp-content-font-size4);
  background-position-y: calc(0.3 * var(--jp-content-font-size4));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='3'] {
  font-size: var(--jp-content-font-size3);
  background-position-y: calc(0.3 * var(--jp-content-font-size3));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='4'] {
  font-size: var(--jp-content-font-size2);
  background-position-y: calc(0.3 * var(--jp-content-font-size2));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='5'] {
  font-size: var(--jp-content-font-size1);
  background-position-y: top;
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='6'] {
  font-size: var(--jp-content-font-size0);
  background-position-y: top;
}

/* collapseHeadingButton (show only on (hover,active) if hiddenCellsButton is shown) */
.jp-Notebook.jp-mod-showHiddenCellsButton .jp-collapseHeadingButton {
  display: none;
}

.jp-Notebook.jp-mod-showHiddenCellsButton
  :is(.jp-MarkdownCell:hover, .jp-mod-active)
  .jp-collapseHeadingButton {
  display: flex;
}

/* showHiddenCellsButton (only show if jp-mod-showHiddenCellsButton is set, which
is a consequence of the showHiddenCellsButton option in Notebook Settings)*/
.jp-Notebook.jp-mod-showHiddenCellsButton .jp-showHiddenCellsButton {
  margin-left: calc(var(--jp-cell-prompt-width) + 2 * var(--jp-code-padding));
  margin-top: var(--jp-code-padding);
  border: 1px solid var(--jp-border-color2);
  background-color: var(--jp-border-color3) !important;
  color: var(--jp-content-font-color0) !important;
  display: flex;
}

.jp-Notebook.jp-mod-showHiddenCellsButton .jp-showHiddenCellsButton:hover {
  background-color: var(--jp-border-color2) !important;
}

.jp-showHiddenCellsButton {
  display: none;
}

/*-----------------------------------------------------------------------------
| Printing
|----------------------------------------------------------------------------*/

/*
Using block instead of flex to allow the use of the break-inside CSS property for
cell outputs.
*/

@media print {
  .jp-Cell-inputWrapper,
  .jp-Cell-outputWrapper {
    display: block;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-notebook-toolbar-padding: 2px 5px 2px 2px;
}

/*-----------------------------------------------------------------------------

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-NotebookPanel-toolbar {
  padding: var(--jp-notebook-toolbar-padding);

  /* disable paint containment from lumino 2.0 default strict CSS containment */
  contain: style size !important;
}

.jp-Toolbar-item.jp-Notebook-toolbarCellType .jp-select-wrapper.jp-mod-focused {
  border: none;
  box-shadow: none;
}

.jp-Notebook-toolbarCellTypeDropdown select {
  height: 24px;
  font-size: var(--jp-ui-font-size1);
  line-height: 14px;
  border-radius: 0;
  display: block;
}

.jp-Notebook-toolbarCellTypeDropdown span {
  top: 5px !important;
}

.jp-Toolbar-responsive-popup {
  position: absolute;
  height: fit-content;
  display: flex;
  flex-direction: row;
  flex-wrap: wrap;
  justify-content: flex-end;
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  background: var(--jp-toolbar-background);
  min-height: var(--jp-toolbar-micro-height);
  padding: var(--jp-notebook-toolbar-padding);
  z-index: 1;
  right: 0;
  top: 0;
}

.jp-Toolbar > .jp-Toolbar-responsive-opener {
  margin-left: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-Notebook-ExecutionIndicator {
  position: relative;
  display: inline-block;
  height: 100%;
  z-index: 9997;
}

.jp-Notebook-ExecutionIndicator-tooltip {
  visibility: hidden;
  height: auto;
  width: max-content;
  width: -moz-max-content;
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color1);
  text-align: justify;
  border-radius: 6px;
  padding: 0 5px;
  position: fixed;
  display: table;
}

.jp-Notebook-ExecutionIndicator-tooltip.up {
  transform: translateX(-50%) translateY(-100%) translateY(-32px);
}

.jp-Notebook-ExecutionIndicator-tooltip.down {
  transform: translateX(calc(-100% + 16px)) translateY(5px);
}

.jp-Notebook-ExecutionIndicator-tooltip.hidden {
  display: none;
}

.jp-Notebook-ExecutionIndicator:hover .jp-Notebook-ExecutionIndicator-tooltip {
  visibility: visible;
}

.jp-Notebook-ExecutionIndicator span {
  font-size: var(--jp-ui-font-size1);
  font-family: var(--jp-ui-font-family);
  color: var(--jp-ui-font-color1);
  line-height: 24px;
  display: block;
}

.jp-Notebook-ExecutionIndicator-progress-bar {
  display: flex;
  justify-content: center;
  height: 100%;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*
 * Execution indicator
 */
.jp-tocItem-content::after {
  content: '';

  /* Must be identical to form a circle */
  width: 12px;
  height: 12px;
  background: none;
  border: none;
  position: absolute;
  right: 0;
}

.jp-tocItem-content[data-running='0']::after {
  border-radius: 50%;
  border: var(--jp-border-width) solid var(--jp-inverse-layout-color3);
  background: none;
}

.jp-tocItem-content[data-running='1']::after {
  border-radius: 50%;
  border: var(--jp-border-width) solid var(--jp-inverse-layout-color3);
  background-color: var(--jp-inverse-layout-color3);
}

.jp-tocItem-content[data-running='0'],
.jp-tocItem-content[data-running='1'] {
  margin-right: 12px;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-Notebook-footer {
  height: 27px;
  margin-left: calc(
    var(--jp-cell-prompt-width) + var(--jp-cell-collapser-width) +
      var(--jp-cell-padding)
  );
  width: calc(
    100% -
      (
        var(--jp-cell-prompt-width) + var(--jp-cell-collapser-width) +
          var(--jp-cell-padding) + var(--jp-cell-padding)
      )
  );
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  color: var(--jp-ui-font-color3);
  margin-top: 6px;
  background: none;
  cursor: pointer;
}

.jp-Notebook-footer:focus {
  border-color: var(--jp-cell-editor-active-border-color);
}

/* For devices that support hovering, hide footer until hover */
@media (hover: hover) {
  .jp-Notebook-footer {
    opacity: 0;
  }

  .jp-Notebook-footer:focus,
  .jp-Notebook-footer:hover {
    opacity: 1;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Imports
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-side-by-side-output-size: 1fr;
  --jp-side-by-side-resized-cell: var(--jp-side-by-side-output-size);
  --jp-private-notebook-dragImage-width: 304px;
  --jp-private-notebook-dragImage-height: 36px;
  --jp-private-notebook-selected-color: var(--md-blue-400);
  --jp-private-notebook-active-color: var(--md-green-400);
}

/*-----------------------------------------------------------------------------
| Notebook
|----------------------------------------------------------------------------*/

/* stylelint-disable selector-max-class */

.jp-NotebookPanel {
  display: block;
  height: 100%;
}

.jp-NotebookPanel.jp-Document {
  min-width: 240px;
  min-height: 120px;
}

.jp-Notebook {
  padding: var(--jp-notebook-padding);
  outline: none;
  overflow: auto;
  background: var(--jp-layout-color0);
}

.jp-Notebook.jp-mod-scrollPastEnd::after {
  display: block;
  content: '';
  min-height: var(--jp-notebook-scroll-padding);
}

.jp-MainAreaWidget-ContainStrict .jp-Notebook * {
  contain: strict;
}

.jp-Notebook .jp-Cell {
  overflow: visible;
}

.jp-Notebook .jp-Cell .jp-InputPrompt {
  cursor: move;
}

/*-----------------------------------------------------------------------------
| Notebook state related styling
|
| The notebook and cells each have states, here are the possibilities:
|
| - Notebook
|   - Command
|   - Edit
| - Cell
|   - None
|   - Active (only one can be active)
|   - Selected (the cells actions are applied to)
|   - Multiselected (when multiple selected, the cursor)
|   - No outputs
|----------------------------------------------------------------------------*/

/* Command or edit modes */

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-InputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-OutputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

/* cell is active */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser {
  background: var(--jp-brand-color1);
}

/* cell is dirty */
.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt {
  color: var(--jp-warn-color1);
}

.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt::before {
  color: var(--jp-warn-color1);
  content: '•';
}

.jp-Notebook .jp-Cell.jp-mod-active.jp-mod-dirty .jp-Collapser {
  background: var(--jp-warn-color1);
}

/* collapser is hovered */
.jp-Notebook .jp-Cell .jp-Collapser:hover {
  box-shadow: var(--jp-elevation-z2);
  background: var(--jp-brand-color1);
  opacity: var(--jp-cell-collapser-not-active-hover-opacity);
}

/* cell is active and collapser is hovered */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser:hover {
  background: var(--jp-brand-color0);
  opacity: 1;
}

/* Command mode */

.jp-Notebook.jp-mod-commandMode .jp-Cell.jp-mod-selected {
  background: var(--jp-notebook-multiselected-color);
}

.jp-Notebook.jp-mod-commandMode
  .jp-Cell.jp-mod-active.jp-mod-selected:not(.jp-mod-multiSelected) {
  background: transparent;
}

/* Edit mode */

.jp-Notebook.jp-mod-editMode .jp-Cell.jp-mod-active .jp-InputArea-editor {
  border: var(--jp-border-width) solid var(--jp-cell-editor-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-cell-editor-active-background);
}

/*-----------------------------------------------------------------------------
| Notebook drag and drop
|----------------------------------------------------------------------------*/

.jp-Notebook-cell.jp-mod-dropSource {
  opacity: 0.5;
}

.jp-Notebook-cell.jp-mod-dropTarget,
.jp-Notebook.jp-mod-commandMode
  .jp-Notebook-cell.jp-mod-active.jp-mod-selected.jp-mod-dropTarget {
  border-top-color: var(--jp-private-notebook-selected-color);
  border-top-style: solid;
  border-top-width: 2px;
}

.jp-dragImage {
  display: block;
  flex-direction: row;
  width: var(--jp-private-notebook-dragImage-width);
  height: var(--jp-private-notebook-dragImage-height);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background);
  overflow: visible;
}

.jp-dragImage-singlePrompt {
  box-shadow: 2px 2px 4px 0 rgba(0, 0, 0, 0.12);
}

.jp-dragImage .jp-dragImage-content {
  flex: 1 1 auto;
  z-index: 2;
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  line-height: var(--jp-code-line-height);
  padding: var(--jp-code-padding);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background-color);
  color: var(--jp-content-font-color3);
  text-align: left;
  margin: 4px 4px 4px 0;
}

.jp-dragImage .jp-dragImage-prompt {
  flex: 0 0 auto;
  min-width: 36px;
  color: var(--jp-cell-inprompt-font-color);
  padding: var(--jp-code-padding);
  padding-left: 12px;
  font-family: var(--jp-cell-prompt-font-family);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: 1.9;
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
}

.jp-dragImage-multipleBack {
  z-index: -1;
  position: absolute;
  height: 32px;
  width: 300px;
  top: 8px;
  left: 8px;
  background: var(--jp-layout-color2);
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  box-shadow: 2px 2px 4px 0 rgba(0, 0, 0, 0.12);
}

/*-----------------------------------------------------------------------------
| Cell toolbar
|----------------------------------------------------------------------------*/

.jp-NotebookTools {
  display: block;
  min-width: var(--jp-sidebar-min-width);
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);

  /* This is needed so that all font sizing of children done in ems is
    * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  overflow: auto;
}

.jp-ActiveCellTool {
  padding: 12px 0;
  display: flex;
}

.jp-ActiveCellTool-Content {
  flex: 1 1 auto;
}

.jp-ActiveCellTool .jp-ActiveCellTool-CellContent {
  background: var(--jp-cell-editor-background);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  border-radius: 0;
  min-height: 29px;
}

.jp-ActiveCellTool .jp-InputPrompt {
  min-width: calc(var(--jp-cell-prompt-width) * 0.75);
}

.jp-ActiveCellTool-CellContent > pre {
  padding: 5px 4px;
  margin: 0;
  white-space: normal;
}

.jp-MetadataEditorTool {
  flex-direction: column;
  padding: 12px 0;
}

.jp-RankedPanel > :not(:first-child) {
  margin-top: 12px;
}

.jp-KeySelector select.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: var(--jp-border-width) solid var(--jp-border-color1);
}

.jp-KeySelector label,
.jp-MetadataEditorTool label,
.jp-NumberSetter label {
  line-height: 1.4;
}

.jp-NotebookTools .jp-select-wrapper {
  margin-top: 4px;
  margin-bottom: 0;
}

.jp-NumberSetter input {
  width: 100%;
  margin-top: 4px;
}

.jp-NotebookTools .jp-Collapse {
  margin-top: 16px;
}

/*-----------------------------------------------------------------------------
| Presentation Mode (.jp-mod-presentationMode)
|----------------------------------------------------------------------------*/

.jp-mod-presentationMode .jp-Notebook {
  --jp-content-font-size1: var(--jp-content-presentation-font-size1);
  --jp-code-font-size: var(--jp-code-presentation-font-size);
}

.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-InputPrompt,
.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-OutputPrompt {
  flex: 0 0 110px;
}

/*-----------------------------------------------------------------------------
| Side-by-side Mode (.jp-mod-sideBySide)
|----------------------------------------------------------------------------*/
.jp-mod-sideBySide.jp-Notebook .jp-Notebook-cell {
  margin-top: 3em;
  margin-bottom: 3em;
  margin-left: 5%;
  margin-right: 5%;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell {
  display: grid;
  grid-template-columns: minmax(0, 1fr) min-content minmax(
      0,
      var(--jp-side-by-side-output-size)
    );
  grid-template-rows: auto minmax(0, 1fr) auto;
  grid-template-areas:
    'header header header'
    'input handle output'
    'footer footer footer';
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell.jp-mod-resizedCell {
  grid-template-columns: minmax(0, 1fr) min-content minmax(
      0,
      var(--jp-side-by-side-resized-cell)
    );
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellHeader {
  grid-area: header;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-Cell-inputWrapper {
  grid-area: input;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-Cell-outputWrapper {
  /* overwrite the default margin (no vertical separation needed in side by side move */
  margin-top: 0;
  grid-area: output;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellFooter {
  grid-area: footer;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellResizeHandle {
  grid-area: handle;
  user-select: none;
  display: block;
  height: 100%;
  cursor: ew-resize;
  padding: 0 var(--jp-cell-padding);
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellResizeHandle::after {
  content: '';
  display: block;
  background: var(--jp-border-color2);
  height: 100%;
  width: 5px;
}

.jp-mod-sideBySide.jp-Notebook
  .jp-CodeCell.jp-mod-resizedCell
  .jp-CellResizeHandle::after {
  background: var(--jp-border-color0);
}

.jp-CellResizeHandle {
  display: none;
}

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Cell-Placeholder {
  padding-left: 55px;
}

.jp-Cell-Placeholder-wrapper {
  background: #fff;
  border: 1px solid;
  border-color: #e5e6e9 #dfe0e4 #d0d1d5;
  border-radius: 4px;
  -webkit-border-radius: 4px;
  margin: 10px 15px;
}

.jp-Cell-Placeholder-wrapper-inner {
  padding: 15px;
  position: relative;
}

.jp-Cell-Placeholder-wrapper-body {
  background-repeat: repeat;
  background-size: 50% auto;
}

.jp-Cell-Placeholder-wrapper-body div {
  background: #f6f7f8;
  background-image: -webkit-linear-gradient(
    left,
    #f6f7f8 0%,
    #edeef1 20%,
    #f6f7f8 40%,
    #f6f7f8 100%
  );
  background-repeat: no-repeat;
  background-size: 800px 104px;
  height: 104px;
  position: absolute;
  right: 15px;
  left: 15px;
  top: 15px;
}

div.jp-Cell-Placeholder-h1 {
  top: 20px;
  height: 20px;
  left: 15px;
  width: 150px;
}

div.jp-Cell-Placeholder-h2 {
  left: 15px;
  top: 50px;
  height: 10px;
  width: 100px;
}

div.jp-Cell-Placeholder-content-1,
div.jp-Cell-Placeholder-content-2,
div.jp-Cell-Placeholder-content-3 {
  left: 15px;
  right: 15px;
  height: 10px;
}

div.jp-Cell-Placeholder-content-1 {
  top: 100px;
}

div.jp-Cell-Placeholder-content-2 {
  top: 120px;
}

div.jp-Cell-Placeholder-content-3 {
  top: 140px;
}

</style>
<style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
The following CSS variables define the main, public API for styling JupyterLab.
These variables should be used by all plugins wherever possible. In other
words, plugins should not define custom colors, sizes, etc unless absolutely
necessary. This enables users to change the visual theme of JupyterLab
by changing these variables.

Many variables appear in an ordered sequence (0,1,2,3). These sequences
are designed to work well together, so for example, `--jp-border-color1` should
be used with `--jp-layout-color1`. The numbers have the following meanings:

* 0: super-primary, reserved for special emphasis
* 1: primary, most important under normal situations
* 2: secondary, next most important under normal situations
* 3: tertiary, next most important under normal situations

Throughout JupyterLab, we are mostly following principles from Google's
Material Design when selecting colors. We are not, however, following
all of MD as it is not optimized for dense, information rich UIs.
*/

:root {
  /* Elevation
   *
   * We style box-shadows using Material Design's idea of elevation. These particular numbers are taken from here:
   *
   * https://github.com/material-components/material-components-web
   * https://material-components-web.appspot.com/elevation.html
   */

  --jp-shadow-base-lightness: 0;
  --jp-shadow-umbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.2
  );
  --jp-shadow-penumbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.14
  );
  --jp-shadow-ambient-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.12
  );
  --jp-elevation-z0: none;
  --jp-elevation-z1: 0 2px 1px -1px var(--jp-shadow-umbra-color),
    0 1px 1px 0 var(--jp-shadow-penumbra-color),
    0 1px 3px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z2: 0 3px 1px -2px var(--jp-shadow-umbra-color),
    0 2px 2px 0 var(--jp-shadow-penumbra-color),
    0 1px 5px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z4: 0 2px 4px -1px var(--jp-shadow-umbra-color),
    0 4px 5px 0 var(--jp-shadow-penumbra-color),
    0 1px 10px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z6: 0 3px 5px -1px var(--jp-shadow-umbra-color),
    0 6px 10px 0 var(--jp-shadow-penumbra-color),
    0 1px 18px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z8: 0 5px 5px -3px var(--jp-shadow-umbra-color),
    0 8px 10px 1px var(--jp-shadow-penumbra-color),
    0 3px 14px 2px var(--jp-shadow-ambient-color);
  --jp-elevation-z12: 0 7px 8px -4px var(--jp-shadow-umbra-color),
    0 12px 17px 2px var(--jp-shadow-penumbra-color),
    0 5px 22px 4px var(--jp-shadow-ambient-color);
  --jp-elevation-z16: 0 8px 10px -5px var(--jp-shadow-umbra-color),
    0 16px 24px 2px var(--jp-shadow-penumbra-color),
    0 6px 30px 5px var(--jp-shadow-ambient-color);
  --jp-elevation-z20: 0 10px 13px -6px var(--jp-shadow-umbra-color),
    0 20px 31px 3px var(--jp-shadow-penumbra-color),
    0 8px 38px 7px var(--jp-shadow-ambient-color);
  --jp-elevation-z24: 0 11px 15px -7px var(--jp-shadow-umbra-color),
    0 24px 38px 3px var(--jp-shadow-penumbra-color),
    0 9px 46px 8px var(--jp-shadow-ambient-color);

  /* Borders
   *
   * The following variables, specify the visual styling of borders in JupyterLab.
   */

  --jp-border-width: 1px;
  --jp-border-color0: var(--md-grey-400);
  --jp-border-color1: var(--md-grey-400);
  --jp-border-color2: var(--md-grey-300);
  --jp-border-color3: var(--md-grey-200);
  --jp-inverse-border-color: var(--md-grey-600);
  --jp-border-radius: 2px;

  /* UI Fonts
   *
   * The UI font CSS variables are used for the typography all of the JupyterLab
   * user interface elements that are not directly user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-ui-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-ui-font-scale-factor: 1.2;
  --jp-ui-font-size0: 0.83333em;
  --jp-ui-font-size1: 13px; /* Base font size */
  --jp-ui-font-size2: 1.2em;
  --jp-ui-font-size3: 1.44em;
  --jp-ui-font-family: system-ui, -apple-system, blinkmacsystemfont, 'Segoe UI',
    helvetica, arial, sans-serif, 'Apple Color Emoji', 'Segoe UI Emoji',
    'Segoe UI Symbol';

  /*
   * Use these font colors against the corresponding main layout colors.
   * In a light theme, these go from dark to light.
   */

  /* Defaults use Material Design specification */
  --jp-ui-font-color0: rgba(0, 0, 0, 1);
  --jp-ui-font-color1: rgba(0, 0, 0, 0.87);
  --jp-ui-font-color2: rgba(0, 0, 0, 0.54);
  --jp-ui-font-color3: rgba(0, 0, 0, 0.38);

  /*
   * Use these against the brand/accent/warn/error colors.
   * These will typically go from light to darker, in both a dark and light theme.
   */

  --jp-ui-inverse-font-color0: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color1: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color2: rgba(255, 255, 255, 0.7);
  --jp-ui-inverse-font-color3: rgba(255, 255, 255, 0.5);

  /* Content Fonts
   *
   * Content font variables are used for typography of user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-content-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-content-line-height: 1.6;
  --jp-content-font-scale-factor: 1.2;
  --jp-content-font-size0: 0.83333em;
  --jp-content-font-size1: 14px; /* Base font size */
  --jp-content-font-size2: 1.2em;
  --jp-content-font-size3: 1.44em;
  --jp-content-font-size4: 1.728em;
  --jp-content-font-size5: 2.0736em;

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-content-presentation-font-size1: 17px;
  --jp-content-heading-line-height: 1;
  --jp-content-heading-margin-top: 1.2em;
  --jp-content-heading-margin-bottom: 0.8em;
  --jp-content-heading-font-weight: 500;

  /* Defaults use Material Design specification */
  --jp-content-font-color0: rgba(0, 0, 0, 1);
  --jp-content-font-color1: rgba(0, 0, 0, 0.87);
  --jp-content-font-color2: rgba(0, 0, 0, 0.54);
  --jp-content-font-color3: rgba(0, 0, 0, 0.38);
  --jp-content-link-color: var(--md-blue-900);
  --jp-content-font-family: system-ui, -apple-system, blinkmacsystemfont,
    'Segoe UI', helvetica, arial, sans-serif, 'Apple Color Emoji',
    'Segoe UI Emoji', 'Segoe UI Symbol';

  /*
   * Code Fonts
   *
   * Code font variables are used for typography of code and other monospaces content.
   */

  --jp-code-font-size: 13px;
  --jp-code-line-height: 1.3077; /* 17px for 13px base */
  --jp-code-padding: 5px; /* 5px for 13px base, codemirror highlighting needs integer px value */
  --jp-code-font-family-default: menlo, consolas, 'DejaVu Sans Mono', monospace;
  --jp-code-font-family: var(--jp-code-font-family-default);

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-code-presentation-font-size: 16px;

  /* may need to tweak cursor width if you change font size */
  --jp-code-cursor-width0: 1.4px;
  --jp-code-cursor-width1: 2px;
  --jp-code-cursor-width2: 4px;

  /* Layout
   *
   * The following are the main layout colors use in JupyterLab. In a light
   * theme these would go from light to dark.
   */

  --jp-layout-color0: white;
  --jp-layout-color1: white;
  --jp-layout-color2: var(--md-grey-200);
  --jp-layout-color3: var(--md-grey-400);
  --jp-layout-color4: var(--md-grey-600);

  /* Inverse Layout
   *
   * The following are the inverse layout colors use in JupyterLab. In a light
   * theme these would go from dark to light.
   */

  --jp-inverse-layout-color0: #111;
  --jp-inverse-layout-color1: var(--md-grey-900);
  --jp-inverse-layout-color2: var(--md-grey-800);
  --jp-inverse-layout-color3: var(--md-grey-700);
  --jp-inverse-layout-color4: var(--md-grey-600);

  /* Brand/accent */

  --jp-brand-color0: var(--md-blue-900);
  --jp-brand-color1: var(--md-blue-700);
  --jp-brand-color2: var(--md-blue-300);
  --jp-brand-color3: var(--md-blue-100);
  --jp-brand-color4: var(--md-blue-50);
  --jp-accent-color0: var(--md-green-900);
  --jp-accent-color1: var(--md-green-700);
  --jp-accent-color2: var(--md-green-300);
  --jp-accent-color3: var(--md-green-100);

  /* State colors (warn, error, success, info) */

  --jp-warn-color0: var(--md-orange-900);
  --jp-warn-color1: var(--md-orange-700);
  --jp-warn-color2: var(--md-orange-300);
  --jp-warn-color3: var(--md-orange-100);
  --jp-error-color0: var(--md-red-900);
  --jp-error-color1: var(--md-red-700);
  --jp-error-color2: var(--md-red-300);
  --jp-error-color3: var(--md-red-100);
  --jp-success-color0: var(--md-green-900);
  --jp-success-color1: var(--md-green-700);
  --jp-success-color2: var(--md-green-300);
  --jp-success-color3: var(--md-green-100);
  --jp-info-color0: var(--md-cyan-900);
  --jp-info-color1: var(--md-cyan-700);
  --jp-info-color2: var(--md-cyan-300);
  --jp-info-color3: var(--md-cyan-100);

  /* Cell specific styles */

  --jp-cell-padding: 5px;
  --jp-cell-collapser-width: 8px;
  --jp-cell-collapser-min-height: 20px;
  --jp-cell-collapser-not-active-hover-opacity: 0.6;
  --jp-cell-editor-background: var(--md-grey-100);
  --jp-cell-editor-border-color: var(--md-grey-300);
  --jp-cell-editor-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-cell-editor-active-background: var(--jp-layout-color0);
  --jp-cell-editor-active-border-color: var(--jp-brand-color1);
  --jp-cell-prompt-width: 64px;
  --jp-cell-prompt-font-family: var(--jp-code-font-family-default);
  --jp-cell-prompt-letter-spacing: 0;
  --jp-cell-prompt-opacity: 1;
  --jp-cell-prompt-not-active-opacity: 0.5;
  --jp-cell-prompt-not-active-font-color: var(--md-grey-700);

  /* A custom blend of MD grey and blue 600
   * See https://meyerweb.com/eric/tools/color-blend/#546E7A:1E88E5:5:hex */
  --jp-cell-inprompt-font-color: #307fc1;

  /* A custom blend of MD grey and orange 600
   * https://meyerweb.com/eric/tools/color-blend/#546E7A:F4511E:5:hex */
  --jp-cell-outprompt-font-color: #bf5b3d;

  /* Notebook specific styles */

  --jp-notebook-padding: 10px;
  --jp-notebook-select-background: var(--jp-layout-color1);
  --jp-notebook-multiselected-color: var(--md-blue-50);

  /* The scroll padding is calculated to fill enough space at the bottom of the
  notebook to show one single-line cell (with appropriate padding) at the top
  when the notebook is scrolled all the way to the bottom. We also subtract one
  pixel so that no scrollbar appears if we have just one single-line cell in the
  notebook. This padding is to enable a 'scroll past end' feature in a notebook.
  */
  --jp-notebook-scroll-padding: calc(
    100% - var(--jp-code-font-size) * var(--jp-code-line-height) -
      var(--jp-code-padding) - var(--jp-cell-padding) - 1px
  );

  /* Rendermime styles */

  --jp-rendermime-error-background: #fdd;
  --jp-rendermime-table-row-background: var(--md-grey-100);
  --jp-rendermime-table-row-hover-background: var(--md-light-blue-50);

  /* Dialog specific styles */

  --jp-dialog-background: rgba(0, 0, 0, 0.25);

  /* Console specific styles */

  --jp-console-padding: 10px;

  /* Toolbar specific styles */

  --jp-toolbar-border-color: var(--jp-border-color1);
  --jp-toolbar-micro-height: 8px;
  --jp-toolbar-background: var(--jp-layout-color1);
  --jp-toolbar-box-shadow: 0 0 2px 0 rgba(0, 0, 0, 0.24);
  --jp-toolbar-header-margin: 4px 4px 0 4px;
  --jp-toolbar-active-background: var(--md-grey-300);

  /* Statusbar specific styles */

  --jp-statusbar-height: 24px;

  /* Input field styles */

  --jp-input-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-input-active-background: var(--jp-layout-color1);
  --jp-input-hover-background: var(--jp-layout-color1);
  --jp-input-background: var(--md-grey-100);
  --jp-input-border-color: var(--jp-inverse-border-color);
  --jp-input-active-border-color: var(--jp-brand-color1);
  --jp-input-active-box-shadow-color: rgba(19, 124, 189, 0.3);

  /* General editor styles */

  --jp-editor-selected-background: #d9d9d9;
  --jp-editor-selected-focused-background: #d7d4f0;
  --jp-editor-cursor-color: var(--jp-ui-font-color0);

  /* Code mirror specific styles */

  --jp-mirror-editor-keyword-color: #008000;
  --jp-mirror-editor-atom-color: #88f;
  --jp-mirror-editor-number-color: #080;
  --jp-mirror-editor-def-color: #00f;
  --jp-mirror-editor-variable-color: var(--md-grey-900);
  --jp-mirror-editor-variable-2-color: rgb(0, 54, 109);
  --jp-mirror-editor-variable-3-color: #085;
  --jp-mirror-editor-punctuation-color: #05a;
  --jp-mirror-editor-property-color: #05a;
  --jp-mirror-editor-operator-color: #a2f;
  --jp-mirror-editor-comment-color: #408080;
  --jp-mirror-editor-string-color: #ba2121;
  --jp-mirror-editor-string-2-color: #708;
  --jp-mirror-editor-meta-color: #a2f;
  --jp-mirror-editor-qualifier-color: #555;
  --jp-mirror-editor-builtin-color: #008000;
  --jp-mirror-editor-bracket-color: #997;
  --jp-mirror-editor-tag-color: #170;
  --jp-mirror-editor-attribute-color: #00c;
  --jp-mirror-editor-header-color: blue;
  --jp-mirror-editor-quote-color: #090;
  --jp-mirror-editor-link-color: #00c;
  --jp-mirror-editor-error-color: #f00;
  --jp-mirror-editor-hr-color: #999;

  /*
    RTC user specific colors.
    These colors are used for the cursor, username in the editor,
    and the icon of the user.
  */

  --jp-collaborator-color1: #ffad8e;
  --jp-collaborator-color2: #dac83d;
  --jp-collaborator-color3: #72dd76;
  --jp-collaborator-color4: #00e4d0;
  --jp-collaborator-color5: #45d4ff;
  --jp-collaborator-color6: #e2b1ff;
  --jp-collaborator-color7: #ff9de6;

  /* Vega extension styles */

  --jp-vega-background: white;

  /* Sidebar-related styles */

  --jp-sidebar-min-width: 250px;

  /* Search-related styles */

  --jp-search-toggle-off-opacity: 0.5;
  --jp-search-toggle-hover-opacity: 0.8;
  --jp-search-toggle-on-opacity: 1;
  --jp-search-selected-match-background-color: rgb(245, 200, 0);
  --jp-search-selected-match-color: black;
  --jp-search-unselected-match-background-color: var(
    --jp-inverse-layout-color0
  );
  --jp-search-unselected-match-color: var(--jp-ui-inverse-font-color0);

  /* Icon colors that work well with light or dark backgrounds */
  --jp-icon-contrast-color0: var(--md-purple-600);
  --jp-icon-contrast-color1: var(--md-green-600);
  --jp-icon-contrast-color2: var(--md-pink-600);
  --jp-icon-contrast-color3: var(--md-blue-600);

  /* Button colors */
  --jp-accept-color-normal: var(--md-blue-700);
  --jp-accept-color-hover: var(--md-blue-800);
  --jp-accept-color-active: var(--md-blue-900);
  --jp-warn-color-normal: var(--md-red-700);
  --jp-warn-color-hover: var(--md-red-800);
  --jp-warn-color-active: var(--md-red-900);
  --jp-reject-color-normal: var(--md-grey-600);
  --jp-reject-color-hover: var(--md-grey-700);
  --jp-reject-color-active: var(--md-grey-800);

  /* File or activity icons and switch semantic variables */
  --jp-jupyter-icon-color: #f37626;
  --jp-notebook-icon-color: #f37626;
  --jp-json-icon-color: var(--md-orange-700);
  --jp-console-icon-background-color: var(--md-blue-700);
  --jp-console-icon-color: white;
  --jp-terminal-icon-background-color: var(--md-grey-800);
  --jp-terminal-icon-color: var(--md-grey-200);
  --jp-text-editor-icon-color: var(--md-grey-700);
  --jp-inspector-icon-color: var(--md-grey-700);
  --jp-switch-color: var(--md-grey-400);
  --jp-switch-true-position-color: var(--md-orange-900);
}
</style>
<style type="text/css">
/* Force rendering true colors when outputing to pdf */
* {
  -webkit-print-color-adjust: exact;
}

/* Misc */
a.anchor-link {
  display: none;
}

/* Input area styling */
.jp-InputArea {
  overflow: hidden;
}

.jp-InputArea-editor {
  overflow: hidden;
}

.cm-editor.cm-s-jupyter .highlight pre {
/* weird, but --jp-code-padding defined to be 5px but 4px horizontal padding is hardcoded for pre.cm-line */
  padding: var(--jp-code-padding) 4px;
  margin: 0;

  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
  color: inherit;

}

.jp-OutputArea-output pre {
  line-height: inherit;
  font-family: inherit;
}

.jp-RenderedText pre {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-code-font-size);
}

/* Hiding the collapser by default */
.jp-Collapser {
  display: none;
}

@page {
    margin: 0.5in; /* Margin for each printed piece of paper */
}

@media print {
  .jp-Cell-inputWrapper,
  .jp-Cell-outputWrapper {
    display: block;
  }
}
</style>
<!-- Load mathjax -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.7/latest.js?config=TeX-AMS_CHTML-full,Safe"> </script>
<!-- MathJax configuration -->
<script type="text/x-mathjax-config">
    init_mathjax = function() {
        if (window.MathJax) {
        // MathJax loaded
            MathJax.Hub.Config({
                TeX: {
                    equationNumbers: {
                    autoNumber: "AMS",
                    useLabelIds: true
                    }
                },
                tex2jax: {
                    inlineMath: [ ['$','$'], ["\\(","\\)"] ],
                    displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
                    processEscapes: true,
                    processEnvironments: true
                },
                displayAlign: 'center',
                CommonHTML: {
                    linebreaks: {
                    automatic: true
                    }
                }
            });

            MathJax.Hub.Queue(["Typeset", MathJax.Hub]);
        }
    }
    init_mathjax();
    </script>
<!-- End of mathjax configuration --><script type="module">
  document.addEventListener("DOMContentLoaded", async () => {
    const diagrams = document.querySelectorAll(".jp-Mermaid > pre.mermaid");
    // do not load mermaidjs if not needed
    if (!diagrams.length) {
      return;
    }
    const mermaid = (await import("https://cdnjs.cloudflare.com/ajax/libs/mermaid/10.5.0/mermaid.esm.min.mjs")).default;
    const parser = new DOMParser();

    mermaid.initialize({
      maxTextSize: 100000,
      startOnLoad: false,
      fontFamily: window
        .getComputedStyle(document.body)
        .getPropertyValue("--jp-ui-font-family"),
      theme: document.querySelector("body[data-jp-theme-light='true']")
        ? "default"
        : "dark",
    });

    let _nextMermaidId = 0;

    function makeMermaidImage(svg) {
      const img = document.createElement("img");
      const doc = parser.parseFromString(svg, "image/svg+xml");
      const svgEl = doc.querySelector("svg");
      const { maxWidth } = svgEl?.style || {};
      const firstTitle = doc.querySelector("title");
      const firstDesc = doc.querySelector("desc");

      img.setAttribute("src", `data:image/svg+xml,${encodeURIComponent(svg)}`);
      if (maxWidth) {
        img.width = parseInt(maxWidth);
      }
      if (firstTitle) {
        img.setAttribute("alt", firstTitle.textContent);
      }
      if (firstDesc) {
        const caption = document.createElement("figcaption");
        caption.className = "sr-only";
        caption.textContent = firstDesc.textContent;
        return [img, caption];
      }
      return [img];
    }

    async function makeMermaidError(text) {
      let errorMessage = "";
      try {
        await mermaid.parse(text);
      } catch (err) {
        errorMessage = `${err}`;
      }

      const result = document.createElement("details");
      result.className = 'jp-RenderedMermaid-Details';
      const summary = document.createElement("summary");
      summary.className = 'jp-RenderedMermaid-Summary';
      const pre = document.createElement("pre");
      const code = document.createElement("code");
      code.innerText = text;
      pre.appendChild(code);
      summary.appendChild(pre);
      result.appendChild(summary);

      const warning = document.createElement("pre");
      warning.innerText = errorMessage;
      result.appendChild(warning);
      return [result];
    }

    async function renderOneMarmaid(src) {
      const id = `jp-mermaid-${_nextMermaidId++}`;
      const parent = src.parentNode;
      let raw = src.textContent.trim();
      const el = document.createElement("div");
      el.style.visibility = "hidden";
      document.body.appendChild(el);
      let results = null;
      let output = null;
      try {
        const { svg } = await mermaid.render(id, raw, el);
        results = makeMermaidImage(svg);
        output = document.createElement("figure");
        results.map(output.appendChild, output);
      } catch (err) {
        parent.classList.add("jp-mod-warning");
        results = await makeMermaidError(raw);
        output = results[0];
      } finally {
        el.remove();
      }
      parent.classList.add("jp-RenderedMermaid");
      parent.appendChild(output);
    }

    void Promise.all([...diagrams].map(renderOneMarmaid));
  });
</script>
<style>
  .jp-Mermaid:not(.jp-RenderedMermaid) {
    display: none;
  }

  .jp-RenderedMermaid {
    overflow: auto;
    display: flex;
  }

  .jp-RenderedMermaid.jp-mod-warning {
    width: auto;
    padding: 0.5em;
    margin-top: 0.5em;
    border: var(--jp-border-width) solid var(--jp-warn-color2);
    border-radius: var(--jp-border-radius);
    color: var(--jp-ui-font-color1);
    font-size: var(--jp-ui-font-size1);
    white-space: pre-wrap;
    word-wrap: break-word;
  }

  .jp-RenderedMermaid figure {
    margin: 0;
    overflow: auto;
    max-width: 100%;
  }

  .jp-RenderedMermaid img {
    max-width: 100%;
  }

  .jp-RenderedMermaid-Details > pre {
    margin-top: 1em;
  }

  .jp-RenderedMermaid-Summary {
    color: var(--jp-warn-color2);
  }

  .jp-RenderedMermaid:not(.jp-mod-warning) pre {
    display: none;
  }

  .jp-RenderedMermaid-Summary > pre {
    display: inline-block;
    white-space: normal;
  }
</style>
<!-- End of mermaid configuration --></head>
<body class="jp-Notebook" data-jp-theme-light="true" data-jp-theme-name="JupyterLab Light">
<main><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=a2b0464b-a2e3-4c9c-8f22-725ba816c478">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [ ]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="o">%</span><span class="k">pip</span> install --upgrade --force-reinstall tqdm dependent_bterms
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=ecce7018-116c-4aaa-8eb8-4b83e5a76abf">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [1]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">var</span><span class="p">(</span><span class="s1">'t j'</span><span class="p">)</span>
<span class="n">n_sym</span> <span class="o">=</span> <span class="n">SR</span><span class="o">.</span><span class="n">var</span><span class="p">(</span><span class="s1">'n'</span><span class="p">)</span>
<span class="n">assume</span><span class="p">(</span><span class="n">n_sym</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">,</span> <span class="n">j</span><span class="o">+</span><span class="mi">1</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">,</span> <span class="p">(</span><span class="n">j</span><span class="p">,</span> <span class="s1">'integer'</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=883f3d4f-8e73-40cf-b540-0fdccbf5ff09">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h1 id="Example:-On-the-Ramanujan-$Q$-function">Example: On the Ramanujan $Q$-function<a class="anchor-link" href="#Example:-On-the-Ramanujan-$Q$-function">¶</a></h1>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=6a46c3c2-8c72-4210-ba47-be0b8a2aae1f">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>We check that for the functions
$$
Q(n) = \sum_{k=0}^{n-1} \frac{n!}{(n-k-1)!\, n^{k+1}}
$$
and
$$
R(n) = \sum_{k=0}^{\infty} \frac{n!\, n^k}{(n+k)!} = \frac{n!\, e^n}{n^n} - Q(n)
$$
the difference satisfies
$$
R(n) - Q(n) = \frac{2}{3} + \frac{8}{135 (n + \vartheta)}
$$
for some $\vartheta = \vartheta(n)$ with $2/21 \leq \vartheta \leq 8/45$.</p>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=56603243-a20c-4cfc-98a1-39f77eef3f98">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h2 id="Manual-check-for-$n-%5Cleq-N$">Manual check for $n \leq N$<a class="anchor-link" href="#Manual-check-for-$n-%5Cleq-N$">¶</a></h2><p>We first validate the claim for all $n \leq N = 70000$.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=56625855-ebee-483e-95b6-aeb8f9fd2eb3">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [2]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">N</span> <span class="o">=</span> <span class="mi">70000</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=a7ae8b0c-7b21-454d-b307-ab771519cb41">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [3]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">theta_exact</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="n">theta</span> <span class="o">=</span> <span class="p">(</span><span class="n">exp</span><span class="p">(</span><span class="n">n</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span> <span class="o">-</span> <span class="nb">sum</span><span class="p">(</span><span class="n">n</span><span class="o">^</span><span class="n">ell</span> <span class="o">/</span> <span class="n">factorial</span><span class="p">(</span><span class="n">ell</span><span class="p">)</span> <span class="k">for</span> <span class="n">ell</span> <span class="ow">in</span> <span class="n">srange</span><span class="p">(</span><span class="n">n</span><span class="p">)))</span> <span class="o">*</span> <span class="n">factorial</span><span class="p">(</span><span class="n">n</span><span class="p">)</span> <span class="o">/</span> <span class="n">n</span><span class="o">^</span><span class="n">n</span>
    <span class="k">return</span> <span class="mi">4</span> <span class="o">/</span> <span class="p">(</span><span class="n">theta</span> <span class="o">-</span> <span class="mi">1</span><span class="o">/</span><span class="mi">3</span><span class="p">)</span> <span class="o">/</span> <span class="mi">135</span> <span class="o">-</span> <span class="n">n</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=1ea1b9aa-4bab-45ef-aa07-1a505b501e25">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [4]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">RBF</span> <span class="o">=</span> <span class="n">RealBallField</span><span class="p">(</span><span class="mi">100</span><span class="p">)</span>

<span class="nd">@parallel</span><span class="p">(</span><span class="n">ncpus</span><span class="o">=</span><span class="mi">16</span><span class="p">)</span>
<span class="k">def</span> <span class="nf">theta_rbf</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
    <span class="n">theta</span> <span class="o">=</span> <span class="n">RBF</span><span class="p">(</span><span class="n">exp</span><span class="p">(</span><span class="n">n</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span> <span class="o">-</span> <span class="n">RBF</span><span class="o">.</span><span class="n">sum</span><span class="p">(</span><span class="n">RBF</span><span class="p">(</span><span class="n">n</span><span class="p">)</span><span class="o">^</span><span class="n">ell</span> <span class="o">/</span> <span class="n">RBF</span><span class="o">.</span><span class="n">gamma</span><span class="p">(</span><span class="n">ell</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span> <span class="k">for</span> <span class="n">ell</span> <span class="ow">in</span> <span class="n">srange</span><span class="p">(</span><span class="n">n</span><span class="p">))</span>
    <span class="n">theta</span> <span class="o">=</span> <span class="n">theta</span> <span class="o">*</span> <span class="n">RBF</span><span class="o">.</span><span class="n">gamma</span><span class="p">(</span><span class="n">n</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span> <span class="o">/</span> <span class="n">RBF</span><span class="p">(</span><span class="n">n</span><span class="p">)</span><span class="o">^</span><span class="n">n</span>
    <span class="k">return</span> <span class="mi">4</span> <span class="o">/</span> <span class="p">(</span><span class="n">theta</span> <span class="o">-</span> <span class="mi">1</span><span class="o">/</span><span class="mi">3</span><span class="p">)</span> <span class="o">/</span> <span class="mi">135</span> <span class="o">-</span> <span class="n">n</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=22f0f135-78b7-4f34-8963-c588158d5a0a">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [5]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="o">%%time</span>

<span class="kn">from</span> <span class="nn">tqdm.notebook</span> <span class="kn">import</span> <span class="n">tqdm</span>

<span class="n">check</span> <span class="o">=</span> <span class="nb">all</span><span class="p">([</span>
    <span class="mi">2</span><span class="o">/</span><span class="mi">21</span> <span class="o">&lt;=</span> <span class="n">theta_value</span> <span class="o">&lt;=</span> <span class="mi">8</span><span class="o">/</span><span class="mi">45</span>
    <span class="k">for</span> <span class="n">args</span><span class="p">,</span> <span class="n">theta_value</span> <span class="ow">in</span> <span class="n">tqdm</span><span class="p">(</span><span class="n">theta_rbf</span><span class="p">(</span><span class="n">srange</span><span class="p">(</span><span class="mi">1</span><span class="p">,</span> <span class="n">N</span><span class="o">+</span><span class="mi">1</span><span class="p">)),</span> <span class="n">total</span><span class="o">=</span><span class="nb">int</span><span class="p">(</span><span class="n">N</span><span class="p">))</span>
<span class="p">])</span>
<span class="n">check</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>  0%|          | 0/70000 [00:00&lt;?, ?it/s]</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>CPU times: user 46.7 s, sys: 9min 1s, total: 9min 48s
Wall time: 19min 27s
</pre>
</div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[5]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>True</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=d07a90bb-17a4-43fd-b3c1-461a496ae400">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h2 id="Rigorous-asymptotic-error-bounds">Rigorous asymptotic error bounds<a class="anchor-link" href="#Rigorous-asymptotic-error-bounds">¶</a></h2>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=b1f4ffb9-4070-4163-bf9a-23e557b52954">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [6]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="kn">import</span> <span class="nn">dependent_bterms</span> <span class="k">as</span> <span class="nn">dbt</span>
</pre></div>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=25dfaa78-00dc-4162-996b-9a76621447ca">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="Tail-error,-summation-range-$k-%5Cgeq-C-n%5E%7B%5Calpha%7D$">Tail error, summation range $k \geq C n^{\alpha}$<a class="anchor-link" href="#Tail-error,-summation-range-$k-%5Cgeq-C-n%5E%7B%5Calpha%7D$">¶</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=6c5f58b5-a3e1-478c-897d-711142b6af7f">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [7]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">CC</span> <span class="o">=</span> <span class="n">ComplexBallField</span><span class="p">(</span><span class="mi">100</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=82093755-7116-46ed-ba25-7ba6382ed484">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [8]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">C</span> <span class="o">=</span> <span class="mi">4</span>
<span class="n">alpha</span> <span class="o">=</span> <span class="mi">3</span><span class="o">/</span><span class="mi">5</span>

<span class="n">AR</span><span class="p">,</span> <span class="n">n</span><span class="p">,</span> <span class="n">k</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">AsymptoticRingWithDependentVariable</span><span class="p">(</span>
    <span class="s1">'n^QQ'</span><span class="p">,</span> <span class="s1">'k'</span><span class="p">,</span> <span class="mi">0</span><span class="p">,</span> <span class="n">alpha</span><span class="p">,</span>
    <span class="n">upper_bound_factor</span><span class="o">=</span><span class="n">C</span><span class="p">,</span>
    <span class="n">bterm_round_to</span><span class="o">=</span><span class="mi">70</span><span class="p">,</span>
    <span class="n">default_prec</span><span class="o">=</span><span class="mi">8</span>
<span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=0862fb92-27f9-4bdb-809a-3cbf5d5584dd">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [9]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">contribution_tail_sym</span> <span class="o">=</span> <span class="p">(</span>
    <span class="n">exp</span><span class="p">(</span><span class="n">C</span><span class="o">^</span><span class="mi">3</span> <span class="o">*</span> <span class="n">N</span><span class="o">^</span><span class="p">(</span><span class="mi">3</span><span class="o">*</span><span class="n">alpha</span> <span class="o">-</span> <span class="mi">2</span><span class="p">)</span> <span class="o">/</span> <span class="mi">6</span><span class="p">)</span> <span class="o">/</span> <span class="p">(</span><span class="mi">1</span> <span class="o">-</span> <span class="n">C</span><span class="o">/</span><span class="mi">2</span> <span class="o">*</span> <span class="n">N</span><span class="o">^</span><span class="p">(</span><span class="n">alpha</span> <span class="o">-</span> <span class="mi">1</span><span class="p">))</span> <span class="o">/</span> <span class="n">C</span>
    <span class="o">*</span> <span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span> <span class="o">-</span> <span class="n">alpha</span><span class="p">)</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">C</span><span class="o">^</span><span class="mi">2</span> <span class="o">/</span> <span class="mi">2</span> <span class="o">*</span> <span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">alpha</span> <span class="o">-</span> <span class="mi">1</span><span class="p">))</span>
<span class="p">)</span>
<span class="n">contribution_tail_sym</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[9]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>-8750*n^(2/5)*e^(2/13125*70000^(4/5) - 8*n^(1/5))/(70000^(3/5) - 35000)</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=619bd1a8-4cae-473f-b4e2-9045100d739b">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [10]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">tail_error_power</span> <span class="o">=</span> <span class="mi">10</span>
<span class="k">for</span> <span class="n">sol</span> <span class="ow">in</span> <span class="p">(</span><span class="n">n_sym</span><span class="o">^</span><span class="n">tail_error_power</span> <span class="o">*</span> <span class="n">contribution_tail_sym</span><span class="p">)</span><span class="o">.</span><span class="n">diff</span><span class="p">(</span><span class="n">n_sym</span><span class="p">,</span> <span class="mi">1</span><span class="p">)</span><span class="o">.</span><span class="n">solve</span><span class="p">(</span><span class="n">n_sym</span><span class="p">,</span> <span class="n">solution_dict</span><span class="o">=</span><span class="kc">True</span><span class="p">):</span>
    <span class="k">assert</span> <span class="n">N</span> <span class="o">&gt;</span> <span class="n">sol</span><span class="p">[</span><span class="n">n_sym</span><span class="p">]</span>  <span class="c1"># ensure N is sufficiently large such that error &lt;= const / n^tail_error_power</span>

<span class="n">contribution_tail_asy</span> <span class="o">=</span> <span class="n">contribution_tail_sym</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">N</span><span class="p">)</span> <span class="o">*</span> <span class="n">AR</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="o">-</span><span class="n">tail_error_power</span><span class="p">),</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">contribution_tail_asy</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="application/vnd.jupyter.stderr" tabindex="0">
<pre>/home/behackl/code/sagemath-dev/local/var/lib/sage/venv-python3.12.5/lib/python3.12/site-packages/dependent_bterms/structures.py:387: FutureWarning: This class/method/function is marked as experimental. It, its functionality or its interface might change without a formal deprecation.
See https://github.com/sagemath/sage/issues/31922 for details.
  super().__init__(
</pre>
</div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[10]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>B(194103447782834572500468528898026137001/625000000000000000000000000000000000000000000000000000000000000000000*n^(-10), n &gt;= 70000)</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=0a7b82e7-2d38-40e3-8693-b8f8b57edf7a">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [11]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># numeric value of B-term constant</span>

<span class="n">CC</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">contribution_tail_asy</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="mi">1</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[11]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>[3.10565516452535316000749646237e-31 +/- 7.18e-61]</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=ad708e29-1b2a-4f20-ab7e-940c562174ef">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="Summand-approximation">Summand approximation<a class="anchor-link" href="#Summand-approximation">¶</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=1b80feb2-3c67-470d-a574-11e355bf7b5e">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [12]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">R</span> <span class="o">=</span> <span class="mi">9</span>
<span class="n">R_odd</span> <span class="o">=</span> <span class="n">R</span> <span class="k">if</span> <span class="n">R</span> <span class="o">%</span> <span class="mi">2</span> <span class="o">==</span> <span class="mi">1</span> <span class="k">else</span> <span class="n">R</span> <span class="o">+</span> <span class="mi">1</span>
<span class="n">R_even</span> <span class="o">=</span> <span class="n">R</span> <span class="k">if</span> <span class="n">R</span> <span class="o">%</span> <span class="mi">2</span> <span class="o">==</span> <span class="mi">0</span> <span class="k">else</span> <span class="n">R</span> <span class="o">+</span> <span class="mi">1</span>

<span class="n">taylor_order</span> <span class="o">=</span> <span class="mi">11</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=780e9b66-c37e-43b2-9873-de75d9388488">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [13]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">sum_odd_error</span> <span class="o">=</span> <span class="p">(</span>
    <span class="n">dbt</span><span class="o">.</span><span class="n">taylor_with_explicit_error</span><span class="p">(</span><span class="k">lambda</span> <span class="n">t</span><span class="p">:</span> <span class="mi">1</span><span class="o">/</span><span class="p">(</span><span class="mi">1</span> <span class="o">-</span> <span class="n">t</span><span class="p">),</span> <span class="n">k</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="n">n</span><span class="o">^</span><span class="mi">2</span><span class="p">,</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
    <span class="o">*</span> <span class="n">AR</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="mi">1</span> <span class="o">/</span> <span class="p">(</span><span class="n">R_odd</span> <span class="o">*</span> <span class="n">n</span><span class="o">^</span><span class="n">R_odd</span><span class="p">)</span> <span class="o">*</span> <span class="p">(</span><span class="n">k</span><span class="o">^</span><span class="n">R_odd</span> <span class="o">+</span> <span class="n">k</span><span class="o">^</span><span class="p">(</span><span class="n">R_odd</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="n">R_odd</span><span class="o">+</span><span class="mi">1</span><span class="p">)),</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="p">)</span>

<span class="n">sum_odd_expansion</span> <span class="o">=</span> <span class="o">-</span><span class="nb">sum</span><span class="p">([</span><span class="nb">sum</span><span class="p">(</span><span class="n">j</span><span class="o">^</span><span class="n">r</span><span class="p">,</span> <span class="n">j</span><span class="p">,</span> <span class="mi">1</span><span class="p">,</span> <span class="n">k</span><span class="p">)</span> <span class="o">/</span> <span class="p">(</span><span class="n">r</span> <span class="o">*</span> <span class="n">n</span><span class="o">^</span><span class="n">r</span><span class="p">)</span> <span class="k">for</span> <span class="n">r</span> <span class="ow">in</span> <span class="n">srange</span><span class="p">(</span><span class="mi">1</span><span class="p">,</span> <span class="n">R_odd</span><span class="p">,</span> <span class="mi">2</span><span class="p">)])</span>
<span class="n">sum_odd_expansion</span> <span class="o">+=</span> <span class="n">k</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">n</span><span class="p">)</span>  <span class="c1"># remove asymptotic main term, it remains exponential</span>
<span class="n">sum_odd_expansion</span> <span class="o">+=</span> <span class="n">sum_odd_error</span>
<span class="n">sum_odd_expansion</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[13]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>-1/2*k*n^(-1) + (-1/12*k^4 - 1/6*k^3 - 1/12*k^2)*n^(-3) + (-1/30*k^6 - 1/10*k^5 - 1/12*k^4 + 1/60*k^2)*n^(-5) + (-1/56*k^8 - 1/14*k^7 - 1/12*k^6 + 1/24*k^4 - 1/84*k^2)*n^(-7) + B((abs(22254742894409507255111729900436591171152450880201888222587801030379/2000000000000000000000000000000000000000000000000000000000000000000000*k^10 + 138888888888888888888888888888888888888888888888888888888888888888889/1250000000000000000000000000000000000000000000000000000000000000000000*k^9))*n^(-9), n &gt;= 70000)</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=8e8ea00d-b72d-470f-a28d-913f494d5121">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [14]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="o">%%time</span>

<span class="n">exp_expansion</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">taylor_with_explicit_error</span><span class="p">(</span>
    <span class="k">lambda</span> <span class="n">t</span><span class="p">:</span> <span class="mi">2</span><span class="o">*</span><span class="n">exp</span><span class="p">(</span><span class="n">t</span><span class="p">),</span> <span class="n">sum_odd_expansion</span><span class="p">,</span> <span class="n">order</span><span class="o">=</span><span class="n">taylor_order</span><span class="p">,</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span>
<span class="p">)</span>
<span class="n">exp_expansion</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">simplify_expansion</span><span class="p">(</span><span class="n">exp_expansion</span><span class="p">)</span>
<span class="n">exp_expansion</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>CPU times: user 10min 49s, sys: 6.85 s, total: 10min 56s
Wall time: 9min 50s
</pre>
</div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[14]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>2 - k*n^(-1) + (-1/6*k^4 - 1/3*k^3 - 1/6*k^2)*n^(-3) + 1/4*k^2*n^(-2) + 1/12*k^5*n^(-4) - 1/24*k^3*n^(-3) + 1/144*k^8*n^(-6) + (-7/80*k^6 - 29/120*k^5 - 3/16*k^4)*n^(-5) + (11/64*k^4 + 1/12*k^3)*n^(-4) - 1/288*k^9*n^(-7) + 31/480*k^7*n^(-6) - 1/5184*k^12*n^(-9) - 1/1920*k^5*n^(-5) + 37/5760*k^10*n^(-8) + (-523/8960*k^8 - 6131/40320*k^7)*n^(-7) + 1/10368*k^13*n^(-10) + (685/4608*k^6 + 1/9*k^5)*n^(-6) - 47/11520*k^11*n^(-9) + 1/248832*k^16*n^(-12) + 2717/53760*k^9*n^(-8) - 53/207360*k^14*n^(-11) - 12097/322560*k^7*n^(-7) + 5783/1075200*k^12*n^(-10) - 1/497664*k^17*n^(-13) + 1/288*k^5*n^(-6) + B((abs(704496239171721326579252108282199590413176005064629710785025275755421/10000000000000000000000000000000000000000000000000000000000000000000000*k^10 + 2284943369708994708994708994708994708994708994708994708994708994708997/10000000000000000000000000000000000000000000000000000000000000000000000*k^9 + 36042390046296296296296296296296296296296296296296296296296296296297/5000000000000000000000000000000000000000000000000000000000000000000000*k^8 + 35243055555555555555555555555555555555555555555555555555555555555557/10000000000000000000000000000000000000000000000000000000000000000000000*k^6 + 1984126984126984126984126984126984126984126984126984126984126984127/2000000000000000000000000000000000000000000000000000000000000000000000*k^4))*n^(-9), n &gt;= 70000) + 98551/737280*k^8*n^(-8) - 4063/1209600*k^13*n^(-11) - 155/768*k^6*n^(-7) + 192847/6451200*k^11*n^(-10) - 1/38880*k^16*n^(-13) + 1/144*k^4*n^(-6) - 6692951/154828800*k^9*n^(-9) + 61973/139345920*k^14*n^(-12) + 1/30*k^2*n^(-5) + 69/512*k^7*n^(-8) - 4540037/309657600*k^12*n^(-11) + 1/19906560*k^17*n^(-14) - 1/288*k^5*n^(-7) + 13701497/206438400*k^10*n^(-10) - 7591/55738368*k^15*n^(-13) + 1/95551488*k^20*n^(-16) - 1/60*k^3*n^(-6) - 229/5760*k^8*n^(-9) + 860029/619315200*k^13*n^(-12) - 1/238878720*k^18*n^(-15) + 1/716636160*k^23*n^(-18) + 23/1920*k^6*n^(-8) - 2769667/92897280*k^11*n^(-11) + 11/33177600*k^16*n^(-14) + (7/80*k^4 - 1/42*k^2)*n^(-7) + 12013/184320*k^9*n^(-10) - 268031/696729600*k^14*n^(-13) + 41/418037760*k^19*n^(-16) - 79/11520*k^7*n^(-9) + 732181/309657600*k^12*n^(-12) - 113/4180377600*k^17*n^(-15) + 11/627056640*k^22*n^(-18) + (-23/480*k^5 - 1/360*k^4 + 1/84*k^3)*n^(-8) - 8928133/309657600*k^10*n^(-11) + 199/216760320*k^15*n^(-14) + (6803/460800*k^8 - 6073/345600*k^7 - 319/40320*k^6 + 1/252*k^5 + 19/8400*k^4)*n^(-10) - 6737/10886400*k^13*n^(-13) + 4741/11705057280*k^18*n^(-16) + (2479/259200*k^6 + 1/1080*k^5 - 1/504*k^4)*n^(-9) + 785387/371589120*k^11*n^(-12) - 107/1463132160*k^16*n^(-15) + 193/1950842880*k^21*n^(-18) + (-277/34560*k^9 + 6761/1036800*k^8 + 1067/302400*k^7 - 149/120960*k^6 - 121/151200*k^5)*n^(-11) + 13133/9754214400*k^14*n^(-14) - 29/25920*k^7*n^(-10) - 151373/278691840*k^12*n^(-13) + 5557/5852528640*k^17*n^(-16) + 1/2160*k^5*n^(-9) + 13571/19906560*k^10*n^(-12) - 1/9525600*k^15*n^(-15) + 3811/11705057280*k^20*n^(-18) + 41/38707200*k^13*n^(-14) + (-1/5760*k^6 + 1/4032*k^5)*n^(-10) - 10663/55738368*k^11*n^(-13) + 3949/2926264320*k^16*n^(-16) + (-48169/174182400*k^9 - 1537/8709120*k^8 + 23/362880*k^7 + 1/24192*k^6)*n^(-12) - 683/8360755200*k^14*n^(-15) + 799/1170505728*k^19*n^(-18) + 1/2764800*k^12*n^(-14) + (64961/1393459200*k^10 + 661/17418240*k^9 - 17/1451520*k^8 - 1/120960*k^7)*n^(-13) + 83/73156608*k^15*n^(-16) - 121/4180377600*k^13*n^(-15) + 13/13934592*k^18*n^(-18) + (-17/1393459200*k^11 - 1/66355200*k^10 + 1/108380160*k^9)*n^(-14) + (799/1672151040*k^14 + 19/836075520*k^13 - 877/23410114560*k^12 + 1/121927680*k^11 + 1/130056192*k^10)*n^(-16) - 1/2090188800*k^12*n^(-15) + (4733/5852528640*k^17 + 2309/5852528640*k^16 + 227/3901685760*k^15 - 13/438939648*k^14 - 13/4389396480*k^13 + 11/1300561920*k^12 + 1/390168576*k^11)*n^(-18) + (1/1045094400*k^11 - 1/1950842880*k^10)*n^(-15)</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=988ee2a3-eb1c-4ffc-839e-8499cdefd484">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [15]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">sum_even_error</span> <span class="o">=</span> <span class="p">(</span>
    <span class="n">dbt</span><span class="o">.</span><span class="n">taylor_with_explicit_error</span><span class="p">(</span><span class="k">lambda</span> <span class="n">t</span><span class="p">:</span> <span class="mi">1</span><span class="o">/</span><span class="p">(</span><span class="mi">1</span> <span class="o">-</span> <span class="n">t</span><span class="p">),</span> <span class="n">k</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="n">n</span><span class="o">^</span><span class="mi">2</span><span class="p">,</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
    <span class="o">*</span> <span class="n">AR</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="mi">1</span> <span class="o">/</span> <span class="p">(</span><span class="n">R_even</span> <span class="o">*</span> <span class="n">n</span><span class="o">^</span><span class="n">R_even</span><span class="p">)</span> <span class="o">*</span> <span class="p">(</span><span class="n">k</span><span class="o">^</span><span class="n">R_even</span> <span class="o">+</span> <span class="n">k</span><span class="o">^</span><span class="p">(</span><span class="n">R_even</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="n">R_even</span><span class="o">+</span><span class="mi">1</span><span class="p">)),</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="p">)</span>

<span class="n">sum_even_expansion</span> <span class="o">=</span> <span class="nb">sum</span><span class="p">([</span><span class="nb">sum</span><span class="p">(</span><span class="n">j</span><span class="o">^</span><span class="n">r</span><span class="p">,</span> <span class="n">j</span><span class="p">,</span> <span class="mi">1</span><span class="p">,</span> <span class="n">k</span><span class="p">)</span> <span class="o">/</span> <span class="p">(</span><span class="n">r</span> <span class="o">*</span> <span class="n">n</span><span class="o">^</span><span class="n">r</span><span class="p">)</span> <span class="k">for</span> <span class="n">r</span> <span class="ow">in</span> <span class="n">srange</span><span class="p">(</span><span class="mi">2</span><span class="p">,</span> <span class="n">R_even</span><span class="p">,</span> <span class="mi">2</span><span class="p">)])</span>
<span class="n">sum_even_expansion</span> <span class="o">+=</span> <span class="n">sum_even_error</span>
<span class="n">sum_even_expansion</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[15]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>(1/6*k^3 + 1/4*k^2 + 1/12*k)*n^(-2) + (1/20*k^5 + 1/8*k^4 + 1/12*k^3 - 1/120*k)*n^(-4) + (1/42*k^7 + 1/12*k^6 + 1/12*k^5 - 1/36*k^3 + 1/252*k)*n^(-6) + (1/72*k^9 + 1/16*k^8 + 1/12*k^7 - 7/120*k^5 + 1/36*k^3 - 1/240*k)*n^(-8) + B((abs(91054224487447387750085406167237679606796061779413385456176963276073/10000000000000000000000000000000000000000000000000000000000000000000000*k^11 + 1/10*k^10))*n^(-10), n &gt;= 70000)</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=e3c82086-8605-4a19-a944-ada6c5832751">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [16]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="o">%%time</span>

<span class="n">sinh_expansion</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">taylor_with_explicit_error</span><span class="p">(</span>
    <span class="k">lambda</span> <span class="n">t</span><span class="p">:</span> <span class="n">sinh</span><span class="p">(</span><span class="n">t</span><span class="p">),</span> <span class="n">sum_even_expansion</span><span class="p">,</span> <span class="n">order</span><span class="o">=</span><span class="n">taylor_order</span><span class="o">+</span><span class="mi">1</span><span class="p">,</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span>
<span class="p">)</span>
<span class="n">sinh_expansion</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">simplify_expansion</span><span class="p">(</span><span class="n">sinh_expansion</span><span class="p">)</span>
<span class="n">sinh_expansion</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>CPU times: user 3min 43s, sys: 2.36 s, total: 3min 46s
Wall time: 3min 43s
</pre>
</div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[16]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>(1/6*k^3 + 1/4*k^2 + 1/12*k)*n^(-2) + 1/1296*k^9*n^(-6) + (1/20*k^5 + 1/8*k^4 + 1/12*k^3)*n^(-4) + 1/933120*k^15*n^(-10) + (1/288*k^8 + 365/12096*k^7 + 103/1152*k^6)*n^(-6) + (1/1440*k^11 + 11/2880*k^10)*n^(-8) + 1/1410877440*k^21*n^(-14) + (1/124416*k^14 + 18479/32659200*k^13)*n^(-10) + (1/622080*k^17 + 17/1244160*k^16)*n^(-12) + 1/3656994324480*k^27*n^(-18) + 1/134369280*k^20*n^(-14) + 1/671846400*k^23*n^(-16) + 1/14481697524940800*k^33*n^(-22) + 1/270888468480*k^26*n^(-18) + B((abs(244283488069934379492866955365982120134747267826793295226144099/1250000000000000000000000000000000000000000000000000000000000000000000*k^36 + 41345429219800504665616691222543988890582397669731917559992549/5000000000000000000000000000000000000000000000000000000000000000000000*k^35))*n^(-24), n &gt;= 70000) + 389/17280*k^9*n^(-8) + 49831/28217548800*k^19*n^(-14) + 1/1354442342400*k^29*n^(-20) + 154843/43545600*k^12*n^(-10) + 23/1343692800*k^22*n^(-16) + 1/877678637875200*k^32*n^(-22) + 299/3456*k^5*n^(-6) + 302983/653184000*k^15*n^(-12) + 6013/2902376448000*k^25*n^(-18) + 1/4388393189376000*k^35*n^(-24) + 93/1280*k^8*n^(-8) + 103721/6270566400*k^18*n^(-14) + 29/2708884684800*k^28*n^(-20) - 1/120*k*n^(-4) + B((abs(41539296473077080892374915633645137178861208135282992685304835218213/2000000000000000000000000000000000000000000000000000000000000000000000*k^11 + 1/10*k^10))*n^(-10), n &gt;= 70000) + 1/1152*k^4*n^(-6) + 93061/29030400*k^14*n^(-12) + 6961/270888468480*k^24*n^(-18) + 1/250765325107200*k^34*n^(-24) + 517/5760*k^7*n^(-8) + 2623631/37623398400*k^17*n^(-14) + 37/507915878400*k^27*n^(-20) + 302797/23224320*k^10*n^(-10) + 7/23887872*k^20*n^(-16) + 31/702142910300160*k^30*n^(-22) + (-287/10368*k^3 + 1/252*k)*n^(-6) + 10130509/1045094400*k^13*n^(-12) + 2400151/16253308108800*k^23*n^(-18) + 349/10532143654502400*k^33*n^(-24) + (7/3840*k^6 - 673/11520*k^5 - 1/5760*k^4 + 959/34560*k^3 - 1/240*k)*n^(-8) + 4317847/25082265600*k^16*n^(-14) + 31/100329062400*k^26*n^(-20) + (9760379/1045094400*k^9 + 67/28800*k^8 - 1247/1209600*k^7 - 163/241920*k^6 + 37/1209600*k^5 + 221/2419200*k^4 + 121/7257600*k^3)*n^(-10) + 20797/32248627200*k^19*n^(-16) + 163/1053214365450240*k^29*n^(-22) + (2120443/139345920*k^12 + 425647/36288000*k^11 + 4829/2419200*k^10 - 43909/14515200*k^9 - 269/241920*k^8 + 34463/36288000*k^7 + 2861/4838400*k^6 - 43/907200*k^5 - 23/241920*k^4 - 419/24192000*k^3)*n^(-12) + 5612851/10835538739200*k^22*n^(-18) + 407/2340476367667200*k^32*n^(-24) + 123409589/451480780800*k^15*n^(-14) + 661/722369249280*k^25*n^(-20) + (13/995328*k^8 + 5/1492992*k^7 + 1/1990656*k^6 + 1/29859840*k^5)*n^(-10) + 1463/1433272320*k^18*n^(-16) + 319/780158789222400*k^28*n^(-22) + (3017/29859840*k^11 + 407/9953280*k^10 + 97/11943936*k^9 - 1/1327104*k^8 - 13/14929920*k^7 - 1/4976640*k^6 - 1/59719680*k^5)*n^(-12) + 150629453/121899810816000*k^21*n^(-18) + 68101/105321436545024000*k^31*n^(-24) + (86515481/300987187200*k^14 + 176598581/902961561600*k^13 + 1082497/14332723200*k^12 + 1723391/300987187200*k^11 - 877927/100329062400*k^10 - 3008009/902961561600*k^9 + 82259/300987187200*k^8 + 435317/902961561600*k^7 + 263/2090188800*k^6 + 71/6270566400*k^5)*n^(-14) + 967/481579499520*k^24*n^(-20) + (17129/14332723200*k^17 + 89981/85996339200*k^16 + 17587/25798901760*k^15 + 9221/28665446400*k^14 + 26243/257989017600*k^13 + 91/5733089280*k^12 - 203/85996339200*k^11 - 7/3439853568*k^10 - 137/257989017600*k^9 - 1/14332723200*k^8 - 1/257989017600*k^7)*n^(-16) + 11873/14042858206003200*k^27*n^(-22) + (228969073/108355387392000*k^20 + 1381508173/520105859481600*k^19 + 122196923/49533891379200*k^18 + 8656330241/5201058594816000*k^17 + 333421561/433421549568000*k^16 + 193787459/975198486528000*k^15 - 47381/6934744793088*k^14 - 13406633/520105859481600*k^13 - 3156263/433421549568000*k^12 + 328861/371504185344000*k^11 + 404357/346737239654400*k^10 + 3290117/9361905470668800*k^9 + 61/1203948748800*k^8 + 163/54177693696000*k^7)*n^(-18) + 127193/70214291030016000*k^30*n^(-24) + (24421/7223692492800*k^23 + 64423/14447384985600*k^22 + 1616233/346737239654400*k^21 + 11063/2853804441600*k^20 + 59057/23115815976960*k^19 + 25327/19263179980800*k^18 + 4369/8561413324800*k^17 + 15793/115579079884800*k^16 + 751/43342154956800*k^15 - 1/256842399744*k^14 - 1/361184624640*k^13 - 59/77052719923200*k^12 - 43/346737239654400*k^11 - 1/86684309913600*k^10 - 1/2080423437926400*k^9)*n^(-20) + (13129/9361905470668800*k^26 + 42629/22468573129605120*k^25 + 6343/2995809750614016*k^24 + 882241/449371462592102400*k^23 + 1668397/1098463575225139200*k^22 + 882241/898742925184204800*k^21 + 6343/11983239002456064*k^20 + 42629/179748585036840960*k^19 + 13129/149790487530700800*k^18 + 11873/449371462592102400*k^17 + 319/49930162510233600*k^16 + 163/134811438777630720*k^15 + 31/179748585036840960*k^14 + 47/2696228775552614400*k^13 + 1/898742925184204800*k^12 + 1/29658516531078758400*k^11)*n^(-22) + (334433/84257149236019200*k^29 + 130471/18723810941337600*k^28 + 2237609/224685731296051200*k^27 + 2922271/249650812551168000*k^26 + 51133423/4493714625921024000*k^25 + 1097903/119832390024560640*k^24 + 5475137/898742925184204800*k^23 + 1986487/599161950122803200*k^22 + 13028059/8987429251842048000*k^21 + 5093/10402117189632000*k^20 + 207713/1797485850368409600*k^19 + 3553/299580975061401600*k^18 - 1793/449371462592102400*k^17 - 22187/8987429251842048000*k^16 - 4741/6740571938881536000*k^15 - 11/85594564303257600*k^14 - 83/5392457551105228800*k^13 - 1/898742925184204800*k^12 - 1/26962287755526144000*k^11)*n^(-24)</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=76b72e35-7998-4e52-b73d-cbb8995576f3">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>Computations can be sped up significantly if we manually split the contributions into their exact and error parts.
Due to a Bug in SageMath (to be resolved as soon as the patch at <a href="https://github.com/sagemath/sage/pull/39582">https://github.com/sagemath/sage/pull/39582</a> is included) we cannot use the usual <code>.exact_part</code> and <code>.error_part</code> methods of asymptotic expansions.</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=1fe987bc-1390-4092-a840-c0fae1c98780">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [17]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">sinh_exact</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">zero</span><span class="p">()</span>
<span class="n">sinh_error</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">zero</span><span class="p">()</span>
<span class="k">for</span> <span class="n">summand</span> <span class="ow">in</span> <span class="n">sinh_expansion</span><span class="o">.</span><span class="n">summands</span><span class="p">:</span>
    <span class="k">if</span> <span class="n">summand</span><span class="o">.</span><span class="n">is_exact</span><span class="p">():</span>
        <span class="n">sinh_exact</span> <span class="o">+=</span> <span class="n">AR</span><span class="p">(</span><span class="n">summand</span><span class="p">)</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="n">sinh_error</span> <span class="o">+=</span> <span class="n">AR</span><span class="p">(</span><span class="n">summand</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=56931c1f-1729-413d-8c49-192af0aeba75">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [18]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">exp_exact</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">zero</span><span class="p">()</span>
<span class="n">exp_error</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">zero</span><span class="p">()</span>
<span class="k">for</span> <span class="n">summand</span> <span class="ow">in</span> <span class="n">exp_expansion</span><span class="o">.</span><span class="n">summands</span><span class="p">:</span>
    <span class="k">if</span> <span class="n">summand</span><span class="o">.</span><span class="n">is_exact</span><span class="p">():</span>
        <span class="n">exp_exact</span> <span class="o">+=</span> <span class="n">AR</span><span class="p">(</span><span class="n">summand</span><span class="p">)</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="n">exp_error</span> <span class="o">+=</span> <span class="n">AR</span><span class="p">(</span><span class="n">summand</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=88e4dfd3-7dc1-44bf-b221-e9cee50cefdb">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [19]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="o">%%time</span>

<span class="n">product_error</span> <span class="o">=</span> <span class="n">sinh_exact</span> <span class="o">*</span> <span class="n">exp_error</span> <span class="o">+</span> <span class="n">exp_exact</span> <span class="o">*</span> <span class="n">sinh_error</span> <span class="o">+</span> <span class="n">sinh_error</span> <span class="o">*</span> <span class="n">exp_error</span>
<span class="n">product_error</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>CPU times: user 9.02 s, sys: 205 ms, total: 9.23 s
Wall time: 9.13 s
</pre>
</div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[19]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>B((abs(3933781589548028862687018895629518469515065893912660835645866831/10000000000000000000000000000000000000000000000000000000000000000000000*k^36 + 41345429219800504665616691222543988890582397669731917559992549/2500000000000000000000000000000000000000000000000000000000000000000000*k^35))*n^(-24), n &gt;= 70000) + B((abs(58779740811259654093775957064227564678715252607731135646863568102879/5000000000000000000000000000000000000000000000000000000000000000000000*k^13 + 111389590948885889962119571904409803153815766743531309172408230278071/2000000000000000000000000000000000000000000000000000000000000000000000*k^12 + 320978996186828776614523511566432037607603673932366625956430726877817/5000000000000000000000000000000000000000000000000000000000000000000000*k^11 + 208433142498897707231040564373897707231040564373897707231040564373899/10000000000000000000000000000000000000000000000000000000000000000000000*k^10 + 1188090760030864197530864197530864197530864197530864197530864197531/1000000000000000000000000000000000000000000000000000000000000000000000*k^9 + 881076388888888888888888888888888888888888888888888888888888888889/1000000000000000000000000000000000000000000000000000000000000000000000*k^8 + 573795056216931216931216931216931216931216931216931216931216931217/1250000000000000000000000000000000000000000000000000000000000000000000*k^7 + 2480158730158730158730158730158730158730158730158730158730158730159/10000000000000000000000000000000000000000000000000000000000000000000000*k^6 + 10333994708994708994708994708994708994708994708994708994708994709/125000000000000000000000000000000000000000000000000000000000000000000*k^5))*n^(-11), n &gt;= 70000) + B((abs(430360985081796278765305054461643398488531154591659636676724996297227/10000000000000000000000000000000000000000000000000000000000000000000000*k^11 + 1/5*k^10))*n^(-10), n &gt;= 70000)</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=38a49049-997c-42c8-96dc-18b3c1c3239a">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="Contribution-of-expansion-error-when-summing-over-$1-%5Cleq-k-%3C-C-n%5E%7B%5Calpha%7D$">Contribution of expansion error when summing over $1 \leq k &lt; C n^{\alpha}$<a class="anchor-link" href="#Contribution-of-expansion-error-when-summing-over-$1-%5Cleq-k-%3C-C-n%5E%7B%5Calpha%7D$">¶</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=58cd2fe1-eb7f-4862-8bed-d3a065423fc7">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [20]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">f</span><span class="p">(</span><span class="n">t</span><span class="p">)</span> <span class="o">=</span> <span class="n">t</span><span class="o">^</span><span class="n">j</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">t</span><span class="o">^</span><span class="mi">2</span> <span class="o">/</span> <span class="mi">2</span> <span class="o">/</span> <span class="n">n_sym</span><span class="p">)</span>
<span class="n">t_0</span> <span class="o">=</span> <span class="n">sqrt</span><span class="p">(</span><span class="n">j</span> <span class="o">*</span> <span class="n">n_sym</span><span class="p">)</span>

<span class="n">integral_bound</span> <span class="o">=</span> <span class="n">f</span><span class="p">(</span><span class="n">t_0</span><span class="p">)</span> <span class="o">+</span> <span class="n">integrate</span><span class="p">(</span><span class="n">f</span><span class="p">(</span><span class="n">t</span><span class="p">),</span> <span class="n">t</span><span class="p">,</span> <span class="mi">0</span><span class="p">,</span> <span class="n">oo</span><span class="p">)</span>
<span class="n">integral_bound</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[20]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>sqrt(j*n)^j*e^(-1/2*j) + 1/2*(1/2/n)^(-1/2*j - 1/2)*gamma(1/2*j + 1/2)</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=2b9c19aa-c218-4e42-b070-95d34c72245e">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [21]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">expansion_error</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">zero</span><span class="p">()</span>

<span class="k">for</span> <span class="n">summand</span> <span class="ow">in</span> <span class="n">product_error</span><span class="o">.</span><span class="n">summands</span><span class="p">:</span>
    <span class="n">contribution</span> <span class="o">=</span> <span class="n">AR</span><span class="o">.</span><span class="n">zero</span><span class="p">()</span>
    <span class="k">with</span> <span class="n">assuming</span><span class="p">(</span><span class="n">k</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">):</span>
        <span class="n">coef</span> <span class="o">=</span> <span class="n">summand</span><span class="o">.</span><span class="n">coefficient</span><span class="o">.</span><span class="n">simplify</span><span class="p">()</span>
    <span class="k">for</span> <span class="n">c</span><span class="p">,</span> <span class="n">p</span> <span class="ow">in</span> <span class="n">coef</span><span class="o">.</span><span class="n">coefficients</span><span class="p">(</span><span class="n">k</span><span class="p">):</span>
        <span class="n">contribution</span> <span class="o">+=</span> <span class="nb">abs</span><span class="p">(</span><span class="n">c</span><span class="p">)</span> <span class="o">*</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">(</span><span class="n">integral_bound</span><span class="p">,</span> <span class="n">n</span><span class="o">=</span><span class="n">n</span><span class="p">,</span> <span class="n">j</span><span class="o">=</span><span class="n">p</span><span class="p">)</span> <span class="o">*</span> <span class="n">AR</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="n">summand</span><span class="o">.</span><span class="n">growth</span><span class="o">.</span><span class="n">exponent</span><span class="p">),</span> <span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
    <span class="n">expansion_error</span> <span class="o">+=</span> <span class="n">contribution</span>

<span class="n">expansion_error</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[21]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>B(59138250385178111917325655685691207566230080372652649439164384081397962894161/10000000000000000000000000000000000000000000000000000000000000000000000*n^(-4), n &gt;= 70000)</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=385a67f5-eece-4e47-bfea-9fba36e48429">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [22]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">CC</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">expansion_error</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="mi">1</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[22]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>[5913825.03851781119173256556857 +/- 7.93e-24]</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=53aace59-0ceb-40ee-92f1-d897e23eb538">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="Error-for-completing-the-exact-part-of-the-expansion-by-summing-over-$k-%3E-C-n%5E%7B%5Calpha%7D$">Error for completing the exact part of the expansion by summing over $k &gt; C n^{\alpha}$<a class="anchor-link" href="#Error-for-completing-the-exact-part-of-the-expansion-by-summing-over-$k-%3E-C-n%5E%7B%5Calpha%7D$">¶</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=17e50789-675b-4974-a007-300f388f4a08">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [23]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">expansion_symbolic</span> <span class="o">=</span> <span class="p">(</span><span class="n">SR</span><span class="p">(</span><span class="n">exp_exact</span><span class="p">)</span> <span class="o">*</span> <span class="n">SR</span><span class="p">(</span><span class="n">sinh_exact</span><span class="p">))</span><span class="o">.</span><span class="n">expand</span><span class="p">()</span>
<span class="n">expansion_symbolic</span><span class="o">.</span><span class="n">collect</span><span class="p">(</span><span class="n">n_sym</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[23]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>1/6*(2*k^3 + 3*k^2 + k)/n^2 - 1/12*(2*k^4 + 3*k^3 + k^2)/n^3 + 1/240*(34*k^5 + 75*k^4 + 45*k^3 - 4*k)/n^4 - 1/1440*(40*k^7 + 222*k^6 + 375*k^5 + 225*k^4 + 20*k^3 - 12*k^2)/n^5 + 1/725760*(1120*k^9 + 15120*k^8 + 88782*k^7 + 198765*k^6 + 166215*k^5 + 6300*k^4 - 41692*k^3 + 5760*k)/n^6 - 1/1451520*(1120*k^10 + 38304*k^9 + 191598*k^8 + 373905*k^7 + 298515*k^6 + 34020*k^5 - 56812*k^4 - 6048*k^3 + 5760*k^2)/n^7 + 1/5806080*(15904*k^11 + 146160*k^10 + 656538*k^9 + 1520631*k^8 + 1556457*k^7 + 108108*k^6 - 747712*k^5 - 14112*k^4 + 327984*k^3 - 48384*k)/n^8 - 1/174182400*(22400*k^13 + 372960*k^12 + 4398248*k^11 + 20698110*k^10 + 45020115*k^9 + 43144605*k^8 + 4927048*k^7 - 16795800*k^6 - 2053520*k^5 + 6129360*k^4 + 509184*k^3 - 725760*k^2)/n^9 + 1/8360755200*(17920*k^15 + 672000*k^14 + 26294848*k^13 + 212101344*k^12 + 585980190*k^11 + 1330313805*k^10 + 1148248799*k^9 + 212956968*k^8 - 297081448*k^7 - 70340400*k^6 + 86678768*k^5 + 13747968*k^4 - 8430336*k^3)/n^10 - 1/16721510400*(17920*k^16 + 3736320*k^15 + 47745088*k^14 + 282098208*k^13 + 1029688398*k^12 + 2507146437*k^11 + 2490548903*k^10 + 619942824*k^9 - 776893480*k^8 - 370778544*k^7 + 245257328*k^6 + 143255040*k^5 - 25848576*k^4 - 17141760*k^3)/n^11 + 1/334430208000*(2956800*k^17 + 59270400*k^16 + 1102624832*k^15 + 7601478240*k^14 + 24551356310*k^13 + 45313773225*k^12 + 41324388079*k^11 + 10659606360*k^10 - 10737114500*k^9 - 5710471920*k^8 + 2995644176*k^7 + 2138511360*k^6 - 189826240*k^5 - 235008000*k^4 - 11584512*k^3)/n^12 - 1/3511517184000*(627200*k^19 + 21168000*k^18 + 987656320*k^17 + 10808301168*k^16 + 50477326850*k^15 + 169757843409*k^14 + 351915733540*k^13 + 377133266181*k^12 + 127883320271*k^11 - 121046203089*k^10 - 97331387260*k^9 + 36596411964*k^8 + 46526142544*k^7 - 3218502000*k^6 - 9907188480*k^5 - 60818688*k^4 + 819486720*k^3)/n^13 + 1/252829237248000*(358400*k^21 + 26342400*k^20 + 3852257920*k^19 + 56537933760*k^18 + 501564797160*k^17 + 2425879915164*k^16 + 7919698831562*k^15 + 15702687479325*k^14 + 16836188169241*k^13 + 6336018300969*k^12 - 4706511026217*k^11 - 4403487047220*k^10 + 1178201552612*k^9 + 1958183098032*k^8 - 7618773680*k^7 - 383506341120*k^6 - 15957220608*k^5 + 29501521920*k^4)/n^14 - 1/505658474496000*(358400*k^22 + 261918720*k^21 + 6155336320*k^20 + 122496292800*k^19 + 1044470165928*k^18 + 4197794831748*k^17 + 12132876183410*k^16 + 24674115708543*k^15 + 29156758607305*k^14 + 12502894856949*k^13 - 10045959242739*k^12 - 11180652204492*k^11 + 3296823297044*k^10 + 7025698937040*k^9 - 182922122096*k^8 - 2430831505536*k^7 - 28395585792*k^6 + 520677144576*k^5 - 50164531200*k^3)/n^15 + 1/2022633897984000*(21432320*k^23 + 747371520*k^22 + 31575080320*k^21 + 431236653120*k^20 + 2953949545576*k^19 + 12403481989428*k^18 + 36566724910682*k^17 + 71612302570143*k^16 + 81698511823149*k^15 + 35504311347981*k^14 - 25736829890987*k^13 - 31076108803476*k^12 + 6204049173344*k^11 + 18094217179440*k^10 + 1035801570720*k^9 - 5653804931712*k^8 - 478161176384*k^7 + 1102347988992*k^6 + 41564897280*k^5 - 100329062400*k^4)/n^16 - 1/15169754234880000*(1792000*k^25 + 101875200*k^24 + 13298544000*k^23 + 224389284000*k^22 + 2455615863704*k^21 + 16903341435660*k^20 + 62244064863310*k^19 + 154226947559325*k^18 + 283794893994381*k^17 + 337021898851215*k^16 + 168840906700745*k^15 - 74988966919620*k^14 - 107851940436992*k^13 + 7187134091370*k^12 + 46422573481920*k^11 + 8526353260320*k^10 - 10535217330640*k^9 - 2568938239920*k^8 + 1477545799680*k^7 + 217031270400*k^6 - 110631702528*k^5)/n^17 + 1/6553333829468160000*(3584000*k^27 + 435456000*k^26 + 173046021120*k^25 + 3863885760000*k^24 + 98786393707680*k^23 + 1071279493048944*k^22 + 6163686071597280*k^21 + 22428708735344760*k^20 + 57814972186209120*k^19 + 104351295062900691*k^18 + 116192141291575485*k^17 + 53399738914214490*k^16 - 30247925350157040*k^15 - 42771964823189397*k^14 + 2903164844484825*k^13 + 24409291945447800*k^12 + 6475944033837720*k^11 - 7042481686979640*k^10 - 2991624077746280*k^9 + 1259509597251840*k^8 + 649589959791360*k^7 - 111935200002048*k^6 - 61762570813440*k^5)/n^18 - 1/13106667658936320000*(3584000*k^28 + 6822144000*k^27 + 253750533120*k^26 + 8864727298560*k^25 + 149327461533600*k^24 + 1280298488843952*k^23 + 7271611227471648*k^22 + 31351667740386552*k^21 + 77924043396939600*k^20 + 137534206848463215*k^19 + 144457259807399517*k^18 + 61338830067367686*k^17 - 37587533271997188*k^16 - 50184732205013085*k^15 + 3021062583620637*k^14 + 28220960791230120*k^13 + 8564614288507224*k^12 - 7244798651164728*k^11 - 3691121287705832*k^10 + 1100107312736256*k^9 + 778899639202560*k^8 - 61775717105664*k^7 - 73372076605440*k^6 - 5404869918720*k^5)/n^19 + 1/366986694450216960000*(2373324800*k^29 + 127414425600*k^28 + 12790062351360*k^27 + 203563270955520*k^26 + 3620953643321952*k^25 + 34608367879556688*k^24 + 175076705373735648*k^23 + 569337936620339304*k^22 + 1300028859860630472*k^21 + 2056154659266933225*k^20 + 2041950252043727991*k^19 + 919243646402028570*k^18 - 315410201991135552*k^17 - 530059661797196619*k^16 - 32085521963553393*k^15 + 225652849894462536*k^14 + 91233163745043516*k^13 - 37748910955216104*k^12 - 28229458968205880*k^11 + 3268650655176192*k^10 + 5033886097461984*k^9 + 198970645708800*k^8 - 447074328379392*k^7 - 75668178862080*k^6)/n^20 - 1/2752400208376627200000*(125440000*k^31 + 10781568000*k^30 + 3134659494400*k^29 + 82394822764800*k^28 + 1539933027746400*k^27 + 20635478196222960*k^26 + 127546406792392560*k^25 + 471888916061742648*k^24 + 1318735764418129440*k^23 + 2999292857479836315*k^22 + 5052541939873285032*k^21 + 5444738590318387731*k^20 + 2892632630405104335*k^19 - 324810030983998770*k^18 - 1209830918247094686*k^17 - 238345972459454691*k^16 + 398699783368558245*k^15 + 211747978527168825*k^14 - 41642332596128194*k^13 - 51723709159186638*k^12 - 986615004222520*k^11 + 6854800507377480*k^10 + 712724990761728*k^9 - 502835465502720*k^8 - 93843206553600*k^7)/n^21 + 1/726633655011429580800000*(100352000*k^33 + 18213888000*k^32 + 14340332160000*k^31 + 481058707852800*k^30 + 20622046141558400*k^29 + 293684020411320000*k^28 + 3781581815212015584*k^27 + 31163794018183710576*k^26 + 152736678338682043848*k^25 + 494645277120154714620*k^24 + 1079018144927728070934*k^23 + 1582471024728943888359*k^22 + 1466022951197394074331*k^21 + 646458971121130925835*k^20 - 191877880557530069265*k^19 - 376659189165922380333*k^18 - 65395821840584790621*k^17 + 151984467721751610825*k^16 + 94117164779979718531*k^15 - 12694311040301211090*k^14 - 27954936392733265718*k^13 - 3668388431145455160*k^12 + 4754641537520034232*k^11 + 1627064502397221888*k^10 - 265882394819543040*k^9 - 209223668337868800*k^8 - 28466368887914496*k^7)/n^22 - 1/207609615717551308800000*(14336000*k^34 + 59136000000*k^33 + 2927143296000*k^32 + 242999597406720*k^31 + 5173798425276800*k^30 + 65790318333727680*k^29 + 685480002469968288*k^28 + 4802706677166984432*k^27 + 21891213509943047160*k^26 + 67002121955146673988*k^25 + 140824798999805297586*k^24 + 202142707814608230627*k^23 + 187000530638199398637*k^22 + 87476517543191586381*k^21 - 15561459595464517713*k^20 - 42991002306661221153*k^19 - 10326431218504505511*k^18 + 15456742186368344499*k^17 + 10824916446957968443*k^16 - 814231916657622078*k^15 - 3041338197309022754*k^14 - 576994298840437368*k^13 + 443305289269585384*k^12 + 179507019042005952*k^11 - 19427360348639232*k^10 - 20220302363627520*k^9 - 2877552744726528*k^8)/n^23 + 1/5813069240091436646400000*(13788364800*k^35 + 1054749696000*k^34 + 211031056051200*k^33 + 4615146485537280*k^32 + 105022687272469120*k^31 + 1117477697830105920*k^30 + 7922980992283366240*k^29 + 38932966270498131216*k^28 + 133391019503616963528*k^27 + 324382211124397582860*k^26 + 567036421074439642590*k^25 + 706918125444962372289*k^24 + 597332661456168742731*k^23 + 283900795588634588595*k^22 - 1526724149857092615*k^21 - 86847324376448758023*k^20 - 26358114362009236521*k^19 + 28241100323664609645*k^18 + 23257812166285377285*k^17 + 1458483930811268130*k^16 - 4590346997600899238*k^15 - 1283857338245052120*k^14 + 508335714314053280*k^13 + 258007381350996288*k^12 - 19959010972294240*k^11 - 27294886349660160*k^10 - 4012871541719040*k^9)/n^24 - 1/17439207720274309939200000*(200704000*k^37 + 24295219200*k^36 + 9872139827200*k^35 + 444781237824000*k^34 + 14747119873615360*k^33 + 250545300981655680*k^32 + 2413043305613765440*k^31 + 14242462119528609120*k^30 + 58325568620802338064*k^29 + 172036867810099129992*k^28 + 375237132862255892580*k^27 + 609110542608435879300*k^26 + 724936393882091862981*k^25 + 601231011780913942959*k^24 + 297130676957127401190*k^23 + 25007261784352082730*k^22 - 67610476870487535072*k^21 - 27670012032929525424*k^20 + 17377850236407841070*k^19 + 17857661442086152170*k^18 + 2598062784215150395*k^17 - 2799520972120597527*k^16 - 1053083616294353720*k^15 + 220768045181280360*k^14 + 157507030785693392*k^13 - 5652875799407760*k^12 - 15103987737189120*k^11 - 2317992206745600*k^10 + 1249236172800*k^9)/n^25 + 1/279027323524388959027200000*(1605632000*k^38 + 2761225420800*k^37 + 93258462617600*k^36 + 8909427371496960*k^35 + 136014306425043200*k^34 + 1201374044638521600*k^33 + 7901293543141940480*k^32 + 36950261127187577664*k^31 + 122062413261468910560*k^30 + 294076524172069856448*k^29 + 533184201199146414192*k^28 + 738892621959891427206*k^27 + 778028157937828597041*k^26 + 600514426950214666419*k^25 + 306941732546072336724*k^24 + 68294557158338335968*k^23 - 26260827318999737178*k^22 - 18802204503806533590*k^21 + 5554717669335942316*k^20 + 9533501842315548570*k^19 + 3086137687602276593*k^18 - 395770591216990869*k^17 - 387986319449525272*k^16 - 4302139293011208*k^15 + 24356461989136384*k^14 - 215685524163648*k^13 - 333559785461760*k^12 + 294118733905920*k^11 + 9993889382400*k^10)/n^26 - 1/1674163941146333754163200000*(162008268800*k^39 + 11186819481600*k^38 + 1533427665100800*k^37 + 46368007156584960*k^36 + 503038127469669120*k^35 + 3364484431094164224*k^34 + 17514416381269364480*k^33 + 71028259592062272192*k^32 + 217011938145178874016*k^31 + 499778663482488367296*k^30 + 880216117479500159952*k^29 + 1195567001757975458178*k^28 + 1244610217604173975011*k^27 + 966250102271356251585*k^26 + 521753842313434381860*k^25 + 156356553869040528216*k^24 - 9741077947765708038*k^23 - 28078734862236902778*k^22 - 4408919913001631588*k^21 + 6546554499673413126*k^20 + 4321978711468180059*k^19 + 825464857801548657*k^18 - 206250734909193192*k^17 - 118759511619876312*k^16 - 3620416247017088*k^15 + 9785076624202176*k^14 + 2843718333842688*k^13 + 312367289794560*k^12 + 9974729318400*k^11)/n^27 + 1/6696655764585335016652800000*(3211264000*k^41 + 386636185600*k^40 + 87099712716800*k^39 + 2733595141939200*k^38 + 104411837947945472*k^37 + 1568611403642850048*k^36 + 12303980707270317824*k^35 + 64742784527849824000*k^34 + 241715763683637648064*k^33 + 672209416149591696288*k^32 + 1434699387798496062144*k^31 + 2389126944042100176336*k^30 + 3115703559767573847954*k^29 + 3143971856979267269427*k^28 + 2363976297130834721445*k^27 + 1199383902416672277012*k^26 + 275716024384353282804*k^25 - 101023033311841053798*k^24 - 86938428966516630514*k^23 + 10511910791437296956*k^22 + 41200030882839409614*k^21 + 22967025640878919083*k^20 + 4611662148169360421*k^19 - 911824438791981432*k^18 - 724198474371363468*k^17 - 132553688606012608*k^16 + 20236315589651936*k^15 + 18876967092576768*k^14 + 5697160239513600*k^13 + 852366869544960*k^12 + 45572135583744*k^11)/n^28 - 1/3348327882292667508326400000*(802816000*k^42 + 804398120960*k^41 + 34869208371200*k^40 + 2278996335275520*k^39 + 49047174356527872*k^38 + 536084110483066368*k^37 + 3655108950765409280*k^36 + 17223186279806073152*k^35 + 59458054937397319456*k^34 + 155873387409248244384*k^33 + 317236020951169853280*k^32 + 507106473741981007566*k^31 + 637829366844946808127*k^30 + 624860708045536064808*k^29 + 462750861032882994219*k^28 + 239874788570186166453*k^27 + 66146322676066311975*k^26 - 10756803522309000156*k^25 - 17389196175416471638*k^24 - 3296687490840784436*k^23 + 4200034972267583889*k^22 + 3559424281293545412*k^21 + 1146203619194694955*k^20 + 13345962861899049*k^19 - 120464837705292303*k^18 - 35741116599343016*k^17 + 1983454382678168*k^16 + 3907230323009856*k^15 + 1114940061548544*k^14 + 148169507888640*k^13 + 8061737435136*k^12)/n^29 + 1/80359869175024020199833600000*(251120844800*k^43 + 11191294033920*k^42 + 1128804357416960*k^41 + 15979187931356160*k^40 + 193174235089305600*k^39 + 1815036897214739712*k^38 + 11976435759219431936*k^37 + 57225416863038720640*k^36 + 207595405641260267840*k^35 + 590805442538506446240*k^34 + 1340588027062196465256*k^33 + 2431672360575483620844*k^32 + 3495346689213016675290*k^31 + 3898133858260098647889*k^30 + 3233903028113609174061*k^29 + 1815671242359830565333*k^28 + 498072840570067849263*k^27 - 105719866618559932206*k^26 - 97751465343214016654*k^25 + 51090385992225447054*k^24 + 76837625671136494384*k^23 + 23869560936357031005*k^22 - 8204102771165499159*k^21 - 7274519273396705583*k^20 - 736562182993641497*k^19 + 712178231341574720*k^18 + 155984335553890480*k^17 - 65471558955932928*k^16 - 29989531339983360*k^15 - 3385847836477440*k^14 + 9906519490560*k^13)/n^30 - 1/68879887864306303028428800000*(917504000*k^45 + 126890803200*k^44 + 16183675453440*k^43 + 682867593185280*k^42 + 12022314351948800*k^41 + 121530588764559360*k^40 + 820107644095386368*k^39 + 3993819368791417344*k^38 + 14712796221467760000*k^37 + 42242593420762447680*k^36 + 96354608595695938400*k^35 + 176642736123491534664*k^34 + 261670684739925317796*k^33 + 312984761142629453130*k^32 + 299800568061442033191*k^31 + 225507781094124732849*k^30 + 127736863625782806237*k^29 + 49230482594615765217*k^28 + 8683610159353395166*k^27 - 2273724669412451406*k^26 - 1247520289212325634*k^25 + 595718869944459756*k^24 + 762693280016472115*k^23 + 304689819403473909*k^22 + 32964231656110513*k^21 - 18374876785755783*k^20 - 7046751257152520*k^19 + 217375393038480*k^18 + 754711979328448*k^17 + 225230673323520*k^16 + 30577166023680*k^15 + 1684917780480*k^14 - 60825600*k^13)/n^31 + 1/1928636860200576484796006400000*(12845056000*k^46 + 9473802240000*k^45 + 172325266391040*k^44 + 2213193071523840*k^43 + 26637931796331520*k^42 + 254882086855440384*k^41 + 1831788532372307200*k^40 + 9909163799294734848*k^39 + 40967226575807140992*k^38 + 131662851119563277760*k^37 + 333804788679928526752*k^36 + 674670532127013189432*k^35 + 1093082517900247128588*k^34 + 1419253946181193825566*k^33 + 1465603237341308127033*k^32 + 1181412520530265238283*k^31 + 714272016710799645795*k^30 + 294423719171954344911*k^29 + 57990799138022017874*k^28 - 12847090417590281790*k^27 - 9293281323660801934*k^26 + 1923659343252446844*k^25 + 3611921368123042445*k^24 + 1383081778879401903*k^23 + 75520299117416111*k^22 - 101166010294162809*k^21 - 21023173290867784*k^20 + 7550374762464924*k^19 + 4289274208235648*k^18 + 793609028227584*k^17 + 54705501941760*k^16 - 63521095680*k^15 - 851558400*k^14)/n^32 - 1/964318430100288242398003200000*(59408384000*k^47 + 3573434941440*k^46 + 65576941660160*k^45 + 704853793373184*k^44 + 5289057913615360*k^43 + 29248771477959936*k^42 + 123784575865336576*k^41 + 413579157365019008*k^40 + 1115580371463407040*k^39 + 2465648118021973280*k^38 + 4508219272978437192*k^37 + 6858771166266607596*k^36 + 8705111401509810910*k^35 + 9209999325950924517*k^34 + 8084723885931079932*k^33 + 5830167291788211924*k^32 + 3392934188693019087*k^31 + 1544682498400247106*k^30 + 520437973614599227*k^29 + 118244766761086455*k^28 + 19530972556958852*k^27 + 10069007614936545*k^26 + 9084376027437314*k^25 + 5029126127302778*k^24 + 1663562799657119*k^23 + 274455620394760*k^22 - 23565253212977*k^21 - 27062822948705*k^20 - 7823521598688*k^19 - 1279685725824*k^18 - 122628538624*k^17 - 5885214720*k^16 - 70963200*k^15)/n^33 + 1/11571821161203458908776038400000*(3211264000*k^49 + 307317964800*k^48 + 19022045249536*k^47 + 398255461330944*k^46 + 4682325746040832*k^45 + 37274763509836800*k^44 + 219813251863052288*k^43 + 1028313291285708032*k^42 + 3918117571753300480*k^41 + 12185158052453899776*k^40 + 30847357462163107840*k^39 + 63628697696386806416*k^38 + 107402131570258306144*k^37 + 149009454453197860152*k^36 + 170136089764048063800*k^35 + 159160391985510243255*k^34 + 120479362414286473062*k^33 + 71991515909687389077*k^32 + 32350082538726387677*k^31 + 9776995231496477826*k^30 + 1321208145737020105*k^29 - 187944850520831454*k^28 + 54706223118055690*k^27 + 187086406553994123*k^26 + 113258711219517880*k^25 + 34052811203843425*k^24 + 4315709201866705*k^23 - 419310555824324*k^22 - 175729325745143*k^21 + 9780835534624*k^20 + 9327396655040*k^19 + 676590379008*k^18 - 185979432960*k^17 - 30932858880*k^16 - 970776576*k^15)/n^34 - 1/5785910580601729454388019200000*(802816000*k^50 + 360512552960*k^49 + 10549941477376*k^48 + 147418539649024*k^47 + 1290285696250880*k^46 + 7943359815323136*k^45 + 36707408192916224*k^44 + 132704945060453120*k^43 + 385917370049595776*k^42 + 920247945875337664*k^41 + 1823265478230949504*k^40 + 3027844358327056456*k^39 + 4236304394927786284*k^38 + 5002515136592818950*k^37 + 4976976357393069291*k^36 + 4146021851035101690*k^35 + 2856005248759081230*k^34 + 1590034203191211021*k^33 + 685633442453509769*k^32 + 210357958502932300*k^31 + 38930459216472376*k^30 + 7297498786357599*k^29 + 10257906553461549*k^28 + 10748463807683882*k^27 + 6676597348500774*k^26 + 2748109027688643*k^25 + 738765248573247*k^24 + 95030325506152*k^23 - 17703568222904*k^22 - 13288046084053*k^21 - 3817276686016*k^20 - 680579191104*k^19 - 78439689216*k^18 - 5416266240*k^17 - 171730944*k^16)/n^35 + 1/11571821161203458908776038400000*(10597171200*k^51 + 189906124800*k^50 + 2919211581440*k^49 + 68927240214528*k^48 + 1136147805041664*k^47 + 11793768915560960*k^46 + 83843294470419200*k^45 + 436734763150938368*k^44 + 1743593573246106240*k^43 + 5497942461319535552*k^42 + 13973136228474070560*k^41 + 29012886613620781784*k^40 + 49626312084425738084*k^39 + 70203630929959844834*k^38 + 82100136514027806943*k^37 + 78935159735459905230*k^36 + 61613440739662222782*k^35 + 38102311317887431101*k^34 + 17776725711359732709*k^33 + 5564417440707118536*k^32 + 718541882191173280*k^31 - 200494717544360657*k^30 - 26661470410016343*k^29 + 94663600936902886*k^28 + 66278275413127206*k^27 + 18659516448877795*k^26 + 189142750031811*k^25 - 1402930218305188*k^24 - 244197723611016*k^23 + 111538401252655*k^22 + 65807802354640*k^21 + 15207435384496*k^20 + 1789013726720*k^19 + 88671728640*k^18 - 17740800*k^17)/n^36 - 1/8678865870902594181582028800000*(3973939200*k^52 + 120412866560*k^51 + 1737437793280*k^50 + 15904026917888*k^49 + 103800810011904*k^48 + 514611551169280*k^47 + 2015676622101120*k^46 + 6404487053707968*k^45 + 16815311729929120*k^44 + 36968361789385832*k^43 + 68700077959005020*k^42 + 108617476191310174*k^41 + 146687017245361429*k^40 + 169502521428312174*k^39 + 167492830918828023*k^38 + 141085962956607330*k^37 + 100675255995202917*k^36 + 60235474708744566*k^35 + 29753585726581554*k^34 + 11881072637985151*k^33 + 3769774355425385*k^32 + 1003140567165968*k^31 + 315829925048462*k^30 + 162340840540641*k^29 + 88430665165371*k^28 + 36426631449070*k^27 + 9949689958326*k^26 + 1250990226147*k^25 - 284565456846*k^24 - 202088271850*k^23 - 58070305705*k^22 - 10403833059*k^21 - 1205247120*k^20 - 83603520*k^19 - 2661120*k^18)/n^37 + 1/17357731741805188363164057600000*(12544000*k^53 + 18405954560*k^52 + 491324686336*k^51 + 6364686790400*k^50 + 52756511278592*k^49 + 313457005141888*k^48 + 1419954306218816*k^47 + 5094743626650592*k^46 + 14849069529775400*k^45 + 35773910684647748*k^44 + 72110576951999962*k^43 + 122634313197446099*k^42 + 176892384384729877*k^41 + 216998839236114375*k^40 + 226429841760014085*k^39 + 200470703975693910*k^38 + 149741632311675150*k^37 + 93443349090849276*k^36 + 47964367785516020*k^35 + 19781461521567322*k^34 + 6352658874546238*k^33 + 1569881034243206*k^32 + 366288571848186*k^31 + 148388571232200*k^30 + 81690419728896*k^29 + 33899014151004*k^28 + 8454138771738*k^27 + 524207463083*k^26 - 491629506635*k^25 - 223823674997*k^24 - 51444986023*k^23 - 7187987286*k^22 - 583947198*k^21 - 21389940*k^20)/n^38 - 1/1577975612891380760287641600000*(1505280*k^53 + 36062208*k^52 + 415285760*k^51 + 3060073216*k^50 + 16202623744*k^49 + 65627813248*k^48 + 211365523776*k^47 + 555423923040*k^46 + 1212447454424*k^45 + 2226883447476*k^44 + 3472660215162*k^43 + 4626482513031*k^42 + 5286037050160*k^41 + 5188516874215*k^40 + 4373398768665*k^39 + 3157038453045*k^38 + 1940888160003*k^37 + 1006474401075*k^36 + 433182889371*k^35 + 150363379959*k^34 + 39669038473*k^33 + 6692778233*k^32 + 52156025*k^31 - 401971237*k^30 - 153982593*k^29 - 37617051*k^28 - 8073401*k^27 - 1884450*k^26 - 442101*k^25 - 83244*k^24 - 10798*k^23 - 844*k^22 - 30*k^21)/n^39 + 1/20829278090166226035796869120000*(2007040*k^56 + 108021760*k^55 + 1893430272*k^54 + 21391947264*k^53 + 173091510016*k^52 + 1037994152704*k^51 + 4771377902208*k^50 + 17377611547584*k^49 + 51560366693760*k^48 + 127280808971560*k^47 + 265315777907596*k^46 + 471671794602462*k^45 + 719812338906279*k^44 + 946806416410966*k^43 + 1075678954306669*k^42 + 1055913708804465*k^41 + 894226507317450*k^40 + 651028354318377*k^39 + 405029759757824*k^38 + 213402017427056*k^37 + 94022159563214*k^36 + 34084374056708*k^35 + 10023741319802*k^34 + 2437987873826*k^33 + 576052801284*k^32 + 180019589082*k^31 + 67623252684*k^30 + 20551406366*k^29 + 3522319523*k^28 - 218963458*k^27 - 341273839*k^26 - 111297163*k^25 - 21236326*k^24 - 2560899*k^23 - 182736*k^22 - 5940*k^21)/n^40 + 1/946785367734828456172584960000*(301056*k^58 + 9053184*k^57 + 131355136*k^56 + 1223871232*k^55 + 8222819584*k^54 + 42414085504*k^53 + 174613676608*k^52 + 588922506592*k^51 + 1657447898808*k^50 + 3944718454932*k^49 + 8017330801002*k^48 + 14013972989263*k^47 + 21171960012622*k^46 + 27732375965515*k^45 + 31540712441824*k^44 + 31140833242834*k^43 + 26638935882244*k^42 + 19666023339051*k^41 + 12450156882672*k^40 + 6697058564589*k^39 + 3023393649818*k^38 + 1130254496534*k^37 + 349213252376*k^36 + 94938229676*k^35 + 28602636608*k^34 + 11603551586*k^33 + 4977427362*k^32 + 1680647193*k^31 + 356256498*k^30 + 9759839*k^29 - 25166824*k^28 - 10905982*k^27 - 2663548*k^26 - 430945*k^25 - 46156*k^24 - 2997*k^23 - 90*k^22)/n^42</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=6ba2aba4-da97-45b6-967f-449f4fbaeb51">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [24]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">expansion_deg_k</span> <span class="o">=</span> <span class="n">expansion_symbolic</span><span class="o">.</span><span class="n">degree</span><span class="p">(</span><span class="n">k</span><span class="p">)</span>
<span class="n">expansion_low_deg_n</span> <span class="o">=</span> <span class="n">expansion_symbolic</span><span class="o">.</span><span class="n">low_degree</span><span class="p">(</span><span class="n">n_sym</span><span class="p">)</span>
<span class="n">expansion_deg_k</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[24]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>58</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=a0724159-83d0-4d34-a4b4-75707dd57d39">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [25]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">expansion_normalized_k_large_range_bound</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">(</span>
    <span class="p">(</span><span class="n">expansion_symbolic</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="n">n_sym</span><span class="p">)</span> <span class="o">/</span> <span class="n">k</span><span class="o">^</span><span class="n">expansion_deg_k</span><span class="p">)(</span><span class="n">k</span><span class="o">=</span><span class="n">C</span><span class="o">*</span><span class="n">n_sym</span><span class="o">^</span><span class="n">alpha</span><span class="p">)</span><span class="o">.</span><span class="n">expand</span><span class="p">(),</span>
    <span class="n">n</span><span class="o">=</span><span class="n">n</span>
<span class="p">)</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">expansion_normalized_k_large_range_bound</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[25]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>B(3179001899915559317598495951326743969/10000000000000000000000000000000000000000000000000000000000000000000000*n^(-35), n &gt;= 70000)</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=8c155322-e880-49e1-b978-8232c4d32db2">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [26]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># numeric value of B-term constant</span>
<span class="n">CC</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">expansion_normalized_k_large_range_bound</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="mi">1</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[26]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>[3.17900189991555931759849595132e-34 +/- 7.10e-64]</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=3a743d63-53bf-4703-ac03-136032a7332f">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [27]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">expansion_k_power_bound</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">(</span>
    <span class="n">integrate</span><span class="p">(</span><span class="n">f</span><span class="p">(</span><span class="n">t</span><span class="p">,</span> <span class="n">j</span><span class="o">=</span><span class="n">expansion_deg_k</span><span class="p">),</span> <span class="n">t</span><span class="p">,</span> <span class="mi">0</span><span class="p">,</span> <span class="n">oo</span><span class="p">)</span><span class="o">.</span><span class="n">expand</span><span class="p">(),</span>
    <span class="n">n</span><span class="o">=</span><span class="n">n</span>
<span class="p">)</span>
<span class="n">expansion_k_power_bound</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[27]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>495179769008019818390136611716089140625*sqrt(1/2)*sqrt(pi)*n^(59/2)</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=5f643742-541f-475a-be05-19dcfebbd653">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [28]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">contribution_tails_completion</span> <span class="o">=</span> <span class="n">expansion_normalized_k_large_range_bound</span> <span class="o">*</span> <span class="n">expansion_k_power_bound</span>
<span class="n">contribution_tails_completion</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[28]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>B(1972938823245606569751272535618654007564828016815542056263175335189551430927/10000000000000000000000000000000000000000000000000000000000000000000000*n^(-11/2), n &gt;= 70000)</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=8c3fe2f6-d55d-4406-a4be-6ca65dc0f804">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [29]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># numeric value of B-term constant</span>
<span class="n">CC</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">contribution_tails_completion</span><span class="p">)</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="mi">1</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[29]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>[197293.882324560656975127253562 +/- 5.05e-25]</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=7cff4fa9-394d-4dfd-a00c-d3a00d1f3993">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="Construction-of-Mellin-transform,-extraction-of-residues">Construction of Mellin transform, extraction of residues<a class="anchor-link" href="#Construction-of-Mellin-transform,-extraction-of-residues">¶</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=9bb181a0-70b9-479d-b855-a67da3817c04">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [30]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">var</span><span class="p">(</span><span class="s1">'s t'</span><span class="p">)</span>

<span class="k">def</span> <span class="nf">mellin_from_exponents</span><span class="p">(</span><span class="n">k_exp</span><span class="p">,</span> <span class="n">n_exp</span><span class="p">):</span>
    <span class="n">a</span> <span class="o">=</span> <span class="n">k_exp</span>
    <span class="n">b</span> <span class="o">=</span> <span class="n">n_exp</span>
    <span class="k">return</span> <span class="mi">2</span><span class="o">^</span><span class="p">(</span><span class="n">s</span> <span class="o">-</span> <span class="n">b</span><span class="p">)</span> <span class="o">*</span> <span class="n">gamma</span><span class="p">(</span><span class="n">s</span> <span class="o">-</span> <span class="n">b</span><span class="p">)</span> <span class="o">*</span> <span class="n">zeta</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">s</span> <span class="o">-</span> <span class="n">a</span> <span class="o">-</span> <span class="mi">2</span><span class="o">*</span><span class="n">b</span><span class="p">)</span>

<span class="n">mellin_transform</span> <span class="o">=</span> <span class="mi">0</span>
<span class="k">for</span> <span class="n">k_poly</span><span class="p">,</span> <span class="n">n_exp</span> <span class="ow">in</span> <span class="n">expansion_symbolic</span><span class="o">.</span><span class="n">coefficients</span><span class="p">(</span><span class="n">n_sym</span><span class="p">):</span>
    <span class="k">for</span> <span class="n">coef</span><span class="p">,</span> <span class="n">k_exp</span> <span class="ow">in</span> <span class="n">k_poly</span><span class="o">.</span><span class="n">coefficients</span><span class="p">(</span><span class="n">k</span><span class="p">):</span>
        <span class="n">mellin_transform</span> <span class="o">+=</span> <span class="n">coef</span> <span class="o">*</span> <span class="n">mellin_from_exponents</span><span class="p">(</span><span class="n">k_exp</span><span class="p">,</span> <span class="n">n_exp</span><span class="p">)</span>

<span class="n">mellin_transform</span> <span class="o">*=</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="o">-</span><span class="n">s</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=8b7dfc7f-5921-47ac-8d2b-83f79b777226">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [31]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">mellin_transform</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[31]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>-1/104146390450831130178984345600000*(9900*2^(s + 42)*gamma(s + 42)*zeta(2*s + 62) + 329670*2^(s + 42)*gamma(s + 42)*zeta(2*s + 61) + 5077160*2^(s + 42)*gamma(s + 42)*zeta(2*s + 60) + 47403950*2^(s + 42)*gamma(s + 42)*zeta(2*s + 59) + 29700*2^(s + 40)*gamma(s + 40)*zeta(2*s + 59) + 292990280*2^(s + 42)*gamma(s + 42)*zeta(2*s + 58) + 913680*2^(s + 40)*gamma(s + 40)*zeta(2*s + 58) + 1199658020*2^(s + 42)*gamma(s + 42)*zeta(2*s + 57) + 12804495*2^(s + 40)*gamma(s + 40)*zeta(2*s + 57) - 1980*2^(s + 39)*gamma(s + 39)*zeta(2*s + 57) + 2768350640*2^(s + 42)*gamma(s + 42)*zeta(2*s + 56) + 106181630*2^(s + 40)*gamma(s + 40)*zeta(2*s + 56) - 55704*2^(s + 39)*gamma(s + 39)*zeta(2*s + 56) + 128339640*2^(s + 38)*gamma(s + 38)*zeta(2*s + 56) - 31933440*2^(s + 37)*gamma(s + 37)*zeta(2*s + 56) - 1073582290*2^(s + 42)*gamma(s + 42)*zeta(2*s + 55) + 556485815*2^(s + 40)*gamma(s + 40)*zeta(2*s + 55) - 712668*2^(s + 39)*gamma(s + 39)*zeta(2*s + 55) + 3503683188*2^(s + 38)*gamma(s + 38)*zeta(2*s + 55) - 1003242240*2^(s + 37)*gamma(s + 37)*zeta(2*s + 55) + 159667200*2^(s + 36)*gamma(s + 36)*zeta(2*s + 55) - 39188214780*2^(s + 42)*gamma(s + 42)*zeta(2*s + 54) + 1706369195*2^(s + 40)*gamma(s + 40)*zeta(2*s + 54) - 5494104*2^(s + 39)*gamma(s + 39)*zeta(2*s + 54) + 43127923716*2^(s + 38)*gamma(s + 38)*zeta(2*s + 54) - 14462965440*2^(s + 37)*gamma(s + 37)*zeta(2*s + 54) - 798045557760*2^(s + 36)*gamma(s + 36)*zeta(2*s + 54) - 3091156992*2^(s + 35)*gamma(s + 35)*zeta(2*s + 54) - 184871191230*2^(s + 42)*gamma(s + 42)*zeta(2*s + 53) + 1094817290*2^(s + 40)*gamma(s + 40)*zeta(2*s + 53) - 29178666*2^(s + 39)*gamma(s + 39)*zeta(2*s + 53) + 308669916138*2^(s + 38)*gamma(s + 38)*zeta(2*s + 53) - 124845996708*2^(s + 37)*gamma(s + 37)*zeta(2*s + 53) - 16101123540480*2^(s + 36)*gamma(s + 36)*zeta(2*s + 53) - 97492792320*2^(s + 35)*gamma(s + 35)*zeta(2*s + 53) + 8736989184*2^(s + 34)*gamma(s + 34)*zeta(2*s + 53) - 547517009820*2^(s + 42)*gamma(s + 42)*zeta(2*s + 52) - 17611597615*2^(s + 40)*gamma(s + 40)*zeta(2*s + 52) - 124373700*2^(s + 39)*gamma(s + 39)*zeta(2*s + 52) + 1342942049982*2^(s + 38)*gamma(s + 38)*zeta(2*s + 52) - 696843668460*2^(s + 37)*gamma(s + 37)*zeta(2*s + 52) - 136866918460464*2^(s + 36)*gamma(s + 36)*zeta(2*s + 52) - 1411914405888*2^(s + 35)*gamma(s + 35)*zeta(2*s + 52) + 278395729920*2^(s + 34)*gamma(s + 34)*zeta(2*s + 52) - 1276390674460*2^(s + 42)*gamma(s + 42)*zeta(2*s + 51) - 102757031830*2^(s + 40)*gamma(s + 40)*zeta(2*s + 51) - 532844466*2^(s + 39)*gamma(s + 39)*zeta(2*s + 51) + 2949777039810*2^(s + 38)*gamma(s + 38)*zeta(2*s + 51) - 2425059262200*2^(s + 37)*gamma(s + 37)*zeta(2*s + 51) - 592270221191760*2^(s + 36)*gamma(s + 36)*zeta(2*s + 51) - 12250425439872*2^(s + 35)*gamma(s + 35)*zeta(2*s + 51) + 1673814896640*2^(s + 34)*gamma(s + 34)*zeta(2*s + 51) - 7664025600*2^(s + 33)*gamma(s + 33)*zeta(2*s + 51) - 3146290026880*2^(s + 42)*gamma(s + 42)*zeta(2*s + 50) - 338116263420*2^(s + 40)*gamma(s + 40)*zeta(2*s + 50) - 2482725366*2^(s + 39)*gamma(s + 39)*zeta(2*s + 50) - 3145244778498*2^(s + 38)*gamma(s + 38)*zeta(2*s + 50) - 3414785482152*2^(s + 37)*gamma(s + 37)*zeta(2*s + 50) - 1003845611273895*2^(s + 36)*gamma(s + 36)*zeta(2*s + 50) - 68710980348288*2^(s + 35)*gamma(s + 35)*zeta(2*s + 50) - 6089313411072*2^(s + 34)*gamma(s + 34)*zeta(2*s + 50) - 635603189760*2^(s + 33)*gamma(s + 33)*zeta(2*s + 50) + 45984153600*2^(s + 32)*gamma(s + 32)*zeta(2*s + 50) - 10443205264360*2^(s + 42)*gamma(s + 42)*zeta(2*s + 49) - 900097945410*2^(s + 40)*gamma(s + 40)*zeta(2*s + 49) - 10162851138*2^(s + 39)*gamma(s + 39)*zeta(2*s + 49) - 50724832630428*2^(s + 38)*gamma(s + 38)*zeta(2*s + 49) + 15011882713764*2^(s + 37)*gamma(s + 37)*zeta(2*s + 49) + 2197779512499144*2^(s + 36)*gamma(s + 36)*zeta(2*s + 49) - 239184829512954*2^(s + 35)*gamma(s + 35)*zeta(2*s + 49) - 83946569895360*2^(s + 34)*gamma(s + 34)*zeta(2*s + 49) - 13243882171392*2^(s + 33)*gamma(s + 33)*zeta(2*s + 49) + 3430139166720*2^(s + 32)*gamma(s + 32)*zeta(2*s + 49) - 91968307200*2^(s + 31)*gamma(s + 31)*zeta(2*s + 49) - 38413457761360*2^(s + 42)*gamma(s + 42)*zeta(2*s + 48) - 2880264006420*2^(s + 40)*gamma(s + 40)*zeta(2*s + 48) - 26530101642*2^(s + 39)*gamma(s + 39)*zeta(2*s + 48) - 203394084906024*2^(s + 38)*gamma(s + 38)*zeta(2*s + 48) + 119396279499912*2^(s + 37)*gamma(s + 37)*zeta(2*s + 48) + 12626371964746692*2^(s + 36)*gamma(s + 36)*zeta(2*s + 48) - 318664228012272*2^(s + 35)*gamma(s + 35)*zeta(2*s + 48) - 88027519811616*2^(s + 34)*gamma(s + 34)*zeta(2*s + 48) - 138206058388992*2^(s + 33)*gamma(s + 33)*zeta(2*s + 48) - 2954097104855040*2^(s + 32)*gamma(s + 32)*zeta(2*s + 48) + 2547595684085760*2^(s + 31)*gamma(s + 31)*zeta(2*s + 48) - 124327994618740*2^(s + 42)*gamma(s + 42)*zeta(2*s + 47) - 12189939369130*2^(s + 40)*gamma(s + 40)*zeta(2*s + 47) + 3442297650*2^(s + 39)*gamma(s + 39)*zeta(2*s + 47) - 490142518373376*2^(s + 38)*gamma(s + 38)*zeta(2*s + 47) + 437119577388840*2^(s + 37)*gamma(s + 37)*zeta(2*s + 47) - 1702284750286299*2^(s + 36)*gamma(s + 36)*zeta(2*s + 47) + 1710545859110736*2^(s + 35)*gamma(s + 35)*zeta(2*s + 47) + 1581563931706287*2^(s + 34)*gamma(s + 34)*zeta(2*s + 47) - 844940332658304*2^(s + 33)*gamma(s + 33)*zeta(2*s + 47) - 42854887524289536*2^(s + 32)*gamma(s + 32)*zeta(2*s + 47) + 46232675027804160*2^(s + 31)*gamma(s + 31)*zeta(2*s + 47) - 12838849259765760*2^(s + 30)*gamma(s + 30)*zeta(2*s + 47) - 332573301479980*2^(s + 42)*gamma(s + 42)*zeta(2*s + 46) - 50118706599010*2^(s + 40)*gamma(s + 40)*zeta(2*s + 46) + 441723363378*2^(s + 39)*gamma(s + 39)*zeta(2*s + 46) - 890331427393200*2^(s + 38)*gamma(s + 38)*zeta(2*s + 46) + 1061167981984452*2^(s + 37)*gamma(s + 37)*zeta(2*s + 46) - 167935648039900155*2^(s + 36)*gamma(s + 36)*zeta(2*s + 46) + 13297774474318446*2^(s + 35)*gamma(s + 35)*zeta(2*s + 46) + 3773795002418916*2^(s + 34)*gamma(s + 34)*zeta(2*s + 46) - 2922784878460140*2^(s + 33)*gamma(s + 33)*zeta(2*s + 46) - 231620807244724992*2^(s + 32)*gamma(s + 32)*zeta(2*s + 46) + 340548778065162240*2^(s + 31)*gamma(s + 31)*zeta(2*s + 46) + 4388058796074762240*2^(s + 30)*gamma(s + 30)*zeta(2*s + 46) + 250752281182470144*2^(s + 29)*gamma(s + 29)*zeta(2*s + 46) - 736676442104790*2^(s + 42)*gamma(s + 42)*zeta(2*s + 45) - 170421870283540*2^(s + 40)*gamma(s + 40)*zeta(2*s + 45) + 2618156539218*2^(s + 39)*gamma(s + 39)*zeta(2*s + 45) - 2197731431089116*2^(s + 38)*gamma(s + 38)*zeta(2*s + 45) + 1948090086487692*2^(s + 37)*gamma(s + 37)*zeta(2*s + 45) - 596504478718144854*2^(s + 36)*gamma(s + 36)*zeta(2*s + 45) + 49465962498395574*2^(s + 35)*gamma(s + 35)*zeta(2*s + 45) - 38841382816800345*2^(s + 34)*gamma(s + 34)*zeta(2*s + 45) - 2545047347001516*2^(s + 33)*gamma(s + 33)*zeta(2*s + 45) - 407720237173105896*2^(s + 32)*gamma(s + 32)*zeta(2*s + 45) + 1141124512744613376*2^(s + 31)*gamma(s + 31)*zeta(2*s + 45) + 38866432616618434560*2^(s + 30)*gamma(s + 30)*zeta(2*s + 45) + 4608664373368258560*2^(s + 29)*gamma(s + 29)*zeta(2*s + 45) - 708737852598386688*2^(s + 28)*gamma(s + 28)*zeta(2*s + 45) - 1369517257093920*2^(s + 42)*gamma(s + 42)*zeta(2*s + 44) - 470110797816070*2^(s + 40)*gamma(s + 40)*zeta(2*s + 44) + 9923983077294*2^(s + 39)*gamma(s + 39)*zeta(2*s + 44) - 9419286205459236*2^(s + 38)*gamma(s + 38)*zeta(2*s + 44) + 3789959100581544*2^(s + 37)*gamma(s + 37)*zeta(2*s + 44) - 851972408432125974*2^(s + 36)*gamma(s + 36)*zeta(2*s + 44) + 120178752273013932*2^(s + 35)*gamma(s + 35)*zeta(2*s + 44) - 306475300834590825*2^(s + 34)*gamma(s + 34)*zeta(2*s + 44) + 29641207002634080*2^(s + 33)*gamma(s + 33)*zeta(2*s + 44) + 1135251357706860336*2^(s + 32)*gamma(s + 32)*zeta(2*s + 44) + 328671594274181760*2^(s + 31)*gamma(s + 31)*zeta(2*s + 44) + 84851140406889074688*2^(s + 30)*gamma(s + 30)*zeta(2*s + 44) + 34679095674405912576*2^(s + 29)*gamma(s + 29)*zeta(2*s + 44) - 13256009555163217920*2^(s + 28)*gamma(s + 28)*zeta(2*s + 44) - 2163262567295610*2^(s + 42)*gamma(s + 42)*zeta(2*s + 43) - 1067010087135280*2^(s + 40)*gamma(s + 40)*zeta(2*s + 43) + 28590070698486*2^(s + 39)*gamma(s + 39)*zeta(2*s + 43) - 38115953247277428*2^(s + 38)*gamma(s + 38)*zeta(2*s + 43) + 12037686805991616*2^(s + 37)*gamma(s + 37)*zeta(2*s + 43) + 239953233690147087*2^(s + 36)*gamma(s + 36)*zeta(2*s + 43) + 193472348538309876*2^(s + 35)*gamma(s + 35)*zeta(2*s + 43) - 1019328400975660920*2^(s + 34)*gamma(s + 34)*zeta(2*s + 43) + 179664782362968852*2^(s + 33)*gamma(s + 33)*zeta(2*s + 43) + 5462964555884791686*2^(s + 32)*gamma(s + 32)*zeta(2*s + 43) - 10654687900814610240*2^(s + 31)*gamma(s + 31)*zeta(2*s + 43) - 202155698877842062080*2^(s + 30)*gamma(s + 30)*zeta(2*s + 43) + 121530491966898561024*2^(s + 29)*gamma(s + 29)*zeta(2*s + 43) - 88602236044915507200*2^(s + 28)*gamma(s + 28)*zeta(2*s + 43) + 620507961439027200*2^(s + 27)*gamma(s + 27)*zeta(2*s + 43) - 2930282947046840*2^(s + 42)*gamma(s + 42)*zeta(2*s + 42) - 2025148798789120*2^(s + 40)*gamma(s + 40)*zeta(2*s + 42) + 66427310470950*2^(s + 39)*gamma(s + 39)*zeta(2*s + 42) - 118688769129403932*2^(s + 38)*gamma(s + 38)*zeta(2*s + 42) + 45237292265104620*2^(s + 37)*gamma(s + 37)*zeta(2*s + 42) + 1804452457899245913*2^(s + 36)*gamma(s + 36)*zeta(2*s + 42) + 184642317962307882*2^(s + 35)*gamma(s + 35)*zeta(2*s + 42) - 1683777658985947107*2^(s + 34)*gamma(s + 34)*zeta(2*s + 42) + 543145621748700024*2^(s + 33)*gamma(s + 33)*zeta(2*s + 42) - 4078096152340469994*2^(s + 32)*gamma(s + 32)*zeta(2*s + 42) - 27782813700062743896*2^(s + 31)*gamma(s + 31)*zeta(2*s + 42) - 922982987818680837120*2^(s + 30)*gamma(s + 30)*zeta(2*s + 42) + 61693365118821737472*2^(s + 29)*gamma(s + 29)*zeta(2*s + 42) - 293574592223753895936*2^(s + 28)*gamma(s + 28)*zeta(2*s + 42) + 19431744363539988480*2^(s + 27)*gamma(s + 27)*zeta(2*s + 42) - 3730199224202035200*2^(s + 26)*gamma(s + 26)*zeta(2*s + 42) - 3425491656711740*2^(s + 42)*gamma(s + 42)*zeta(2*s + 41) - 3255141771591885*2^(s + 40)*gamma(s + 40)*zeta(2*s + 41) + 128098618560198*2^(s + 39)*gamma(s + 39)*zeta(2*s + 41) - 287786206713096120*2^(s + 38)*gamma(s + 38)*zeta(2*s + 41) + 142572871655821812*2^(s + 37)*gamma(s + 37)*zeta(2*s + 41) - 6466876939720559520*2^(s + 36)*gamma(s + 36)*zeta(2*s + 41) + 131354978154436782*2^(s + 35)*gamma(s + 35)*zeta(2*s + 41) - 492356008062501210*2^(s + 34)*gamma(s + 34)*zeta(2*s + 41) + 981112610963229912*2^(s + 33)*gamma(s + 33)*zeta(2*s + 41) - 74686416059487702762*2^(s + 32)*gamma(s + 32)*zeta(2*s + 41) + 49841918264039095656*2^(s + 31)*gamma(s + 31)*zeta(2*s + 41) + 954584589159759380112*2^(s + 30)*gamma(s + 30)*zeta(2*s + 41) - 1111691690705965169664*2^(s + 29)*gamma(s + 29)*zeta(2*s + 41) - 314715180050266908672*2^(s + 28)*gamma(s + 28)*zeta(2*s + 41) + 176902030111685935104*2^(s + 27)*gamma(s + 27)*zeta(2*s + 41) - 109779229192916828160*2^(s + 26)*gamma(s + 26)*zeta(2*s + 41) + 7460398448404070400*2^(s + 25)*gamma(s + 25)*zeta(2*s + 41) - 3469478368600640*2^(s + 42)*gamma(s + 42)*zeta(2*s + 40) - 4471132536587250*2^(s + 40)*gamma(s + 40)*zeta(2*s + 40) + 208364537900970*2^(s + 39)*gamma(s + 39)*zeta(2*s + 40) - 560660094545095656*2^(s + 38)*gamma(s + 38)*zeta(2*s + 40) + 357043028718978648*2^(s + 37)*gamma(s + 37)*zeta(2*s + 40) - 50079756966364066824*2^(s + 36)*gamma(s + 36)*zeta(2*s + 40) + 700748265896502768*2^(s + 35)*gamma(s + 35)*zeta(2*s + 40) + 1691503654687483086*2^(s + 34)*gamma(s + 34)*zeta(2*s + 40) + 1087452822413146860*2^(s + 33)*gamma(s + 33)*zeta(2*s + 40) - 195043753878644292030*2^(s + 32)*gamma(s + 32)*zeta(2*s + 40) + 460691006938052550408*2^(s + 31)*gamma(s + 31)*zeta(2*s + 40) + 9427776978322130435568*2^(s + 30)*gamma(s + 30)*zeta(2*s + 40) - 3746938311985411792512*2^(s + 29)*gamma(s + 29)*zeta(2*s + 40) + 2061474965200708079616*2^(s + 28)*gamma(s + 28)*zeta(2*s + 40) + 608710046638368964608*2^(s + 27)*gamma(s + 27)*zeta(2*s + 40) + 124500522804030996480*2^(s + 26)*gamma(s + 26)*zeta(2*s + 40) - 13842975282934107340800*2^(s + 25)*gamma(s + 25)*zeta(2*s + 40) - 3050561356206650*2^(s + 42)*gamma(s + 42)*zeta(2*s + 39) - 5279568544022325*2^(s + 40)*gamma(s + 40)*zeta(2*s + 39) + 288644318731890*2^(s + 39)*gamma(s + 39)*zeta(2*s + 39) - 898449793870050900*2^(s + 38)*gamma(s + 38)*zeta(2*s + 39) + 722825696504934792*2^(s + 37)*gamma(s + 37)*zeta(2*s + 39) - 159990531402237594381*2^(s + 36)*gamma(s + 36)*zeta(2*s + 39) + 3786443253052781400*2^(s + 35)*gamma(s + 35)*zeta(2*s + 39) - 11890873311633180945*2^(s + 34)*gamma(s + 34)*zeta(2*s + 39) + 2109345036151556016*2^(s + 33)*gamma(s + 33)*zeta(2*s + 39) - 103877604535632129576*2^(s + 32)*gamma(s + 32)*zeta(2*s + 39) + 1153192239384905837880*2^(s + 31)*gamma(s + 31)*zeta(2*s + 39) + 10632517191430486910064*2^(s + 30)*gamma(s + 30)*zeta(2*s + 39) + 415112828856508020096*2^(s + 29)*gamma(s + 29)*zeta(2*s + 39) + 11262734673423444654336*2^(s + 28)*gamma(s + 28)*zeta(2*s + 39) - 225218853894439010304*2^(s + 27)*gamma(s + 27)*zeta(2*s + 39) + 80504190523033288704*2^(s + 26)*gamma(s + 26)*zeta(2*s + 39) - 90200531438885834588160*2^(s + 25)*gamma(s + 25)*zeta(2*s + 39) + 71894221305770315612160*2^(s + 24)*gamma(s + 24)*zeta(2*s + 39) - 2328915601388420*2^(s + 42)*gamma(s + 42)*zeta(2*s + 38) - 5378394771533345*2^(s + 40)*gamma(s + 40)*zeta(2*s + 38) + 342442113698190*2^(s + 39)*gamma(s + 39)*zeta(2*s + 38) - 1202824223854163460*2^(s + 38)*gamma(s + 38)*zeta(2*s + 38) + 1208103071942435004*2^(s + 37)*gamma(s + 37)*zeta(2*s + 38) - 342920801860986879909*2^(s + 36)*gamma(s + 36)*zeta(2*s + 38) + 12341401964163175842*2^(s + 35)*gamma(s + 35)*zeta(2*s + 38) - 87992957083468300434*2^(s + 34)*gamma(s + 34)*zeta(2*s + 38) + 12770434810197337140*2^(s + 33)*gamma(s + 33)*zeta(2*s + 38) + 501837191477683304436*2^(s + 32)*gamma(s + 32)*zeta(2*s + 38) + 900726931356023151072*2^(s + 31)*gamma(s + 31)*zeta(2*s + 38) - 30934950973518712182480*2^(s + 30)*gamma(s + 30)*zeta(2*s + 38) + 35651517371431791880320*2^(s + 29)*gamma(s + 29)*zeta(2*s + 38) + 14180693672092895230464*2^(s + 28)*gamma(s + 28)*zeta(2*s + 38) - 7387791698849265616896*2^(s + 27)*gamma(s + 27)*zeta(2*s + 38) - 9091000724521177055232*2^(s + 26)*gamma(s + 26)*zeta(2*s + 38) - 33758793382037561671680*2^(s + 25)*gamma(s + 25)*zeta(2*s + 38) + 489012563531421859184640*2^(s + 24)*gamma(s + 24)*zeta(2*s + 38) - 1443510844424795493236736*2^(s + 23)*gamma(s + 23)*zeta(2*s + 38) - 1541537028818930*2^(s + 42)*gamma(s + 42)*zeta(2*s + 37) - 4734032082054830*2^(s + 40)*gamma(s + 40)*zeta(2*s + 37) + 348878445310560*2^(s + 39)*gamma(s + 39)*zeta(2*s + 37) - 1358579050560084510*2^(s + 38)*gamma(s + 38)*zeta(2*s + 37) + 1693031555479287960*2^(s + 37)*gamma(s + 37)*zeta(2*s + 37) - 554520966656960005038*2^(s + 36)*gamma(s + 36)*zeta(2*s + 37) + 28620615657441798378*2^(s + 35)*gamma(s + 35)*zeta(2*s + 37) - 291150742848537489093*2^(s + 34)*gamma(s + 34)*zeta(2*s + 37) + 56207301150376716516*2^(s + 33)*gamma(s + 33)*zeta(2*s + 37) + 693742882549875216660*2^(s + 32)*gamma(s + 32)*zeta(2*s + 37) - 1886250677289036358608*2^(s + 31)*gamma(s + 31)*zeta(2*s + 37) - 99581562869792896721664*2^(s + 30)*gamma(s + 30)*zeta(2*s + 37) + 110712332845354436494848*2^(s + 29)*gamma(s + 29)*zeta(2*s + 37) - 71720569728329893267392*2^(s + 28)*gamma(s + 28)*zeta(2*s + 37) - 12830445717231090087936*2^(s + 27)*gamma(s + 27)*zeta(2*s + 37) + 1605764886837847363584*2^(s + 26)*gamma(s + 26)*zeta(2*s + 37) + 940626947627175794835456*2^(s + 25)*gamma(s + 25)*zeta(2*s + 37) + 357583724514570263592960*2^(s + 24)*gamma(s + 24)*zeta(2*s + 37) - 10143419887936264722186240*2^(s + 23)*gamma(s + 23)*zeta(2*s + 37) + 4080005857795702964355072*2^(s + 22)*gamma(s + 22)*zeta(2*s + 37) - 881906388110220*2^(s + 42)*gamma(s + 42)*zeta(2*s + 36) - 3599061694531395*2^(s + 40)*gamma(s + 40)*zeta(2*s + 36) + 305347845860046*2^(s + 39)*gamma(s + 39)*zeta(2*s + 36) - 1301993035416686250*2^(s + 38)*gamma(s + 38)*zeta(2*s + 36) + 2009913971025936276*2^(s + 37)*gamma(s + 37)*zeta(2*s + 36) - 710416437619139147070*2^(s + 36)*gamma(s + 36)*zeta(2*s + 36) + 51408094477663462140*2^(s + 35)*gamma(s + 35)*zeta(2*s + 36) - 647923643187186501693*2^(s + 34)*gamma(s + 34)*zeta(2*s + 36) + 166825709827226687448*2^(s + 33)*gamma(s + 33)*zeta(2*s + 36) - 3131503153453188965196*2^(s + 32)*gamma(s + 32)*zeta(2*s + 36) - 3437871700151626525872*2^(s + 31)*gamma(s + 31)*zeta(2*s + 36) - 66213140245924179381984*2^(s + 30)*gamma(s + 30)*zeta(2*s + 36) + 130637887777410929283456*2^(s + 29)*gamma(s + 29)*zeta(2*s + 36) - 357183182766948949578816*2^(s + 28)*gamma(s + 28)*zeta(2*s + 36) + 51350517874118738854656*2^(s + 27)*gamma(s + 27)*zeta(2*s + 36) + 144815117761896408723456*2^(s + 26)*gamma(s + 26)*zeta(2*s + 36) + 1318419701245160508948480*2^(s + 25)*gamma(s + 25)*zeta(2*s + 36) - 4622435475575839800164352*2^(s + 24)*gamma(s + 24)*zeta(2*s + 36) - 9745644243429556312080384*2^(s + 23)*gamma(s + 23)*zeta(2*s + 36) + 29987449251752775883161600*2^(s + 22)*gamma(s + 22)*zeta(2*s + 36) - 433919030042520*2^(s + 42)*gamma(s + 42)*zeta(2*s + 35) - 2358358973012310*2^(s + 40)*gamma(s + 40)*zeta(2*s + 35) + 229195574200692*2^(s + 39)*gamma(s + 39)*zeta(2*s + 35) - 1061354306308379262*2^(s + 38)*gamma(s + 38)*zeta(2*s + 35) + 2034030257139746088*2^(s + 37)*gamma(s + 37)*zeta(2*s + 35) - 738901228626250262487*2^(s + 36)*gamma(s + 36)*zeta(2*s + 35) + 74628393318631830420*2^(s + 35)*gamma(s + 35)*zeta(2*s + 35) - 1084314261728578257558*2^(s + 34)*gamma(s + 34)*zeta(2*s + 35) + 366436892378846061396*2^(s + 33)*gamma(s + 33)*zeta(2*s + 35) - 15898880835285534625194*2^(s + 32)*gamma(s + 32)*zeta(2*s + 35) + 13129618560942333490992*2^(s + 31)*gamma(s + 31)*zeta(2*s + 35) + 126685899084805365583584*2^(s + 30)*gamma(s + 30)*zeta(2*s + 35) - 102540167715111759097344*2^(s + 29)*gamma(s + 29)*zeta(2*s + 35) - 640742880289918498316928*2^(s + 28)*gamma(s + 28)*zeta(2*s + 35) + 268861651683012545110272*2^(s + 27)*gamma(s + 27)*zeta(2*s + 35) + 147720581630559407872512*2^(s + 26)*gamma(s + 26)*zeta(2*s + 35) - 6288981657834158996520960*2^(s + 25)*gamma(s + 25)*zeta(2*s + 35) - 9107293857422004415365120*2^(s + 24)*gamma(s + 24)*zeta(2*s + 35) + 90048854573517016896897024*2^(s + 23)*gamma(s + 23)*zeta(2*s + 35) + 38108187687016243428065280*2^(s + 22)*gamma(s + 22)*zeta(2*s + 35) - 3550875777855581375692800*2^(s + 21)*gamma(s + 21)*zeta(2*s + 35) - 182319268868880*2^(s + 42)*gamma(s + 42)*zeta(2*s + 34) - 1326578889537980*2^(s + 40)*gamma(s + 40)*zeta(2*s + 34) + 146974307533416*2^(s + 39)*gamma(s + 39)*zeta(2*s + 34) - 735805879184676594*2^(s + 38)*gamma(s + 38)*zeta(2*s + 34) + 1760244206944337148*2^(s + 37)*gamma(s + 37)*zeta(2*s + 34) - 631832678369638603506*2^(s + 36)*gamma(s + 36)*zeta(2*s + 34) + 89585574433075247238*2^(s + 35)*gamma(s + 35)*zeta(2*s + 34) - 1432443527869592189295*2^(s + 34)*gamma(s + 34)*zeta(2*s + 34) + 629658067513126887792*2^(s + 33)*gamma(s + 33)*zeta(2*s + 34) - 38570688902383180872930*2^(s + 32)*gamma(s + 32)*zeta(2*s + 34) + 74436489683059037008104*2^(s + 31)*gamma(s + 31)*zeta(2*s + 34) + 137012947137653672138976*2^(s + 30)*gamma(s + 30)*zeta(2*s + 34) - 540873557840153933828352*2^(s + 29)*gamma(s + 29)*zeta(2*s + 34) - 163481236628432842259712*2^(s + 28)*gamma(s + 28)*zeta(2*s + 34) + 407248062315683683742208*2^(s + 27)*gamma(s + 27)*zeta(2*s + 34) - 1151894719622174533784064*2^(s + 26)*gamma(s + 26)*zeta(2*s + 34) - 16718649660833100572123136*2^(s + 25)*gamma(s + 25)*zeta(2*s + 34) + 23001464821693882256916480*2^(s + 24)*gamma(s + 24)*zeta(2*s + 34) + 222382020146891412067319808*2^(s + 23)*gamma(s + 23)*zeta(2*s + 34) - 233202651414051177696854016*2^(s + 22)*gamma(s + 22)*zeta(2*s + 34) - 19026484071391195362754560*2^(s + 21)*gamma(s + 21)*zeta(2*s + 34) + 21473715041030015601868800*2^(s + 20)*gamma(s + 20)*zeta(2*s + 34) - 64781475725120*2^(s + 42)*gamma(s + 42)*zeta(2*s + 33) - 636404044857800*2^(s + 40)*gamma(s + 40)*zeta(2*s + 33) + 80021531991984*2^(s + 39)*gamma(s + 39)*zeta(2*s + 33) - 432663461711999772*2^(s + 38)*gamma(s + 38)*zeta(2*s + 33) + 1303409714295722088*2^(s + 37)*gamma(s + 37)*zeta(2*s + 33) - 446636808759831642756*2^(s + 36)*gamma(s + 36)*zeta(2*s + 33) + 90045272458670741100*2^(s + 35)*gamma(s + 35)*zeta(2*s + 33) - 1531224807876432574200*2^(s + 34)*gamma(s + 34)*zeta(2*s + 33) + 873150179680556632656*2^(s + 33)*gamma(s + 33)*zeta(2*s + 33) - 63796276108634322867282*2^(s + 32)*gamma(s + 32)*zeta(2*s + 33) + 193138137802183603030344*2^(s + 31)*gamma(s + 31)*zeta(2*s + 33) - 645502401378807932644848*2^(s + 30)*gamma(s + 30)*zeta(2*s + 33) - 334579616757899140852224*2^(s + 29)*gamma(s + 29)*zeta(2*s + 33) + 1352066447287266637753728*2^(s + 28)*gamma(s + 28)*zeta(2*s + 33) - 274270089948005497826304*2^(s + 27)*gamma(s + 27)*zeta(2*s + 33) - 3558360495640593872655360*2^(s + 26)*gamma(s + 26)*zeta(2*s + 33) + 15515547809323783274127360*2^(s + 25)*gamma(s + 25)*zeta(2*s + 33) + 82240216135705941061681152*2^(s + 24)*gamma(s + 24)*zeta(2*s + 33) - 289446485064032441686818816*2^(s + 23)*gamma(s + 23)*zeta(2*s + 33) - 681469610724970651017805824*2^(s + 22)*gamma(s + 22)*zeta(2*s + 33) + 26968365627219468085100544*2^(s + 21)*gamma(s + 21)*zeta(2*s + 33) + 126874293450057056381829120*2^(s + 20)*gamma(s + 20)*zeta(2*s + 33) - 42947430082060031203737600*2^(s + 19)*gamma(s + 19)*zeta(2*s + 33) - 19207504426880*2^(s + 42)*gamma(s + 42)*zeta(2*s + 32) - 257801833468800*2^(s + 40)*gamma(s + 40)*zeta(2*s + 32) + 36657978920640*2^(s + 39)*gamma(s + 39)*zeta(2*s + 32) - 214643464107886488*2^(s + 38)*gamma(s + 38)*zeta(2*s + 32) + 824400935508060240*2^(s + 37)*gamma(s + 37)*zeta(2*s + 32) - 261115979522587036056*2^(s + 36)*gamma(s + 36)*zeta(2*s + 32) + 76253479108700153112*2^(s + 35)*gamma(s + 35)*zeta(2*s + 32) - 1341085090078780741368*2^(s + 34)*gamma(s + 34)*zeta(2*s + 32) + 994679927202699847836*2^(s + 33)*gamma(s + 33)*zeta(2*s + 32) - 79142574816430638859782*2^(s + 32)*gamma(s + 32)*zeta(2*s + 32) + 340967765014316596067688*2^(s + 31)*gamma(s + 31)*zeta(2*s + 32) - 2353109930098340412671568*2^(s + 30)*gamma(s + 30)*zeta(2*s + 32) + 2057415220516366567670400*2^(s + 29)*gamma(s + 29)*zeta(2*s + 32) + 1571110214065752068666496*2^(s + 28)*gamma(s + 28)*zeta(2*s + 32) - 1746721938310033248013824*2^(s + 27)*gamma(s + 27)*zeta(2*s + 32) - 2073287260644301797562368*2^(s + 26)*gamma(s + 26)*zeta(2*s + 32) + 106645382686972354002370560*2^(s + 25)*gamma(s + 25)*zeta(2*s + 32) - 26130058089957321935339520*2^(s + 24)*gamma(s + 24)*zeta(2*s + 32) - 1525673048886602279845429248*2^(s + 23)*gamma(s + 23)*zeta(2*s + 32) + 525779959736900677462917120*2^(s + 22)*gamma(s + 22)*zeta(2*s + 32) + 259374609815536983909335040*2^(s + 21)*gamma(s + 21)*zeta(2*s + 32) - 56465465559416064442368000*2^(s + 20)*gamma(s + 20)*zeta(2*s + 32) - 583019050851449779204915200*2^(s + 19)*gamma(s + 19)*zeta(2*s + 32) - 4665549405440*2^(s + 42)*gamma(s + 42)*zeta(2*s + 31) - 86888057737920*2^(s + 40)*gamma(s + 40)*zeta(2*s + 31) + 13950124569216*2^(s + 39)*gamma(s + 39)*zeta(2*s + 31) - 89094417178652400*2^(s + 38)*gamma(s + 38)*zeta(2*s + 31) + 443620341472629984*2^(s + 37)*gamma(s + 37)*zeta(2*s + 31) - 125758226056266635040*2^(s + 36)*gamma(s + 36)*zeta(2*s + 31) + 54501198449887016208*2^(s + 35)*gamma(s + 35)*zeta(2*s + 31) - 966619184132324755296*2^(s + 34)*gamma(s + 34)*zeta(2*s + 31) + 940152031363059578280*2^(s + 33)*gamma(s + 33)*zeta(2*s + 31) - 76639713093784466580564*2^(s + 32)*gamma(s + 32)*zeta(2*s + 31) + 453298458908900354184792*2^(s + 31)*gamma(s + 31)*zeta(2*s + 31) - 4191138324435237489583056*2^(s + 30)*gamma(s + 30)*zeta(2*s + 31) + 7461065423687070521354112*2^(s + 29)*gamma(s + 29)*zeta(2*s + 31) - 4287935611225462254167808*2^(s + 28)*gamma(s + 28)*zeta(2*s + 31) - 605972976974609165627904*2^(s + 27)*gamma(s + 27)*zeta(2*s + 31) + 7017885226636781049400320*2^(s + 26)*gamma(s + 26)*zeta(2*s + 31) + 103779965520620061819125760*2^(s + 25)*gamma(s + 25)*zeta(2*s + 31) - 416684730021200856041840640*2^(s + 24)*gamma(s + 24)*zeta(2*s + 31) - 408455623872070824496398336*2^(s + 23)*gamma(s + 23)*zeta(2*s + 31) + 4006703653906523889681432576*2^(s + 22)*gamma(s + 22)*zeta(2*s + 31) - 37331922567688875367464960*2^(s + 21)*gamma(s + 21)*zeta(2*s + 31) - 1428556061893966616057610240*2^(s + 20)*gamma(s + 20)*zeta(2*s + 31) - 490873662282873739275141120*2^(s + 19)*gamma(s + 19)*zeta(2*s + 31) + 981538402066364818155110400*2^(s + 18)*gamma(s + 18)*zeta(2*s + 31) - 904510154240*2^(s + 42)*gamma(s + 42)*zeta(2*s + 30) - 23856889511040*2^(s + 40)*gamma(s + 40)*zeta(2*s + 30) + 4331435674368*2^(s + 39)*gamma(s + 39)*zeta(2*s + 30) - 30568461759903552*2^(s + 38)*gamma(s + 38)*zeta(2*s + 30) + 201783740759149440*2^(s + 37)*gamma(s + 37)*zeta(2*s + 30) - 49481482151875819968*2^(s + 36)*gamma(s + 36)*zeta(2*s + 30) + 32818778608157091072*2^(s + 35)*gamma(s + 35)*zeta(2*s + 30) - 572658279267481257744*2^(s + 34)*gamma(s + 34)*zeta(2*s + 30) + 740747285956793620368*2^(s + 33)*gamma(s + 33)*zeta(2*s + 30) - 59026455966613344943752*2^(s + 32)*gamma(s + 32)*zeta(2*s + 30) + 473232958847655733132560*2^(s + 31)*gamma(s + 31)*zeta(2*s + 30) - 5051981480305087847664144*2^(s + 30)*gamma(s + 30)*zeta(2*s + 30) + 14393402781566792652187776*2^(s + 29)*gamma(s + 29)*zeta(2*s + 30) - 18652818450384087252090624*2^(s + 28)*gamma(s + 28)*zeta(2*s + 30) + 9726628503085273179260928*2^(s + 27)*gamma(s + 27)*zeta(2*s + 30) + 9801801275162013902214144*2^(s + 26)*gamma(s + 26)*zeta(2*s + 30) - 165244426420270072087314432*2^(s + 25)*gamma(s + 25)*zeta(2*s + 30) - 505964842253144074597294080*2^(s + 24)*gamma(s + 24)*zeta(2*s + 30) + 5430268588408161530474889216*2^(s + 23)*gamma(s + 23)*zeta(2*s + 30) + 1819440463553413031777402880*2^(s + 22)*gamma(s + 22)*zeta(2*s + 30) - 1957141840515646803724468224*2^(s + 21)*gamma(s + 21)*zeta(2*s + 30) - 927603568547152341887877120*2^(s + 20)*gamma(s + 20)*zeta(2*s + 30) + 6189184623987377375595724800*2^(s + 19)*gamma(s + 19)*zeta(2*s + 30) + 1778888020656693500895559680*2^(s + 18)*gamma(s + 18)*zeta(2*s + 30) - 134625835520*2^(s + 42)*gamma(s + 42)*zeta(2*s + 29) - 5189970763520*2^(s + 40)*gamma(s + 40)*zeta(2*s + 29) + 1069373167104*2^(s + 39)*gamma(s + 39)*zeta(2*s + 29) - 8519725837312896*2^(s + 38)*gamma(s + 38)*zeta(2*s + 29) + 76853844644495616*2^(s + 37)*gamma(s + 37)*zeta(2*s + 29) - 15692342159214956160*2^(s + 36)*gamma(s + 36)*zeta(2*s + 29) + 16564463025756077952*2^(s + 35)*gamma(s + 35)*zeta(2*s + 29) - 277626217159467970560*2^(s + 34)*gamma(s + 34)*zeta(2*s + 29) + 486887681481671216736*2^(s + 33)*gamma(s + 33)*zeta(2*s + 29) - 36432208734858712229328*2^(s + 32)*gamma(s + 32)*zeta(2*s + 29) + 395646075326767080507552*2^(s + 31)*gamma(s + 31)*zeta(2*s + 29) - 4529969309220069611175840*2^(s + 30)*gamma(s + 30)*zeta(2*s + 29) + 19435667463048353759788032*2^(s + 29)*gamma(s + 29)*zeta(2*s + 29) - 36764559372978741587912640*2^(s + 28)*gamma(s + 28)*zeta(2*s + 29) + 32457263022634126026746880*2^(s + 27)*gamma(s + 27)*zeta(2*s + 29) - 25490806870235467223384064*2^(s + 26)*gamma(s + 26)*zeta(2*s + 29) - 403767604335291703848861696*2^(s + 25)*gamma(s + 25)*zeta(2*s + 29) + 472229446530778728623529984*2^(s + 24)*gamma(s + 24)*zeta(2*s + 29) + 7753802256584310323124338688*2^(s + 23)*gamma(s + 23)*zeta(2*s + 29) - 13489552711602382073187336192*2^(s + 22)*gamma(s + 22)*zeta(2*s + 29) - 1575678789966976982279258112*2^(s + 21)*gamma(s + 21)*zeta(2*s + 29) + 8011179425245639077317836800*2^(s + 20)*gamma(s + 20)*zeta(2*s + 29) + 8741520629916001722936852480*2^(s + 19)*gamma(s + 19)*zeta(2*s + 29) - 10323363855074822389864857600*2^(s + 18)*gamma(s + 18)*zeta(2*s + 29) - 759530596825943441261199360*2^(s + 17)*gamma(s + 17)*zeta(2*s + 29) - 14449064960*2^(s + 42)*gamma(s + 42)*zeta(2*s + 28) - 865457550080*2^(s + 40)*gamma(s + 40)*zeta(2*s + 28) + 201964832256*2^(s + 39)*gamma(s + 39)*zeta(2*s + 28) - 1880742030851328*2^(s + 38)*gamma(s + 38)*zeta(2*s + 28) + 24188119465213440*2^(s + 37)*gamma(s + 37)*zeta(2*s + 28) - 3930612868358445312*2^(s + 36)*gamma(s + 36)*zeta(2*s + 28) + 6946512660892723968*2^(s + 35)*gamma(s + 35)*zeta(2*s + 28) - 109666422472085097984*2^(s + 34)*gamma(s + 34)*zeta(2*s + 28) + 266289996746373114240*2^(s + 33)*gamma(s + 33)*zeta(2*s + 28) - 18025458588716140444608*2^(s + 32)*gamma(s + 32)*zeta(2*s + 28) + 267083817018719200411968*2^(s + 31)*gamma(s + 31)*zeta(2*s + 28) - 3151447379305826772613824*2^(s + 30)*gamma(s + 30)*zeta(2*s + 28) + 19839044626345225519982208*2^(s + 29)*gamma(s + 29)*zeta(2*s + 28) - 48895050319741564574128704*2^(s + 28)*gamma(s + 28)*zeta(2*s + 28) + 60108486362096529698599680*2^(s + 27)*gamma(s + 27)*zeta(2*s + 28) - 114565387789356407537559552*2^(s + 26)*gamma(s + 26)*zeta(2*s + 28) + 149342567143773538796912640*2^(s + 25)*gamma(s + 25)*zeta(2*s + 28) + 1555948326185315809659297792*2^(s + 24)*gamma(s + 24)*zeta(2*s + 28) - 5180205810453232840471314432*2^(s + 23)*gamma(s + 23)*zeta(2*s + 28) - 21783513065552004571088486400*2^(s + 22)*gamma(s + 22)*zeta(2*s + 28) + 8012202433988159743760793600*2^(s + 21)*gamma(s + 21)*zeta(2*s + 28) + 10712684898086688293325373440*2^(s + 20)*gamma(s + 20)*zeta(2*s + 28) - 29329877649616376308495810560*2^(s + 19)*gamma(s + 19)*zeta(2*s + 28) - 20016282049010869861770854400*2^(s + 18)*gamma(s + 18)*zeta(2*s + 28) + 1490005907620237041205248000*2^(s + 17)*gamma(s + 17)*zeta(2*s + 28) + 5165991589822972727132160000*2^(s + 16)*gamma(s + 16)*zeta(2*s + 28) - 995850240*2^(s + 42)*gamma(s + 42)*zeta(2*s + 27) - 106959736320*2^(s + 40)*gamma(s + 40)*zeta(2*s + 27) + 27408860160*2^(s + 39)*gamma(s + 39)*zeta(2*s + 27) - 316539067671552*2^(s + 38)*gamma(s + 38)*zeta(2*s + 27) + 6175338614031360*2^(s + 37)*gamma(s + 37)*zeta(2*s + 27) - 754589650233772800*2^(s + 36)*gamma(s + 36)*zeta(2*s + 27) + 2388689011088156160*2^(s + 35)*gamma(s + 35)*zeta(2*s + 27) - 35263058145779704320*2^(s + 34)*gamma(s + 34)*zeta(2*s + 27) + 120482680118047960320*2^(s + 33)*gamma(s + 33)*zeta(2*s + 27) - 7109793960456416999040*2^(s + 32)*gamma(s + 32)*zeta(2*s + 27) + 145688168196692258860800*2^(s + 31)*gamma(s + 31)*zeta(2*s + 27) - 1737402083072606618971776*2^(s + 30)*gamma(s + 30)*zeta(2*s + 27) + 15773039759270577259332864*2^(s + 29)*gamma(s + 29)*zeta(2*s + 27) - 48455421761505308483380608*2^(s + 28)*gamma(s + 28)*zeta(2*s + 27) + 77424712416720454637484288*2^(s + 27)*gamma(s + 27)*zeta(2*s + 27) - 224140808830313723811558912*2^(s + 26)*gamma(s + 26)*zeta(2*s + 27) + 1774454894606302211829841920*2^(s + 25)*gamma(s + 25)*zeta(2*s + 27) + 27352643303321285009448960*2^(s + 24)*gamma(s + 24)*zeta(2*s + 27) - 21566234765317787963597684736*2^(s + 23)*gamma(s + 23)*zeta(2*s + 27) + 9373002128776163301007491072*2^(s + 22)*gamma(s + 22)*zeta(2*s + 27) + 15086157596192783518869749760*2^(s + 21)*gamma(s + 21)*zeta(2*s + 27) - 25890869715836084918298869760*2^(s + 20)*gamma(s + 20)*zeta(2*s + 27) - 57567617391092832792729354240*2^(s + 19)*gamma(s + 19)*zeta(2*s + 27) + 47543259261730158034078924800*2^(s + 18)*gamma(s + 18)*zeta(2*s + 27) + 10143939010471125845645721600*2^(s + 17)*gamma(s + 17)*zeta(2*s + 27) - 2140196515783802986954752000*2^(s + 16)*gamma(s + 16)*zeta(2*s + 27) - 10331983179645945454264320000*2^(s + 15)*gamma(s + 15)*zeta(2*s + 27) - 33116160*2^(s + 42)*gamma(s + 42)*zeta(2*s + 26) - 9467151360*2^(s + 40)*gamma(s + 40)*zeta(2*s + 26) + 2380105728*2^(s + 39)*gamma(s + 39)*zeta(2*s + 26) - 38188120742400*2^(s + 38)*gamma(s + 38)*zeta(2*s + 26) + 1245609720142848*2^(s + 37)*gamma(s + 37)*zeta(2*s + 26) - 106143920240048640*2^(s + 36)*gamma(s + 36)*zeta(2*s + 26) + 660733347472492032*2^(s + 35)*gamma(s + 35)*zeta(2*s + 26) - 9254819621571372288*2^(s + 34)*gamma(s + 34)*zeta(2*s + 26) + 44666548995422052864*2^(s + 33)*gamma(s + 33)*zeta(2*s + 26) - 2212230235093585613568*2^(s + 32)*gamma(s + 32)*zeta(2*s + 26) + 63870801252192820892160*2^(s + 31)*gamma(s + 31)*zeta(2*s + 26) - 765683853529904354327040*2^(s + 30)*gamma(s + 30)*zeta(2*s + 26) + 9867309195665187116421120*2^(s + 29)*gamma(s + 29)*zeta(2*s + 26) - 37155702233742741942377472*2^(s + 28)*gamma(s + 28)*zeta(2*s + 26) + 74373832045360137302337024*2^(s + 27)*gamma(s + 27)*zeta(2*s + 26) - 290397453893978648188359168*2^(s + 26)*gamma(s + 26)*zeta(2*s + 26) + 3590532362963241078104973312*2^(s + 25)*gamma(s + 25)*zeta(2*s + 26) - 5086339399289600780347514880*2^(s + 24)*gamma(s + 24)*zeta(2*s + 26) - 7806333253942191773067411456*2^(s + 23)*gamma(s + 23)*zeta(2*s + 26) + 53985518990516043499980128256*2^(s + 22)*gamma(s + 22)*zeta(2*s + 26) - 9018627681613934495877562368*2^(s + 21)*gamma(s + 21)*zeta(2*s + 26) - 64037552769203918676909096960*2^(s + 20)*gamma(s + 20)*zeta(2*s + 26) + 68054953933578972060104785920*2^(s + 19)*gamma(s + 19)*zeta(2*s + 26) + 111919988604415870943782502400*2^(s + 18)*gamma(s + 18)*zeta(2*s + 26) - 17636781772219372588656230400*2^(s + 17)*gamma(s + 17)*zeta(2*s + 26) - 56760427177987252067028172800*2^(s + 16)*gamma(s + 16)*zeta(2*s + 26) - 540108800*2^(s + 40)*gamma(s + 40)*zeta(2*s + 25) + 99348480*2^(s + 39)*gamma(s + 39)*zeta(2*s + 25) - 2947948118016*2^(s + 38)*gamma(s + 38)*zeta(2*s + 25) + 190848323014656*2^(s + 37)*gamma(s + 37)*zeta(2*s + 25) - 10225330245374976*2^(s + 36)*gamma(s + 36)*zeta(2*s + 25) + 142980476675816448*2^(s + 35)*gamma(s + 35)*zeta(2*s + 25) - 1978319266767470592*2^(s + 34)*gamma(s + 34)*zeta(2*s + 25) + 13368734193456350208*2^(s + 33)*gamma(s + 33)*zeta(2*s + 25) - 535094845161915681792*2^(s + 32)*gamma(s + 32)*zeta(2*s + 25) + 22245747886859253120000*2^(s + 31)*gamma(s + 31)*zeta(2*s + 25) - 269043645711073307120640*2^(s + 30)*gamma(s + 30)*zeta(2*s + 25) + 4848285841977257393319936*2^(s + 29)*gamma(s + 29)*zeta(2*s + 25) - 22312444879042210758463488*2^(s + 28)*gamma(s + 28)*zeta(2*s + 25) + 54756484236164745950294016*2^(s + 27)*gamma(s + 27)*zeta(2*s + 25) - 275790193361285555421785088*2^(s + 26)*gamma(s + 26)*zeta(2*s + 25) + 4329296946299248378782916608*2^(s + 25)*gamma(s + 25)*zeta(2*s + 25) - 10701754618713219402569293824*2^(s + 24)*gamma(s + 24)*zeta(2*s + 25) + 43882184935627816825871695872*2^(s + 23)*gamma(s + 23)*zeta(2*s + 25) + 27501325502337401584520724480*2^(s + 22)*gamma(s + 22)*zeta(2*s + 25) - 45778053208898834573980336128*2^(s + 21)*gamma(s + 21)*zeta(2*s + 25) + 9105483519616399151738388480*2^(s + 20)*gamma(s + 20)*zeta(2*s + 25) + 224245496867933382513367449600*2^(s + 19)*gamma(s + 19)*zeta(2*s + 25) - 102916502262258271702430515200*2^(s + 18)*gamma(s + 18)*zeta(2*s + 25) - 72328453092429136497790156800*2^(s + 17)*gamma(s + 17)*zeta(2*s + 25) + 24620748531779392383850905600*2^(s + 16)*gamma(s + 16)*zeta(2*s + 25) + 107239664581681810310273433600*2^(s + 15)*gamma(s + 15)*zeta(2*s + 25) - 10035200*2^(s + 40)*gamma(s + 40)*zeta(2*s + 24) - 110435727360*2^(s + 38)*gamma(s + 38)*zeta(2*s + 24) + 20849253519360*2^(s + 37)*gamma(s + 37)*zeta(2*s + 24) - 620345161930752*2^(s + 36)*gamma(s + 36)*zeta(2*s + 24) + 23225142532515840*2^(s + 35)*gamma(s + 35)*zeta(2*s + 24) - 335472871588531200*2^(s + 34)*gamma(s + 34)*zeta(2*s + 24) + 3158867319619673088*2^(s + 33)*gamma(s + 33)*zeta(2*s + 24) - 98916580748104588800*2^(s + 32)*gamma(s + 32)*zeta(2*s + 24) + 6038654885612623024128*2^(s + 31)*gamma(s + 31)*zeta(2*s + 24) - 74164140254498181949440*2^(s + 30)*gamma(s + 30)*zeta(2*s + 24) + 1849383340772806224359424*2^(s + 29)*gamma(s + 29)*zeta(2*s + 24) - 10454200839958450060670976*2^(s + 28)*gamma(s + 28)*zeta(2*s + 24) + 31090231097918636352749568*2^(s + 27)*gamma(s + 27)*zeta(2*s + 24) - 199009936729179000804335616*2^(s + 26)*gamma(s + 26)*zeta(2*s + 24) + 3637588668920215601231462400*2^(s + 25)*gamma(s + 25)*zeta(2*s + 24) - 12665077271331903145541984256*2^(s + 24)*gamma(s + 24)*zeta(2*s + 24) + 93807939536165096447470239744*2^(s + 23)*gamma(s + 23)*zeta(2*s + 24) - 92655174932359632309527838720*2^(s + 22)*gamma(s + 22)*zeta(2*s + 24) - 12290288384027485918813224960*2^(s + 21)*gamma(s + 21)*zeta(2*s + 24) + 150424528558091706786836643840*2^(s + 20)*gamma(s + 20)*zeta(2*s + 24) + 24005549816137304514059304960*2^(s + 19)*gamma(s + 19)*zeta(2*s + 24) - 387915481757968515987406848000*2^(s + 18)*gamma(s + 18)*zeta(2*s + 24) + 58536803037272682474661478400*2^(s + 17)*gamma(s + 17)*zeta(2*s + 24) + 291117130261588477016329420800*2^(s + 16)*gamma(s + 16)*zeta(2*s + 24) - 5848409379317341100389171200*2^(s + 15)*gamma(s + 15)*zeta(2*s + 24) - 12152380216059754891444224000*2^(s + 14)*gamma(s + 14)*zeta(2*s + 24) - 75264000*2^(s + 38)*gamma(s + 38)*zeta(2*s + 23) + 1444954398720*2^(s + 37)*gamma(s + 37)*zeta(2*s + 23) - 26272904232960*2^(s + 36)*gamma(s + 36)*zeta(2*s + 23) + 2653533713682432*2^(s + 35)*gamma(s + 35)*zeta(2*s + 23) - 42140931714367488*2^(s + 34)*gamma(s + 34)*zeta(2*s + 23) + 571218254670458880*2^(s + 33)*gamma(s + 33)*zeta(2*s + 23) - 13763632690193780736*2^(s + 32)*gamma(s + 32)*zeta(2*s + 23) + 1240002757872224188416*2^(s + 31)*gamma(s + 31)*zeta(2*s + 23) - 15521460743948383789056*2^(s + 30)*gamma(s + 30)*zeta(2*s + 23) + 535709986047088099319808*2^(s + 29)*gamma(s + 29)*zeta(2*s + 23) - 3759163556807932702691328*2^(s + 28)*gamma(s + 28)*zeta(2*s + 23) + 13499878648135287394787328*2^(s + 27)*gamma(s + 27)*zeta(2*s + 23) - 109763474494176729779503104*2^(s + 26)*gamma(s + 26)*zeta(2*s + 23) + 2240904149865140598299197440*2^(s + 25)*gamma(s + 25)*zeta(2*s + 23) - 10158970084473237490436751360*2^(s + 24)*gamma(s + 24)*zeta(2*s + 23) + 101403941730183984010649370624*2^(s + 23)*gamma(s + 23)*zeta(2*s + 23) - 210121011643593578287064481792*2^(s + 22)*gamma(s + 22)*zeta(2*s + 23) + 109452559420734457753782190080*2^(s + 21)*gamma(s + 21)*zeta(2*s + 23) + 89509604967981687465805086720*2^(s + 20)*gamma(s + 20)*zeta(2*s + 23) - 398770980610784553904295116800*2^(s + 19)*gamma(s + 19)*zeta(2*s + 23) - 46137454203425001639247872000*2^(s + 18)*gamma(s + 18)*zeta(2*s + 23) + 318709412738134888247879270400*2^(s + 17)*gamma(s + 17)*zeta(2*s + 23) - 53333920152979971608936448000*2^(s + 16)*gamma(s + 16)*zeta(2*s + 23) - 500658724938934183442094489600*2^(s + 15)*gamma(s + 15)*zeta(2*s + 23) + 6573159599894981055715737600*2^(s + 14)*gamma(s + 14)*zeta(2*s + 23) + 24304760432119509782888448000*2^(s + 13)*gamma(s + 13)*zeta(2*s + 23) + 47687270400*2^(s + 37)*gamma(s + 37)*zeta(2*s + 22) - 1709155123200*2^(s + 36)*gamma(s + 36)*zeta(2*s + 22) + 189898946592768*2^(s + 35)*gamma(s + 35)*zeta(2*s + 22) - 3584299151978496*2^(s + 34)*gamma(s + 34)*zeta(2*s + 22) + 76124209684303872*2^(s + 33)*gamma(s + 33)*zeta(2*s + 22) - 1438448317001902080*2^(s + 32)*gamma(s + 32)*zeta(2*s + 22) + 183754250212013752320*2^(s + 31)*gamma(s + 31)*zeta(2*s + 22) - 2352287818790302666752*2^(s + 30)*gamma(s + 30)*zeta(2*s + 22) + 113688508804607290245120*2^(s + 29)*gamma(s + 29)*zeta(2*s + 22) - 1006879784977120462848000*2^(s + 28)*gamma(s + 28)*zeta(2*s + 22) + 4418525972703009828519936*2^(s + 27)*gamma(s + 27)*zeta(2*s + 22) - 45559551625016747928698880*2^(s + 26)*gamma(s + 26)*zeta(2*s + 22) + 1027398669382142081140064256*2^(s + 25)*gamma(s + 25)*zeta(2*s + 22) - 5811600553812439152351805440*2^(s + 24)*gamma(s + 24)*zeta(2*s + 22) + 70644100231594616446781816832*2^(s + 23)*gamma(s + 23)*zeta(2*s + 22) - 226811191694603077801812492288*2^(s + 22)*gamma(s + 22)*zeta(2*s + 22) + 206020138134073959217365516288*2^(s + 21)*gamma(s + 21)*zeta(2*s + 22) - 260870241797331237963576115200*2^(s + 20)*gamma(s + 20)*zeta(2*s + 22) - 298672860111775938160141271040*2^(s + 19)*gamma(s + 19)*zeta(2*s + 22) + 679737346630273638215209451520*2^(s + 18)*gamma(s + 18)*zeta(2*s + 22) + 49342531310179827921086054400*2^(s + 17)*gamma(s + 17)*zeta(2*s + 22) - 931679929398177959925252096000*2^(s + 16)*gamma(s + 16)*zeta(2*s + 22) - 37674991542251548768311705600*2^(s + 15)*gamma(s + 15)*zeta(2*s + 22) + 157975404970570130563006464000*2^(s + 14)*gamma(s + 14)*zeta(2*s + 22) - 1803792063446521310556979200*2^(s + 13)*gamma(s + 13)*zeta(2*s + 22) - 95374540800*2^(s + 36)*gamma(s + 36)*zeta(2*s + 21) + 6489225953280*2^(s + 35)*gamma(s + 35)*zeta(2*s + 21) - 171198407245824*2^(s + 34)*gamma(s + 34)*zeta(2*s + 21) + 7082309699297280*2^(s + 33)*gamma(s + 33)*zeta(2*s + 21) - 119512425862287360*2^(s + 32)*gamma(s + 32)*zeta(2*s + 21) + 18177739300146585600*2^(s + 31)*gamma(s + 31)*zeta(2*s + 21) - 250353808675740057600*2^(s + 30)*gamma(s + 30)*zeta(2*s + 21) + 16674360172465296310272*2^(s + 29)*gamma(s + 29)*zeta(2*s + 21) - 191351507959467982798848*2^(s + 28)*gamma(s + 28)*zeta(2*s + 21) + 1089536814246004625571840*2^(s + 27)*gamma(s + 27)*zeta(2*s + 21) - 13791611065200508987932672*2^(s + 26)*gamma(s + 26)*zeta(2*s + 21) + 348318429385235697243389952*2^(s + 25)*gamma(s + 25)*zeta(2*s + 21) - 2389820699888929171339149312*2^(s + 24)*gamma(s + 24)*zeta(2*s + 21) + 33611300372851603278472544256*2^(s + 23)*gamma(s + 23)*zeta(2*s + 21) - 154652683990266104455669874688*2^(s + 22)*gamma(s + 22)*zeta(2*s + 21) + 191180048612770370837268135936*2^(s + 21)*gamma(s + 21)*zeta(2*s + 21) - 579480813464117154303682805760*2^(s + 20)*gamma(s + 20)*zeta(2*s + 21) + 487402130902256758777058426880*2^(s + 19)*gamma(s + 19)*zeta(2*s + 21) + 480703764804349286527952486400*2^(s + 18)*gamma(s + 18)*zeta(2*s + 21) - 740446425546168713467700183040*2^(s + 17)*gamma(s + 17)*zeta(2*s + 21) - 319449470429250919333468569600*2^(s + 16)*gamma(s + 16)*zeta(2*s + 21) + 1447026444906828479273631744000*2^(s + 15)*gamma(s + 15)*zeta(2*s + 21) + 3138354515761496479236096000*2^(s + 14)*gamma(s + 14)*zeta(2*s + 21) - 293832513310593037193183232000*2^(s + 13)*gamma(s + 13)*zeta(2*s + 21) + 3607584126893042621113958400*2^(s + 12)*gamma(s + 12)*zeta(2*s + 21) + 14450688000*2^(s + 35)*gamma(s + 35)*zeta(2*s + 20) - 2765861683200*2^(s + 34)*gamma(s + 34)*zeta(2*s + 20) + 385930973675520*2^(s + 33)*gamma(s + 33)*zeta(2*s + 20) - 9305564385116160*2^(s + 32)*gamma(s + 32)*zeta(2*s + 20) + 1032495800896143360*2^(s + 31)*gamma(s + 31)*zeta(2*s + 20) - 20709027559037583360*2^(s + 30)*gamma(s + 30)*zeta(2*s + 20) + 1525563311185442930688*2^(s + 29)*gamma(s + 29)*zeta(2*s + 20) - 24395044549453603946496*2^(s + 28)*gamma(s + 28)*zeta(2*s + 20) + 209297847489505768046592*2^(s + 27)*gamma(s + 27)*zeta(2*s + 20) - 2949142012390643000279040*2^(s + 26)*gamma(s + 26)*zeta(2*s + 20) + 85055528019037028749148160*2^(s + 25)*gamma(s + 25)*zeta(2*s + 20) - 697519286137482551045259264*2^(s + 24)*gamma(s + 24)*zeta(2*s + 20) + 10981624631253994994808913920*2^(s + 23)*gamma(s + 23)*zeta(2*s + 20) - 70896138391504706658234531840*2^(s + 22)*gamma(s + 22)*zeta(2*s + 20) + 113488410610068234798295941120*2^(s + 21)*gamma(s + 21)*zeta(2*s + 20) - 583511852635732722770804736000*2^(s + 20)*gamma(s + 20)*zeta(2*s + 20) + 1147866305521288171327570575360*2^(s + 19)*gamma(s + 19)*zeta(2*s + 20) - 848635244846600716168357478400*2^(s + 18)*gamma(s + 18)*zeta(2*s + 20) - 514829054406034242891310694400*2^(s + 17)*gamma(s + 17)*zeta(2*s + 20) + 1600123761578984515398166118400*2^(s + 16)*gamma(s + 16)*zeta(2*s + 20) + 679020057329340624738346598400*2^(s + 15)*gamma(s + 15)*zeta(2*s + 20) - 806622302553626235204167270400*2^(s + 14)*gamma(s + 14)*zeta(2*s + 20) - 95455994772310046067916800000*2^(s + 13)*gamma(s + 13)*zeta(2*s + 20) + 73184880855825446967705600000*2^(s + 12)*gamma(s + 12)*zeta(2*s + 20) - 28901376000*2^(s + 34)*gamma(s + 34)*zeta(2*s + 19) + 6416105472000*2^(s + 33)*gamma(s + 33)*zeta(2*s + 19) - 511585320960000*2^(s + 32)*gamma(s + 32)*zeta(2*s + 19) + 24469717285601280*2^(s + 31)*gamma(s + 31)*zeta(2*s + 19) - 1462930447212380160*2^(s + 30)*gamma(s + 30)*zeta(2*s + 19) + 70885902012409774080*2^(s + 29)*gamma(s + 29)*zeta(2*s + 19) - 1623812903766447980544*2^(s + 28)*gamma(s + 28)*zeta(2*s + 19) + 31292995833633176616960*2^(s + 27)*gamma(s + 27)*zeta(2*s + 19) - 448410459413238910156800*2^(s + 26)*gamma(s + 26)*zeta(2*s + 19) + 14410617403739627567185920*2^(s + 25)*gamma(s + 25)*zeta(2*s + 19) - 141947366851573530352680960*2^(s + 24)*gamma(s + 24)*zeta(2*s + 19) + 2409255289511915181489782784*2^(s + 23)*gamma(s + 23)*zeta(2*s + 19) - 21891325331157655872836468736*2^(s + 22)*gamma(s + 22)*zeta(2*s + 19) + 49898837169312009978768261120*2^(s + 21)*gamma(s + 21)*zeta(2*s + 19) - 368932485247801341226694737920*2^(s + 20)*gamma(s + 20)*zeta(2*s + 19) + 1092855299265890680753697587200*2^(s + 19)*gamma(s + 19)*zeta(2*s + 19) - 1846539857294683599133841817600*2^(s + 18)*gamma(s + 18)*zeta(2*s + 19) + 1159159912617215715782846054400*2^(s + 17)*gamma(s + 17)*zeta(2*s + 19) + 1325201727047569199564901580800*2^(s + 16)*gamma(s + 16)*zeta(2*s + 19) - 2302788598855334338443293491200*2^(s + 15)*gamma(s + 15)*zeta(2*s + 19) - 485329308681745298585183846400*2^(s + 14)*gamma(s + 14)*zeta(2*s + 19) + 1379896367768550719408937369600*2^(s + 13)*gamma(s + 13)*zeta(2*s + 19) + 59114629109261500434874368000*2^(s + 12)*gamma(s + 12)*zeta(2*s + 19) - 106763826189674769694064640000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 19) - 693633024000*2^(s + 32)*gamma(s + 32)*zeta(2*s + 18) + 191858894438400*2^(s + 31)*gamma(s + 31)*zeta(2*s + 18) - 14503917067960320*2^(s + 30)*gamma(s + 30)*zeta(2*s + 18) + 1084571857177804800*2^(s + 29)*gamma(s + 29)*zeta(2*s + 18) - 42512871647438438400*2^(s + 28)*gamma(s + 28)*zeta(2*s + 18) + 2884460989196837191680*2^(s + 27)*gamma(s + 27)*zeta(2*s + 18) - 50767067844534524313600*2^(s + 26)*gamma(s + 26)*zeta(2*s + 18) + 1496248520012816307978240*2^(s + 25)*gamma(s + 25)*zeta(2*s + 18) - 20020623156465185972551680*2^(s + 24)*gamma(s + 24)*zeta(2*s + 18) + 343867829708808012463865856*2^(s + 23)*gamma(s + 23)*zeta(2*s + 18) - 4466620335244428904347205632*2^(s + 22)*gamma(s + 22)*zeta(2*s + 18) + 17855516487761017516226248704*2^(s + 21)*gamma(s + 21)*zeta(2*s + 18) - 161571228446201641339390525440*2^(s + 20)*gamma(s + 20)*zeta(2*s + 18) + 619189260024603398916538368000*2^(s + 19)*gamma(s + 19)*zeta(2*s + 18) - 1658363666871633535810991554560*2^(s + 18)*gamma(s + 18)*zeta(2*s + 18) + 2313789249632942891771677900800*2^(s + 17)*gamma(s + 17)*zeta(2*s + 18) - 1828134036525454244320798310400*2^(s + 16)*gamma(s + 16)*zeta(2*s + 18) - 2069085057439708867325224550400*2^(s + 15)*gamma(s + 15)*zeta(2*s + 18) + 1813901297005077210945552384000*2^(s + 14)*gamma(s + 14)*zeta(2*s + 18) + 1085395289212462451736025497600*2^(s + 13)*gamma(s + 13)*zeta(2*s + 18) - 665963282485827037877501952000*2^(s + 12)*gamma(s + 12)*zeta(2*s + 18) - 160992387906177586182488064000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 18) + 1387266048000*2^(s + 31)*gamma(s + 31)*zeta(2*s + 17) - 325452614860800*2^(s + 30)*gamma(s + 30)*zeta(2*s + 17) + 25019999154339840*2^(s + 29)*gamma(s + 29)*zeta(2*s + 17) - 1354574732171673600*2^(s + 28)*gamma(s + 28)*zeta(2*s + 17) + 95391468190590566400*2^(s + 27)*gamma(s + 27)*zeta(2*s + 17) - 3325425947556497326080*2^(s + 26)*gamma(s + 26)*zeta(2*s + 17) + 88069327977394974228480*2^(s + 25)*gamma(s + 25)*zeta(2*s + 17) - 1881576382995578596884480*2^(s + 24)*gamma(s + 24)*zeta(2*s + 17) + 33003404767102142156636160*2^(s + 23)*gamma(s + 23)*zeta(2*s + 17) - 542003654155873686795583488*2^(s + 22)*gamma(s + 22)*zeta(2*s + 17) + 4826150587394300810499194880*2^(s + 21)*gamma(s + 21)*zeta(2*s + 17) - 49684653946416170736581345280*2^(s + 20)*gamma(s + 20)*zeta(2*s + 17) + 249122287582289302557724508160*2^(s + 19)*gamma(s + 19)*zeta(2*s + 17) - 918802677216511172436767539200*2^(s + 18)*gamma(s + 18)*zeta(2*s + 17) + 1948364711798169616062842142720*2^(s + 17)*gamma(s + 17)*zeta(2*s + 17) - 4206695596304510432377936281600*2^(s + 16)*gamma(s + 16)*zeta(2*s + 17) + 2575120234730288227209864806400*2^(s + 15)*gamma(s + 15)*zeta(2*s + 17) + 1938724098260574252378252902400*2^(s + 14)*gamma(s + 14)*zeta(2*s + 17) - 2886704558043538459390377984000*2^(s + 13)*gamma(s + 13)*zeta(2*s + 17) - 932886804308820958781846323200*2^(s + 12)*gamma(s + 12)*zeta(2*s + 17) + 892233714120073243325890560000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 17) + 105013129039790317825425408000*2^(s + 10)*gamma(s + 10)*zeta(2*s + 17) + 24970788864000*2^(s + 29)*gamma(s + 29)*zeta(2*s + 16) - 6012965958451200*2^(s + 28)*gamma(s + 28)*zeta(2*s + 16) + 695909666311372800*2^(s + 27)*gamma(s + 27)*zeta(2*s + 16) - 34808534655093964800*2^(s + 26)*gamma(s + 26)*zeta(2*s + 16) + 2656219319285317632000*2^(s + 25)*gamma(s + 25)*zeta(2*s + 16) - 82684521380823296901120*2^(s + 24)*gamma(s + 24)*zeta(2*s + 16) + 2595411725273089022361600*2^(s + 23)*gamma(s + 23)*zeta(2*s + 16) - 42092917728185997066240000*2^(s + 22)*gamma(s + 22)*zeta(2*s + 16) + 780813256307301283874734080*2^(s + 21)*gamma(s + 21)*zeta(2*s + 16) - 9821436712984847566692679680*2^(s + 20)*gamma(s + 20)*zeta(2*s + 16) + 57780671777891850460688547840*2^(s + 19)*gamma(s + 19)*zeta(2*s + 16) - 356439808812356994629999001600*2^(s + 18)*gamma(s + 18)*zeta(2*s + 16) + 1058829276325476222992646144000*2^(s + 17)*gamma(s + 17)*zeta(2*s + 16) - 3687351839592361150876169011200*2^(s + 16)*gamma(s + 16)*zeta(2*s + 16) + 6005181994079362635528142848000*2^(s + 15)*gamma(s + 15)*zeta(2*s + 16) - 2609956993340369923365194956800*2^(s + 14)*gamma(s + 14)*zeta(2*s + 16) - 3590050815339423169540364697600*2^(s + 13)*gamma(s + 13)*zeta(2*s + 16) + 1778323321315601100092473344000*2^(s + 12)*gamma(s + 12)*zeta(2*s + 16) + 1527533388539803100975726592000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 16) - 171252621202631545904431104000*2^(s + 10)*gamma(s + 10)*zeta(2*s + 16) - 433943293545129709079101440000*2^(s + 9)*gamma(s + 9)*zeta(2*s + 16) - 49941577728000*2^(s + 28)*gamma(s + 28)*zeta(2*s + 15) + 10078210385510400*2^(s + 27)*gamma(s + 27)*zeta(2*s + 15) - 1030621865862758400*2^(s + 26)*gamma(s + 26)*zeta(2*s + 15) + 58956103139563929600*2^(s + 25)*gamma(s + 25)*zeta(2*s + 15) - 3780812141231918284800*2^(s + 24)*gamma(s + 24)*zeta(2*s + 15) + 121899608856968445296640*2^(s + 23)*gamma(s + 23)*zeta(2*s + 15) - 2955700791645845638348800*2^(s + 22)*gamma(s + 22)*zeta(2*s + 15) + 58268585319719467430707200*2^(s + 21)*gamma(s + 21)*zeta(2*s + 15) - 1027582900537348316693790720*2^(s + 20)*gamma(s + 20)*zeta(2*s + 15) + 10173330840645764674391900160*2^(s + 19)*gamma(s + 19)*zeta(2*s + 15) - 97954060167421028649979084800*2^(s + 18)*gamma(s + 18)*zeta(2*s + 15) + 427330237664356049383273267200*2^(s + 17)*gamma(s + 17)*zeta(2*s + 15) - 1882838220921651965679422668800*2^(s + 16)*gamma(s + 16)*zeta(2*s + 15) + 5081928254385921092353838284800*2^(s + 15)*gamma(s + 15)*zeta(2*s + 15) - 6935227293580372437017768755200*2^(s + 14)*gamma(s + 14)*zeta(2*s + 15) + 3792829568306692785592231526400*2^(s + 13)*gamma(s + 13)*zeta(2*s + 15) + 3343692322890522093315686400000*2^(s + 12)*gamma(s + 12)*zeta(2*s + 15) - 2309315731084595685664751616000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 15) - 1079720742921047005414293504000*2^(s + 10)*gamma(s + 10)*zeta(2*s + 15) + 304449104360233859385655296000*2^(s + 9)*gamma(s + 9)*zeta(2*s + 15) + 867886587090259418158202880000*2^(s + 8)*gamma(s + 8)*zeta(2*s + 15) - 599298932736000*2^(s + 26)*gamma(s + 26)*zeta(2*s + 14) + 145090271615385600*2^(s + 25)*gamma(s + 25)*zeta(2*s + 14) - 18896794297565184000*2^(s + 24)*gamma(s + 24)*zeta(2*s + 14) + 1468387711990628352000*2^(s + 23)*gamma(s + 23)*zeta(2*s + 14) - 68948813026038487449600*2^(s + 22)*gamma(s + 22)*zeta(2*s + 14) + 3117687375794473952870400*2^(s + 21)*gamma(s + 21)*zeta(2*s + 14) - 57768797122582939906867200*2^(s + 20)*gamma(s + 20)*zeta(2*s + 14) + 1186565229134061804453888000*2^(s + 19)*gamma(s + 19)*zeta(2*s + 14) - 17024905989582142422688727040*2^(s + 18)*gamma(s + 18)*zeta(2*s + 14) + 116048155416664505329070899200*2^(s + 17)*gamma(s + 17)*zeta(2*s + 14) - 638661242406923582691291955200*2^(s + 16)*gamma(s + 16)*zeta(2*s + 14) + 2498910478161091936571621376000*2^(s + 15)*gamma(s + 15)*zeta(2*s + 14) - 6468311335943388218932592640000*2^(s + 14)*gamma(s + 14)*zeta(2*s + 14) + 11185213209448914150742189670400*2^(s + 13)*gamma(s + 13)*zeta(2*s + 14) - 3319555170149948842366205952000*2^(s + 12)*gamma(s + 12)*zeta(2*s + 14) - 4838716705088134001165598720000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 14) + 876200604805130764890931200000*2^(s + 10)*gamma(s + 10)*zeta(2*s + 14) + 3664840533680247235506339840000*2^(s + 9)*gamma(s + 9)*zeta(2*s + 14) + 1198597865472000*2^(s + 25)*gamma(s + 25)*zeta(2*s + 13) - 247031020073779200*2^(s + 24)*gamma(s + 24)*zeta(2*s + 13) + 29665297170432000000*2^(s + 23)*gamma(s + 23)*zeta(2*s + 13) - 2055360114453381120000*2^(s + 22)*gamma(s + 22)*zeta(2*s + 13) + 118610466109046076211200*2^(s + 21)*gamma(s + 21)*zeta(2*s + 13) - 3629665183177123666329600*2^(s + 20)*gamma(s + 20)*zeta(2*s + 13) + 70439670441059805875404800*2^(s + 19)*gamma(s + 19)*zeta(2*s + 13) - 1569925567357296982150348800*2^(s + 18)*gamma(s + 18)*zeta(2*s + 13) + 16858778631399149830385172480*2^(s + 17)*gamma(s + 17)*zeta(2*s + 13) - 152100280259441635862406758400*2^(s + 16)*gamma(s + 16)*zeta(2*s + 13) + 864585884801909952990727372800*2^(s + 15)*gamma(s + 15)*zeta(2*s + 13) - 3262312759958982004998301286400*2^(s + 14)*gamma(s + 14)*zeta(2*s + 13) + 10437298600742797469848436736000*2^(s + 13)*gamma(s + 13)*zeta(2*s + 13) - 12869010493266222504668351692800*2^(s + 12)*gamma(s + 12)*zeta(2*s + 13) + 3861182743724806342271041536000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 13) + 3700617915365622109955948544000*2^(s + 10)*gamma(s + 10)*zeta(2*s + 13) - 1227831834436721175303290880000*2^(s + 9)*gamma(s + 9)*zeta(2*s + 13) - 5883203422210062107415674880000*2^(s + 8)*gamma(s + 8)*zeta(2*s + 13) + 7191587192832000*2^(s + 23)*gamma(s + 23)*zeta(2*s + 12) - 2610546150998016000*2^(s + 22)*gamma(s + 22)*zeta(2*s + 12) + 407957166687780864000*2^(s + 21)*gamma(s + 21)*zeta(2*s + 12) - 36158674737473519616000*2^(s + 20)*gamma(s + 20)*zeta(2*s + 12) + 2016317403257235937689600*2^(s + 19)*gamma(s + 19)*zeta(2*s + 12) - 61405349626607409561600000*2^(s + 18)*gamma(s + 18)*zeta(2*s + 12) + 1540521594655307024302080000*2^(s + 17)*gamma(s + 17)*zeta(2*s + 12) - 22204582300983674020036608000*2^(s + 16)*gamma(s + 16)*zeta(2*s + 12) + 215121081127737234408918220800*2^(s + 15)*gamma(s + 15)*zeta(2*s + 12) - 999277771754214305511034060800*2^(s + 14)*gamma(s + 14)*zeta(2*s + 12) + 5034765805026105750313343385600*2^(s + 13)*gamma(s + 13)*zeta(2*s + 12) - 14111362568931773488897720320000*2^(s + 12)*gamma(s + 12)*zeta(2*s + 12) + 15511857020327969099341627392000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 12) - 2652714857451292266388783104000*2^(s + 10)*gamma(s + 10)*zeta(2*s + 12) - 10042472400966283024347955200000*2^(s + 9)*gamma(s + 9)*zeta(2*s + 12) + 253133587901325663629475840000*2^(s + 8)*gamma(s + 8)*zeta(2*s + 12) + 413279327185837818170572800000*2^(s + 7)*gamma(s + 7)*zeta(2*s + 12) - 14383174385664000*2^(s + 22)*gamma(s + 22)*zeta(2*s + 11) + 4746447547269120000*2^(s + 21)*gamma(s + 21)*zeta(2*s + 11) - 673520906957488128000*2^(s + 20)*gamma(s + 20)*zeta(2*s + 11) + 54209177437360619520000*2^(s + 19)*gamma(s + 19)*zeta(2*s + 11) - 2750068736081599345459200*2^(s + 18)*gamma(s + 18)*zeta(2*s + 11) + 91299788672055147233280000*2^(s + 17)*gamma(s + 17)*zeta(2*s + 11) - 1625816044515381202649088000*2^(s + 16)*gamma(s + 16)*zeta(2*s + 11) + 25229571701421277005742080000*2^(s + 15)*gamma(s + 15)*zeta(2*s + 11) - 206606497610792004067786752000*2^(s + 14)*gamma(s + 14)*zeta(2*s + 11) + 1497082632825390670848983040000*2^(s + 13)*gamma(s + 13)*zeta(2*s + 11) - 7645646473295667754583457792000*2^(s + 12)*gamma(s + 12)*zeta(2*s + 11) + 15615231249995938866678202368000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 11) - 14303249514511788813028687872000*2^(s + 10)*gamma(s + 10)*zeta(2*s + 11) + 2945959320677557653850816512000*2^(s + 9)*gamma(s + 9)*zeta(2*s + 11) + 13412062165311508971352227840000*2^(s + 8)*gamma(s + 8)*zeta(2*s + 11) - 433943293545129709079101440000*2^(s + 7)*gamma(s + 7)*zeta(2*s + 11) - 826558654371675636341145600000*2^(s + 6)*gamma(s + 6)*zeta(2*s + 11) + 28478685283614720000*2^(s + 19)*gamma(s + 19)*zeta(2*s + 10) - 6920320523918376960000*2^(s + 18)*gamma(s + 18)*zeta(2*s + 10) + 699413727617350631424000*2^(s + 17)*gamma(s + 17)*zeta(2*s + 10) - 38482518369405310599168000*2^(s + 16)*gamma(s + 16)*zeta(2*s + 10) + 1267764888896315905277952000*2^(s + 15)*gamma(s + 15)*zeta(2*s + 10) - 23289322820194386441142272000*2^(s + 14)*gamma(s + 14)*zeta(2*s + 10) + 320558178864005852714709811200*2^(s + 13)*gamma(s + 13)*zeta(2*s + 10) - 2367209964437592389890080768000*2^(s + 12)*gamma(s + 12)*zeta(2*s + 10) + 6413196378528030829232259072000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 10) - 16571156270388209213547479040000*2^(s + 10)*gamma(s + 10)*zeta(2*s + 10) + 25796836409286363221977989120000*2^(s + 9)*gamma(s + 9)*zeta(2*s + 10) - 1939184093029798387447234560000*2^(s + 8)*gamma(s + 8)*zeta(2*s + 10) - 4076254363903093424636559360000*2^(s + 7)*gamma(s + 7)*zeta(2*s + 10) - 56957370567229440000*2^(s + 18)*gamma(s + 18)*zeta(2*s + 9) + 12302792042521559040000*2^(s + 17)*gamma(s + 17)*zeta(2*s + 9) - 1103560446214183845888000*2^(s + 16)*gamma(s + 16)*zeta(2*s + 9) + 53945282548048532078592000*2^(s + 15)*gamma(s + 15)*zeta(2*s + 9) - 1586836877809709349863424000*2^(s + 14)*gamma(s + 14)*zeta(2*s + 9) + 29292421293744412151513088000*2^(s + 13)*gamma(s + 13)*zeta(2*s + 9) - 343373276478224356975470182400*2^(s + 12)*gamma(s + 12)*zeta(2*s + 9) + 1756989016724695750816038912000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 9) - 7299307323839862135922360320000*2^(s + 10)*gamma(s + 10)*zeta(2*s + 9) + 26918233271164706228860354560000*2^(s + 9)*gamma(s + 9)*zeta(2*s + 9) - 27918901985837134242895626240000*2^(s + 8)*gamma(s + 8)*zeta(2*s + 9) + 2440931026191354613569945600000*2^(s + 7)*gamma(s + 7)*zeta(2*s + 9) + 5982792260080538303877611520000*2^(s + 6)*gamma(s + 6)*zeta(2*s + 9) + 73816752255129354240000*2^(s + 15)*gamma(s + 15)*zeta(2*s + 8) - 10851062581504015073280000*2^(s + 14)*gamma(s + 14)*zeta(2*s + 8) + 627811477929875157811200000*2^(s + 13)*gamma(s + 13)*zeta(2*s + 8) - 18457657451138329639649280000*2^(s + 12)*gamma(s + 12)*zeta(2*s + 8) + 297370181162420111495135232000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 8) - 2642056711260969419126341632000*2^(s + 10)*gamma(s + 10)*zeta(2*s + 8) + 12375724789957265050136739840000*2^(s + 9)*gamma(s + 9)*zeta(2*s + 8) - 27276274157028114031360081920000*2^(s + 8)*gamma(s + 8)*zeta(2*s + 8) + 21418416381055620883886899200000*2^(s + 7)*gamma(s + 7)*zeta(2*s + 8) - 904048528219020227248128000000*2^(s + 6)*gamma(s + 6)*zeta(2*s + 8) - 867886587090259418158202880000*2^(s + 5)*gamma(s + 5)*zeta(2*s + 8) - 147633504510258708480000*2^(s + 14)*gamma(s + 14)*zeta(2*s + 7) + 18601821568292597268480000*2^(s + 13)*gamma(s + 13)*zeta(2*s + 7) - 920790167630483564789760000*2^(s + 12)*gamma(s + 12)*zeta(2*s + 7) + 23270878781934039182868480000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 7) - 327543797317885355825823744000*2^(s + 10)*gamma(s + 10)*zeta(2*s + 7) + 2629781502078207193421709312000*2^(s + 9)*gamma(s + 9)*zeta(2*s + 7) - 11776631202774982181687132160000*2^(s + 8)*gamma(s + 8)*zeta(2*s + 7) + 26827640074899425243588198400000*2^(s + 7)*gamma(s + 7)*zeta(2*s + 7) - 23851813669511816995563110400000*2^(s + 6)*gamma(s + 6)*zeta(2*s + 7) + 1446477645150432363597004800000*2^(s + 5)*gamma(s + 5)*zeta(2*s + 7) + 1735773174180518836316405760000*2^(s + 4)*gamma(s + 4)*zeta(2*s + 7) + 111610929409755583610880000*2^(s + 11)*gamma(s + 11)*zeta(2*s + 6) - 8370819705731668770816000000*2^(s + 10)*gamma(s + 10)*zeta(2*s + 6) + 222998636960691656054538240000*2^(s + 9)*gamma(s + 9)*zeta(2*s + 6) - 2621740731835158659019571200000*2^(s + 8)*gamma(s + 8)*zeta(2*s + 6) + 13747134119818082341292605440000*2^(s + 7)*gamma(s + 7)*zeta(2*s + 6) - 28522731065310088169678438400000*2^(s + 6)*gamma(s + 6)*zeta(2*s + 6) + 16272873507942364090466304000000*2^(s + 5)*gamma(s + 5)*zeta(2*s + 6) - 223221858819511167221760000*2^(s + 10)*gamma(s + 10)*zeta(2*s + 5) + 13393311529170670033305600000*2^(s + 9)*gamma(s + 9)*zeta(2*s + 5) - 285277535571335271709409280000*2^(s + 8)*gamma(s + 8)*zeta(2*s + 5) + 2748307525785821490834309120000*2^(s + 7)*gamma(s + 7)*zeta(2*s + 5) - 12740196259101754573895761920000*2^(s + 6)*gamma(s + 6)*zeta(2*s + 5) + 27121455846570606817443840000000*2^(s + 5)*gamma(s + 5)*zeta(2*s + 5) - 19527448209530836908559564800000*2^(s + 4)*gamma(s + 4)*zeta(2*s + 5) + 80359869175024020199833600000*2^(s + 7)*gamma(s + 7)*zeta(2*s + 4) - 2169716467725648545395507200000*2^(s + 6)*gamma(s + 6)*zeta(2*s + 4) + 16055901861169799235926753280000*2^(s + 5)*gamma(s + 5)*zeta(2*s + 4) - 32545747015884728180932608000000*2^(s + 4)*gamma(s + 4)*zeta(2*s + 4) + 8678865870902594181582028800000*2^(s + 3)*gamma(s + 3)*zeta(2*s + 4) - 160719738350048040399667200000*2^(s + 6)*gamma(s + 6)*zeta(2*s + 3) + 2892955290300864727194009600000*2^(s + 5)*gamma(s + 5)*zeta(2*s + 3) - 14754071980534410108689448960000*2^(s + 4)*gamma(s + 4)*zeta(2*s + 3) + 26036597612707782544746086400000*2^(s + 3)*gamma(s + 3)*zeta(2*s + 3) - 17357731741805188363164057600000*2^(s + 2)*gamma(s + 2)*zeta(2*s + 3) + 17357731741805188363164057600000*2^(s + 3)*gamma(s + 3)*zeta(2*s + 2) - 52073195225415565089492172800000*2^(s + 2)*gamma(s + 2)*zeta(2*s + 2) - 34715463483610376726328115200000*2^(s + 2)*gamma(s + 2)*zeta(2*s + 1))/t^s</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=5825bb59-6d12-47c6-b02b-4e90a109c98d">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [32]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">max_half_integer</span> <span class="o">=</span> <span class="p">(</span><span class="n">expansion_deg_k</span> <span class="o">+</span> <span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
<span class="n">contribution_residues</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">(</span>
    <span class="nb">sum</span><span class="p">(</span><span class="n">mellin_transform</span><span class="o">.</span><span class="n">residue</span><span class="p">(</span><span class="n">s</span><span class="o">==</span><span class="n">s0</span><span class="p">)</span> <span class="k">for</span> <span class="n">s0</span> <span class="ow">in</span> <span class="n">srange</span><span class="p">(</span><span class="o">-</span><span class="mi">7</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="n">max_half_integer</span> <span class="o">+</span> <span class="mi">1</span><span class="p">,</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">)),</span>
    <span class="n">t</span><span class="o">=</span><span class="n">n</span><span class="o">^</span><span class="p">(</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span>
<span class="p">)</span>
<span class="n">contribution_residues</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[32]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>2/3 + 8/135*n^(-1) - 16/2835*n^(-2) - 32/8505*n^(-3)</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=f8999631-1054-4a3f-8520-af08fdd4a649">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="Numerical-estimates-for-shifted-Mellin-integrals">Numerical estimates for shifted Mellin integrals<a class="anchor-link" href="#Numerical-estimates-for-shifted-Mellin-integrals">¶</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=573f2186-fb1e-4b91-986f-bf3280b596ac">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [33]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">zeta_fct</span> <span class="o">=</span> <span class="n">zeta</span><span class="p">(</span><span class="n">s</span><span class="p">)</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span>
<span class="n">gamma_fct</span> <span class="o">=</span> <span class="n">gamma</span><span class="p">(</span><span class="n">s</span><span class="p">)</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span>
<span class="n">pow_op</span> <span class="o">=</span> <span class="p">((</span><span class="mi">42</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="n">I</span><span class="o">*</span><span class="n">t</span> <span class="o">+</span> <span class="mi">12</span><span class="p">))</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span>

<span class="k">def</span> <span class="nf">zeta_bound</span><span class="p">(</span><span class="n">sgm</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">&gt;=</span> <span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="p">:</span>
        <span class="k">return</span> <span class="n">ceil</span><span class="p">(</span><span class="n">zeta</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="mi">10</span><span class="o">^</span><span class="mi">5</span><span class="p">)</span><span class="o">/</span><span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">&lt;=</span> <span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">:</span>
        <span class="k">return</span> <span class="p">(</span>
            <span class="n">ceil</span><span class="p">(</span>
                <span class="mi">2</span><span class="o">^</span><span class="p">(</span><span class="n">sgm</span> <span class="o">+</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span> <span class="o">*</span> <span class="n">pi</span><span class="o">^</span><span class="p">(</span><span class="n">sgm</span> <span class="o">-</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span> <span class="o">*</span> <span class="n">zeta</span><span class="p">(</span><span class="mi">3</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
                <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">600</span><span class="p">)</span> <span class="o">*</span> <span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="mi">1</span> <span class="o">-</span> <span class="n">sgm</span> <span class="o">-</span> <span class="n">I</span><span class="o">*</span><span class="mi">100</span><span class="p">)</span><span class="o">/</span><span class="mi">100</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span> <span class="o">-</span> <span class="n">sgm</span><span class="p">)</span>
                <span class="o">*</span> <span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
            <span class="p">)</span> <span class="o">/</span> <span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
            <span class="o">*</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span> <span class="o">-</span> <span class="n">sgm</span><span class="p">)</span>
        <span class="p">)</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">==</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">:</span>
        <span class="k">return</span> <span class="mi">618</span><span class="o">/</span><span class="mi">1000</span> <span class="o">*</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
    
<span class="k">def</span> <span class="nf">gamma_bound</span><span class="p">(</span><span class="n">sgm</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">:</span>
        <span class="k">return</span> <span class="p">(</span>
            <span class="n">ceil</span><span class="p">(</span>
                <span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">pi</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="mi">600</span><span class="p">)</span>
                <span class="o">*</span> <span class="p">(</span><span class="nb">abs</span><span class="p">(</span><span class="n">sgm</span> <span class="o">+</span> <span class="mi">100</span><span class="o">*</span><span class="n">I</span><span class="p">)</span><span class="o">/</span><span class="mi">100</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="nb">max</span><span class="p">(</span><span class="n">sgm</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">0</span><span class="p">))</span>
                <span class="o">*</span> <span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
            <span class="p">)</span> <span class="o">/</span> <span class="mi">10</span><span class="o">^</span><span class="mi">5</span>
            <span class="o">*</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="nb">max</span><span class="p">(</span><span class="n">sgm</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">0</span><span class="p">))</span> <span class="o">*</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">pi</span><span class="o">/</span><span class="mi">2</span> <span class="o">*</span> <span class="n">t</span><span class="p">)</span>
        <span class="p">)</span>
    <span class="k">if</span> <span class="n">sgm</span> <span class="o">&lt;</span> <span class="mi">0</span><span class="p">:</span>
        <span class="n">offset</span> <span class="o">=</span> <span class="mi">0</span>
        <span class="k">while</span> <span class="n">sgm</span> <span class="o">+</span> <span class="n">offset</span> <span class="o">&lt;</span> <span class="mi">0</span><span class="p">:</span>
            <span class="n">offset</span> <span class="o">+=</span> <span class="mi">1</span>
        <span class="k">return</span> <span class="n">t</span><span class="o">^</span><span class="p">(</span><span class="o">-</span><span class="n">offset</span><span class="p">)</span> <span class="o">*</span> <span class="n">gamma_bound</span><span class="p">(</span><span class="n">sgm</span> <span class="o">+</span> <span class="n">offset</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=84639aa4-c10f-4bb6-9f14-90f72c34cbe6">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [34]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="o">%%time</span>

<span class="nd">@parallel</span><span class="p">(</span><span class="n">ncpus</span><span class="o">=</span><span class="mi">16</span><span class="p">)</span>
<span class="k">def</span> <span class="nf">integral_estimate_asy</span><span class="p">(</span><span class="n">smd</span><span class="p">):</span>
    <span class="n">integral_error</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="n">offset</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="n">sigma</span> <span class="o">=</span> <span class="o">-</span><span class="mi">15</span><span class="o">/</span><span class="mi">4</span>
    <span class="k">while</span> <span class="n">smd</span><span class="o">.</span><span class="n">residue</span><span class="p">(</span><span class="n">s</span><span class="o">==</span><span class="n">sigma</span> <span class="o">-</span> <span class="n">offset</span> <span class="o">-</span> <span class="mi">1</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span> <span class="o">==</span> <span class="mi">0</span><span class="p">:</span>
        <span class="n">offset</span> <span class="o">+=</span> <span class="mi">1</span><span class="o">/</span><span class="mi">2</span>  <span class="c1"># shift as far to the left as long as there are no new residues</span>
        <span class="k">if</span> <span class="n">offset</span> <span class="o">&gt;=</span> <span class="mi">100</span><span class="p">:</span>  <span class="c1"># some summands actually have no residues</span>
            <span class="n">offset</span> <span class="o">=</span> <span class="mi">0</span>
            <span class="k">break</span>
    <span class="n">smd</span> <span class="o">*=</span> <span class="n">t</span><span class="o">^</span><span class="n">s</span>
    <span class="n">smd</span> <span class="o">=</span> <span class="n">smd</span><span class="p">(</span><span class="n">s</span><span class="o">=</span><span class="n">sigma</span> <span class="o">-</span> <span class="n">offset</span> <span class="o">+</span> <span class="n">I</span><span class="o">*</span><span class="n">t</span><span class="p">)</span>
    <span class="n">smd_simplified</span> <span class="o">=</span> <span class="nb">abs</span><span class="p">(</span><span class="n">smd</span><span class="p">)</span><span class="o">.</span><span class="n">simplify</span><span class="p">()</span>
    
    <span class="n">const</span> <span class="o">=</span> <span class="n">CC</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span>
    <span class="n">func</span> <span class="o">=</span> <span class="mi">1</span>
    <span class="k">for</span> <span class="n">f</span> <span class="ow">in</span> <span class="n">smd_simplified</span><span class="o">.</span><span class="n">operands</span><span class="p">():</span>
        <span class="k">if</span> <span class="ow">not</span> <span class="n">f</span><span class="o">.</span><span class="n">variables</span><span class="p">():</span>
            <span class="n">const</span> <span class="o">*=</span> <span class="n">CC</span><span class="p">(</span><span class="n">f</span><span class="p">)</span><span class="o">.</span><span class="n">abs</span><span class="p">()</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="n">func</span> <span class="o">*=</span> <span class="n">f</span>

    <span class="n">integral_contribution</span> <span class="o">=</span> <span class="n">const</span> <span class="o">*</span> <span class="n">CC</span><span class="o">.</span><span class="n">integral</span><span class="p">(</span>
        <span class="k">lambda</span> <span class="n">x</span><span class="p">,</span> <span class="n">_</span><span class="p">:</span> <span class="n">fast_callable</span><span class="p">(</span><span class="n">func</span><span class="p">,</span> <span class="nb">vars</span><span class="o">=</span><span class="p">[</span><span class="n">t</span><span class="p">])(</span><span class="n">x</span><span class="p">),</span>
        <span class="o">-</span><span class="mi">100</span><span class="p">,</span> <span class="mi">100</span>  <span class="c1"># integral over Re(s) = sigma - offset, central part</span>
    <span class="p">)</span><span class="o">.</span><span class="n">abs</span><span class="p">()</span>
    
    <span class="c1"># estimates for integral where |t| &gt;= 100</span>
    <span class="n">error_bound</span> <span class="o">=</span> <span class="mi">1</span>
    <span class="k">for</span> <span class="n">fct</span> <span class="ow">in</span> <span class="n">smd</span><span class="o">.</span><span class="n">operands</span><span class="p">():</span>
        <span class="k">if</span> <span class="n">fct</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="ow">is</span> <span class="kc">None</span><span class="p">:</span>
            <span class="n">error_bound</span> <span class="o">*=</span> <span class="nb">abs</span><span class="p">(</span><span class="n">fct</span><span class="p">)</span>
        <span class="k">if</span> <span class="n">fct</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="ow">is</span> <span class="ow">not</span> <span class="kc">None</span><span class="p">:</span>
            <span class="k">if</span> <span class="n">fct</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="o">==</span> <span class="n">pow_op</span><span class="p">:</span>
                <span class="n">error_bound</span> <span class="o">*=</span> <span class="nb">abs</span><span class="p">(</span><span class="n">fct</span><span class="p">)</span><span class="o">.</span><span class="n">simplify</span><span class="p">()</span>
                <span class="k">continue</span>
            <span class="p">[</span><span class="n">arg</span><span class="p">]</span> <span class="o">=</span> <span class="n">fct</span><span class="o">.</span><span class="n">operands</span><span class="p">()</span>
            <span class="k">if</span> <span class="n">fct</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="ow">is</span> <span class="n">zeta_fct</span><span class="p">:</span>
                <span class="n">error_bound</span> <span class="o">*=</span> <span class="n">zeta_bound</span><span class="p">(</span><span class="n">arg</span><span class="p">(</span><span class="n">t</span><span class="o">=</span><span class="mi">0</span><span class="p">))</span>
            <span class="k">if</span> <span class="n">fct</span><span class="o">.</span><span class="n">operator</span><span class="p">()</span> <span class="ow">is</span> <span class="n">gamma_fct</span><span class="p">:</span>
                <span class="n">error_bound</span> <span class="o">*=</span> <span class="n">gamma_bound</span><span class="p">(</span><span class="n">arg</span><span class="p">(</span><span class="n">t</span><span class="o">=</span><span class="mi">0</span><span class="p">))</span>
    <span class="p">[[</span><span class="n">err_t_coef</span><span class="p">,</span> <span class="n">err_t_pow</span><span class="p">]]</span> <span class="o">=</span> <span class="n">error_bound</span><span class="o">.</span><span class="n">coefficients</span><span class="p">(</span><span class="n">t</span><span class="p">)</span>
    <span class="n">integral_error_bound</span> <span class="o">=</span> <span class="mi">2</span> <span class="o">*</span> <span class="n">CC</span><span class="p">(</span>
        <span class="n">err_t_coef</span><span class="p">(</span><span class="n">t</span><span class="o">=</span><span class="mi">0</span><span class="p">)</span> 
        <span class="o">*</span> <span class="n">CC</span><span class="p">((</span><span class="mi">2</span><span class="o">/</span><span class="n">pi</span><span class="p">)</span><span class="o">^</span><span class="p">(</span><span class="n">err_t_pow</span> <span class="o">+</span> <span class="mi">1</span><span class="p">))</span> 
        <span class="o">*</span> <span class="n">CC</span><span class="p">(</span><span class="n">err_t_pow</span> <span class="o">+</span> <span class="mi">1</span><span class="p">)</span><span class="o">.</span><span class="n">gamma_inc</span><span class="p">(</span><span class="n">CC</span><span class="p">(</span><span class="mi">50</span><span class="o">*</span><span class="n">pi</span><span class="p">))</span>
    <span class="p">)</span>
    <span class="n">integral_contribution</span> <span class="o">+=</span> <span class="n">integral_error_bound</span>
    <span class="k">return</span> <span class="nb">abs</span><span class="p">(</span><span class="n">integral_contribution</span><span class="p">)</span><span class="o">.</span><span class="n">upper</span><span class="p">()</span> <span class="o">/</span> <span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">pi</span><span class="p">)</span> <span class="o">*</span> <span class="n">n_sym</span><span class="o">^</span><span class="p">(</span><span class="n">sigma</span> <span class="o">-</span> <span class="n">offset</span><span class="p">)</span>

<span class="n">mellin_summands</span> <span class="o">=</span> <span class="n">mellin_transform</span><span class="o">.</span><span class="n">expand</span><span class="p">()</span><span class="o">.</span><span class="n">operands</span><span class="p">()</span>
<span class="n">contribution_shifted_integrals</span> <span class="o">=</span> <span class="nb">sum</span><span class="p">(</span>
    <span class="n">err</span>
    <span class="k">for</span> <span class="n">args</span><span class="p">,</span> <span class="n">err</span> <span class="ow">in</span> <span class="n">tqdm</span><span class="p">(</span><span class="n">integral_estimate_asy</span><span class="p">(</span><span class="n">mellin_summands</span><span class="p">),</span> <span class="n">total</span><span class="o">=</span><span class="nb">len</span><span class="p">(</span><span class="n">mellin_summands</span><span class="p">))</span>
<span class="p">)</span>
<span class="n">contribution_shifted_integrals</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">evaluate</span><span class="p">(</span><span class="n">contribution_shifted_integrals</span><span class="p">,</span> <span class="n">n</span><span class="o">=</span><span class="n">n</span><span class="p">)</span><span class="o">.</span><span class="n">B</span><span class="p">(</span><span class="n">valid_from</span><span class="o">=</span><span class="n">N</span><span class="p">)</span>
<span class="n">contribution_shifted_integrals</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>  0%|          | 0/928 [00:00&lt;?, ?it/s]</pre>
</div>
</div>
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>CPU times: user 1.45 s, sys: 17 s, total: 18.5 s
Wall time: 13min 31s
</pre>
</div>
</div>
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[34]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>B(339954494266060443469338832383351659496475959912169278917353283347676689457/5000000000000000000000000000000000000000000000000000000000000000000000*n^(-15/4), n &gt;= 70000)</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=f8208dac-c362-4fa4-a90e-847d5ac507c3">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<h3 id="Putting-it-all-together">Putting it all together<a class="anchor-link" href="#Putting-it-all-together">¶</a></h3>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=61e9f03b-59fe-4878-83ea-2b1d38f30442">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [35]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">difference_asy</span> <span class="o">=</span> <span class="p">(</span>
    <span class="n">contribution_residues</span> 
    <span class="o">+</span> <span class="n">contribution_shifted_integrals</span> 
    <span class="o">+</span> <span class="n">contribution_tails_completion</span> 
    <span class="o">+</span> <span class="n">expansion_error</span>
    <span class="o">+</span> <span class="n">contribution_tail_asy</span>
<span class="p">)</span>
<span class="n">difference_asy</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[35]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>2/3 + 8/135*n^(-1) - 16/2835*n^(-2) - 32/8505*n^(-3) + B(4315658567388683109762986448859414980814224793565373382602840240456345581883/10000000000000000000000000000000000000000000000000000000000000000000000*n^(-15/4), n &gt;= 70000)</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=acfcea4a-cdef-4a75-962b-1b95f0f8da1c">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [36]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># numeric value of constant in B-term</span>
<span class="n">CC</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">difference_asy</span><span class="o">.</span><span class="n">error_part</span><span class="p">())</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="mi">1</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[36]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>[431565.856738868310976298644886 +/- 7.97e-25]</pre>
</div>
</div>
</div>
</div>
</div>
<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell" id="cell-id=c39d7d20-3eab-4746-a7e0-edd740fcd6aa">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput" data-mime-type="text/markdown">
<p>From Ramanujan's original statement, namely
$$ R(n) - Q(n) = \frac{2}{3} + \frac{8}{135 (n + \vartheta)}, $$
we can now solve for $\vartheta$ and compute the corresponding expansion:</p>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=c9dfcc89-4585-45e8-9c5a-19489c0e9670">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [37]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="n">theta_asy</span> <span class="o">=</span> <span class="n">dbt</span><span class="o">.</span><span class="n">taylor_with_explicit_error</span><span class="p">(</span>
    <span class="k">lambda</span> <span class="n">t</span><span class="p">:</span> <span class="mi">1</span><span class="o">/</span><span class="p">(</span><span class="mi">1</span> <span class="o">-</span> <span class="n">t</span><span class="p">),</span>
    <span class="mi">1</span> <span class="o">-</span> <span class="p">(</span><span class="n">difference_asy</span> <span class="o">-</span> <span class="mi">2</span><span class="o">/</span><span class="mi">3</span><span class="p">)</span> <span class="o">*</span> <span class="mi">135</span><span class="o">/</span><span class="mi">8</span> <span class="o">*</span> <span class="n">n</span><span class="p">,</span>
    <span class="n">order</span><span class="o">=</span><span class="mi">4</span><span class="p">,</span>
<span class="p">)</span> <span class="o">*</span> <span class="n">n</span> <span class="o">-</span> <span class="n">n</span>
<span class="n">theta_asy</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[37]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>2/21 + 32/441*n^(-1) + B(72826961654445603059653657474205829914456895799852305536215950988374907924303/10000000000000000000000000000000000000000000000000000000000000000000000*n^(-7/4), n &gt;= 70000)</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=9fdb9951-a8f6-4bd4-a697-e0212d331c75">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [38]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># numeric value of constant in B-term</span>
<span class="n">CC</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">theta_asy</span><span class="o">.</span><span class="n">error_part</span><span class="p">())</span><span class="o">.</span><span class="n">subs</span><span class="p">(</span><span class="n">n</span><span class="o">=</span><span class="mi">1</span><span class="p">))</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[38]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>[7282696.1654445603059653657474 +/- 2.34e-23]</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=5d29d3b0-84b3-47eb-9bd7-0a557285f0a8">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [39]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># lower bound is attained in limit.</span>
<span class="c1"># check that our expansion proves the upper bound:</span>
<span class="nb">bool</span><span class="p">(</span><span class="n">dbt</span><span class="o">.</span><span class="n">expansion_upper_bound</span><span class="p">(</span><span class="n">theta_asy</span><span class="p">,</span> <span class="n">numeric</span><span class="o">=</span><span class="kc">True</span><span class="p">)</span> <span class="o">&lt;</span> <span class="mi">8</span><span class="o">/</span><span class="mi">45</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child jp-OutputArea-executeResult">
<div class="jp-OutputPrompt jp-OutputArea-prompt">Out[39]:</div>
<div class="jp-RenderedText jp-OutputArea-output jp-OutputArea-executeResult" data-mime-type="text/plain" tabindex="0">
<pre>True</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=9c827188-3cb1-4d1d-8b9b-015ba6ab8210">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [ ]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span> 
</pre></div>
</div>
</div>
</div>
</div>
</div>
</main>
</body>
</html>


==> anc/2025-ramanujan-q.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a2b0464b-a2e3-4c9c-8f22-725ba816c478",
   "metadata": {},
   "outputs": [],
   "source": [
    "%pip install --upgrade --force-reinstall tqdm dependent_bterms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ecce7018-116c-4aaa-8eb8-4b83e5a76abf",
   "metadata": {},
   "outputs": [],
   "source": [
    "var('t j')\n",
    "n_sym = SR.var('n')\n",
    "assume(n_sym > 0, j+1 > 0, (j, 'integer'))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "883f3d4f-8e73-40cf-b540-0fdccbf5ff09",
   "metadata": {},
   "source": [
    "# Example: On the Ramanujan $Q$-function"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6a46c3c2-8c72-4210-ba47-be0b8a2aae1f",
   "metadata": {},
   "source": [
    "We check that for the functions\n",
    "$$\n",
    "Q(n) = \\sum_{k=0}^{n-1} \\frac{n!}{(n-k-1)!\\, n^{k+1}}\n",
    "$$\n",
    "and\n",
    "$$\n",
    "R(n) = \\sum_{k=0}^{\\infty} \\frac{n!\\, n^k}{(n+k)!} = \\frac{n!\\, e^n}{n^n} - Q(n)\n",
    "$$\n",
    "the difference satisfies\n",
    "$$\n",
    "R(n) - Q(n) = \\frac{2}{3} + \\frac{8}{135 (n + \\vartheta)}\n",
    "$$\n",
    "for some $\\vartheta = \\vartheta(n)$ with $2/21 \\leq \\vartheta \\leq 8/45$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "56603243-a20c-4cfc-98a1-39f77eef3f98",
   "metadata": {},
   "source": [
    "## Manual check for $n \\leq N$\n",
    "\n",
    "We first validate the claim for all $n \\leq N = 70000$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "56625855-ebee-483e-95b6-aeb8f9fd2eb3",
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 70000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a7ae8b0c-7b21-454d-b307-ab771519cb41",
   "metadata": {},
   "outputs": [],
   "source": [
    "def theta_exact(n):\n",
    "    theta = (exp(n)/2 - sum(n^ell / factorial(ell) for ell in srange(n))) * factorial(n) / n^n\n",
    "    return 4 / (theta - 1/3) / 135 - n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1ea1b9aa-4bab-45ef-aa07-1a505b501e25",
   "metadata": {},
   "outputs": [],
   "source": [
    "RBF = RealBallField(100)\n",
    "\n",
    "@parallel(ncpus=16)\n",
    "def theta_rbf(n):\n",
    "    theta = RBF(exp(n)/2) - RBF.sum(RBF(n)^ell / RBF.gamma(ell+1) for ell in srange(n))\n",
    "    theta = theta * RBF.gamma(n+1) / RBF(n)^n\n",
    "    return 4 / (theta - 1/3) / 135 - n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "22f0f135-78b7-4f34-8963-c588158d5a0a",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "%%time\n",
    "\n",
    "from tqdm.notebook import tqdm\n",
    "\n",
    "check = all([\n",
    "    2/21 <= theta_value <= 8/45\n",
    "    for args, theta_value in tqdm(theta_rbf(srange(1, N+1)), total=int(N))\n",
    "])\n",
    "check"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d07a90bb-17a4-43fd-b3c1-461a496ae400",
   "metadata": {},
   "source": [
    "## Rigorous asymptotic error bounds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b1f4ffb9-4070-4163-bf9a-23e557b52954",
   "metadata": {},
   "outputs": [],
   "source": [
    "import dependent_bterms as dbt"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "25dfaa78-00dc-4162-996b-9a76621447ca",
   "metadata": {},
   "source": [
    "### Tail error, summation range $k \\geq C n^{\\alpha}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6c5f58b5-a3e1-478c-897d-711142b6af7f",
   "metadata": {},
   "outputs": [],
   "source": [
    "CC = ComplexBallField(100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "82093755-7116-46ed-ba25-7ba6382ed484",
   "metadata": {},
   "outputs": [],
   "source": [
    "C = 4\n",
    "alpha = 3/5\n",
    "\n",
    "AR, n, k = dbt.AsymptoticRingWithDependentVariable(\n",
    "    'n^QQ', 'k', 0, alpha,\n",
    "    upper_bound_factor=C,\n",
    "    bterm_round_to=70,\n",
    "    default_prec=8\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0862fb92-27f9-4bdb-809a-3cbf5d5584dd",
   "metadata": {},
   "outputs": [],
   "source": [
    "contribution_tail_sym = (\n",
    "    exp(C^3 * N^(3*alpha - 2) / 6) / (1 - C/2 * N^(alpha - 1)) / C\n",
    "    * n_sym^(1 - alpha) * exp(-C^2 / 2 * n_sym^(2*alpha - 1))\n",
    ")\n",
    "contribution_tail_sym"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "619bd1a8-4cae-473f-b4e2-9045100d739b",
   "metadata": {},
   "outputs": [],
   "source": [
    "tail_error_power = 10\n",
    "for sol in (n_sym^tail_error_power * contribution_tail_sym).diff(n_sym, 1).solve(n_sym, solution_dict=True):\n",
    "    assert N > sol[n_sym]  # ensure N is sufficiently large such that error <= const / n^tail_error_power\n",
    "\n",
    "contribution_tail_asy = contribution_tail_sym(n=N) * AR.B(n^(-tail_error_power), valid_from=N)\n",
    "contribution_tail_asy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0a7b82e7-2d38-40e3-8693-b8f8b57edf7a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# numeric value of B-term constant\n",
    "\n",
    "CC(dbt.expansion_upper_bound(contribution_tail_asy).subs(n=1))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ad708e29-1b2a-4f20-ab7e-940c562174ef",
   "metadata": {},
   "source": [
    "### Summand approximation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1b80feb2-3c67-470d-a574-11e355bf7b5e",
   "metadata": {},
   "outputs": [],
   "source": [
    "R = 9\n",
    "R_odd = R if R % 2 == 1 else R + 1\n",
    "R_even = R if R % 2 == 0 else R + 1\n",
    "\n",
    "taylor_order = 11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "780e9b66-c37e-43b2-9873-de75d9388488",
   "metadata": {},
   "outputs": [],
   "source": [
    "sum_odd_error = (\n",
    "    dbt.taylor_with_explicit_error(lambda t: 1/(1 - t), k^2/n^2, valid_from=N)\n",
    "    * AR.B(1 / (R_odd * n^R_odd) * (k^R_odd + k^(R_odd+1)/(R_odd+1)), valid_from=N)\n",
    ")\n",
    "\n",
    "sum_odd_expansion = -sum([sum(j^r, j, 1, k) / (r * n^r) for r in srange(1, R_odd, 2)])\n",
    "sum_odd_expansion += k^2/(2*n)  # remove asymptotic main term, it remains exponential\n",
    "sum_odd_expansion += sum_odd_error\n",
    "sum_odd_expansion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8e8ea00d-b72d-470f-a28d-913f494d5121",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "\n",
    "exp_expansion = dbt.taylor_with_explicit_error(\n",
    "    lambda t: 2*exp(t), sum_odd_expansion, order=taylor_order, valid_from=N\n",
    ")\n",
    "exp_expansion = dbt.simplify_expansion(exp_expansion)\n",
    "exp_expansion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "988ee2a3-eb1c-4ffc-839e-8499cdefd484",
   "metadata": {},
   "outputs": [],
   "source": [
    "sum_even_error = (\n",
    "    dbt.taylor_with_explicit_error(lambda t: 1/(1 - t), k^2/n^2, valid_from=N)\n",
    "    * AR.B(1 / (R_even * n^R_even) * (k^R_even + k^(R_even+1)/(R_even+1)), valid_from=N)\n",
    ")\n",
    "\n",
    "sum_even_expansion = sum([sum(j^r, j, 1, k) / (r * n^r) for r in srange(2, R_even, 2)])\n",
    "sum_even_expansion += sum_even_error\n",
    "sum_even_expansion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e3c82086-8605-4a19-a944-ada6c5832751",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "\n",
    "sinh_expansion = dbt.taylor_with_explicit_error(\n",
    "    lambda t: sinh(t), sum_even_expansion, order=taylor_order+1, valid_from=N\n",
    ")\n",
    "sinh_expansion = dbt.simplify_expansion(sinh_expansion)\n",
    "sinh_expansion"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "76b72e35-7998-4e52-b73d-cbb8995576f3",
   "metadata": {},
   "source": [
    "Computations can be sped up significantly if we manually split the contributions into their exact and error parts.\n",
    "Due to a Bug in SageMath (to be resolved as soon as the patch at https://github.com/sagemath/sage/pull/39582 is included) we cannot use the usual `.exact_part` and `.error_part` methods of asymptotic expansions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1fe987bc-1390-4092-a840-c0fae1c98780",
   "metadata": {},
   "outputs": [],
   "source": [
    "sinh_exact = AR.zero()\n",
    "sinh_error = AR.zero()\n",
    "for summand in sinh_expansion.summands:\n",
    "    if summand.is_exact():\n",
    "        sinh_exact += AR(summand)\n",
    "    else:\n",
    "        sinh_error += AR(summand)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "56931c1f-1729-413d-8c49-192af0aeba75",
   "metadata": {},
   "outputs": [],
   "source": [
    "exp_exact = AR.zero()\n",
    "exp_error = AR.zero()\n",
    "for summand in exp_expansion.summands:\n",
    "    if summand.is_exact():\n",
    "        exp_exact += AR(summand)\n",
    "    else:\n",
    "        exp_error += AR(summand)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "88e4dfd3-7dc1-44bf-b221-e9cee50cefdb",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "\n",
    "product_error = sinh_exact * exp_error + exp_exact * sinh_error + sinh_error * exp_error\n",
    "product_error"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "38a49049-997c-42c8-96dc-18b3c1c3239a",
   "metadata": {},
   "source": [
    "### Contribution of expansion error when summing over $1 \\leq k < C n^{\\alpha}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "58cd2fe1-eb7f-4862-8bed-d3a065423fc7",
   "metadata": {},
   "outputs": [],
   "source": [
    "f(t) = t^j * exp(-t^2 / 2 / n_sym)\n",
    "t_0 = sqrt(j * n_sym)\n",
    "\n",
    "integral_bound = f(t_0) + integrate(f(t), t, 0, oo)\n",
    "integral_bound"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2b9c19aa-c218-4e42-b070-95d34c72245e",
   "metadata": {},
   "outputs": [],
   "source": [
    "expansion_error = AR.zero()\n",
    "\n",
    "for summand in product_error.summands:\n",
    "    contribution = AR.zero()\n",
    "    with assuming(k > 0):\n",
    "        coef = summand.coefficient.simplify()\n",
    "    for c, p in coef.coefficients(k):\n",
    "        contribution += abs(c) * dbt.evaluate(integral_bound, n=n, j=p) * AR.B(n^(summand.growth.exponent), valid_from=N)\n",
    "    expansion_error += contribution\n",
    "\n",
    "expansion_error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "385a67f5-eece-4e47-bfea-9fba36e48429",
   "metadata": {},
   "outputs": [],
   "source": [
    "CC(dbt.expansion_upper_bound(expansion_error).subs(n=1))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "53aace59-0ceb-40ee-92f1-d897e23eb538",
   "metadata": {},
   "source": [
    "### Error for completing the exact part of the expansion by summing over $k > C n^{\\alpha}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "17e50789-675b-4974-a007-300f388f4a08",
   "metadata": {},
   "outputs": [],
   "source": [
    "expansion_symbolic = (SR(exp_exact) * SR(sinh_exact)).expand()\n",
    "expansion_symbolic.collect(n_sym)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6ba2aba4-da97-45b6-967f-449f4fbaeb51",
   "metadata": {},
   "outputs": [],
   "source": [
    "expansion_deg_k = expansion_symbolic.degree(k)\n",
    "expansion_low_deg_n = expansion_symbolic.low_degree(n_sym)\n",
    "expansion_deg_k"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a0724159-83d0-4d34-a4b4-75707dd57d39",
   "metadata": {},
   "outputs": [],
   "source": [
    "expansion_normalized_k_large_range_bound = dbt.evaluate(\n",
    "    (expansion_symbolic.subs(n=n_sym) / k^expansion_deg_k)(k=C*n_sym^alpha).expand(),\n",
    "    n=n\n",
    ").B(valid_from=N)\n",
    "expansion_normalized_k_large_range_bound"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8c155322-e880-49e1-b978-8232c4d32db2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# numeric value of B-term constant\n",
    "CC(dbt.expansion_upper_bound(expansion_normalized_k_large_range_bound).subs(n=1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3a743d63-53bf-4703-ac03-136032a7332f",
   "metadata": {},
   "outputs": [],
   "source": [
    "expansion_k_power_bound = dbt.evaluate(\n",
    "    integrate(f(t, j=expansion_deg_k), t, 0, oo).expand(),\n",
    "    n=n\n",
    ")\n",
    "expansion_k_power_bound"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f643742-541f-475a-be05-19dcfebbd653",
   "metadata": {},
   "outputs": [],
   "source": [
    "contribution_tails_completion = expansion_normalized_k_large_range_bound * expansion_k_power_bound\n",
    "contribution_tails_completion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8c3fe2f6-d55d-4406-a4be-6ca65dc0f804",
   "metadata": {},
   "outputs": [],
   "source": [
    "# numeric value of B-term constant\n",
    "CC(dbt.expansion_upper_bound(contribution_tails_completion).subs(n=1))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7cff4fa9-394d-4dfd-a00c-d3a00d1f3993",
   "metadata": {},
   "source": [
    "### Construction of Mellin transform, extraction of residues"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9bb181a0-70b9-479d-b855-a67da3817c04",
   "metadata": {},
   "outputs": [],
   "source": [
    "var('s t')\n",
    "\n",
    "def mellin_from_exponents(k_exp, n_exp):\n",
    "    a = k_exp\n",
    "    b = n_exp\n",
    "    return 2^(s - b) * gamma(s - b) * zeta(2*s - a - 2*b)\n",
    "\n",
    "mellin_transform = 0\n",
    "for k_poly, n_exp in expansion_symbolic.coefficients(n_sym):\n",
    "    for coef, k_exp in k_poly.coefficients(k):\n",
    "        mellin_transform += coef * mellin_from_exponents(k_exp, n_exp)\n",
    "\n",
    "mellin_transform *= t^(-s)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8b7dfc7f-5921-47ac-8d2b-83f79b777226",
   "metadata": {},
   "outputs": [],
   "source": [
    "mellin_transform"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5825bb59-6d12-47c6-b02b-4e90a109c98d",
   "metadata": {},
   "outputs": [],
   "source": [
    "max_half_integer = (expansion_deg_k + 1)/2\n",
    "contribution_residues = dbt.evaluate(\n",
    "    sum(mellin_transform.residue(s==s0) for s0 in srange(-7/2, max_half_integer + 1, 1/2)),\n",
    "    t=n^(-1)\n",
    ")\n",
    "contribution_residues"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f8999631-1054-4a3f-8520-af08fdd4a649",
   "metadata": {},
   "source": [
    "### Numerical estimates for shifted Mellin integrals"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "573f2186-fb1e-4b91-986f-bf3280b596ac",
   "metadata": {},
   "outputs": [],
   "source": [
    "zeta_fct = zeta(s).operator()\n",
    "gamma_fct = gamma(s).operator()\n",
    "pow_op = ((42)^(I*t + 12)).operator()\n",
    "\n",
    "def zeta_bound(sgm):\n",
    "    if sgm >= 3/2:\n",
    "        return ceil(zeta(3/2)*10^5)/10^5\n",
    "    if sgm <= -1/2:\n",
    "        return (\n",
    "            ceil(\n",
    "                2^(sgm + 1/2) * pi^(sgm - 1/2) * zeta(3/2)\n",
    "                * exp(1/600) * (abs(1 - sgm - I*100)/100)^(1/2 - sgm)\n",
    "                * 10^5\n",
    "            ) / 10^5\n",
    "            * t^(1/2 - sgm)\n",
    "        )\n",
    "    if sgm == 1/2:\n",
    "        return 618/1000 * t^(1/2)\n",
    "    \n",
    "def gamma_bound(sgm):\n",
    "    if sgm > 0:\n",
    "        return (\n",
    "            ceil(\n",
    "                (2*pi)^(1/2) * exp(1/600)\n",
    "                * (abs(sgm + 100*I)/100)^(max(sgm-1/2, 0))\n",
    "                * 10^5\n",
    "            ) / 10^5\n",
    "            * t^(max(sgm-1/2, 0)) * exp(-pi/2 * t)\n",
    "        )\n",
    "    if sgm < 0:\n",
    "        offset = 0\n",
    "        while sgm + offset < 0:\n",
    "            offset += 1\n",
    "        return t^(-offset) * gamma_bound(sgm + offset)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "84639aa4-c10f-4bb6-9f14-90f72c34cbe6",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "\n",
    "@parallel(ncpus=16)\n",
    "def integral_estimate_asy(smd):\n",
    "    integral_error = 0\n",
    "    offset = 0\n",
    "    sigma = -15/4\n",
    "    while smd.residue(s==sigma - offset - 1/4) == 0:\n",
    "        offset += 1/2  # shift as far to the left as long as there are no new residues\n",
    "        if offset >= 100:  # some summands actually have no residues\n",
    "            offset = 0\n",
    "            break\n",
    "    smd *= t^s\n",
    "    smd = smd(s=sigma - offset + I*t)\n",
    "    smd_simplified = abs(smd).simplify()\n",
    "    \n",
    "    const = CC(1)\n",
    "    func = 1\n",
    "    for f in smd_simplified.operands():\n",
    "        if not f.variables():\n",
    "            const *= CC(f).abs()\n",
    "        else:\n",
    "            func *= f\n",
    "\n",
    "    integral_contribution = const * CC.integral(\n",
    "        lambda x, _: fast_callable(func, vars=[t])(x),\n",
    "        -100, 100  # integral over Re(s) = sigma - offset, central part\n",
    "    ).abs()\n",
    "    \n",
    "    # estimates for integral where |t| >= 100\n",
    "    error_bound = 1\n",
    "    for fct in smd.operands():\n",
    "        if fct.operator() is None:\n",
    "            error_bound *= abs(fct)\n",
    "        if fct.operator() is not None:\n",
    "            if fct.operator() == pow_op:\n",
    "                error_bound *= abs(fct).simplify()\n",
    "                continue\n",
    "            [arg] = fct.operands()\n",
    "            if fct.operator() is zeta_fct:\n",
    "                error_bound *= zeta_bound(arg(t=0))\n",
    "            if fct.operator() is gamma_fct:\n",
    "                error_bound *= gamma_bound(arg(t=0))\n",
    "    [[err_t_coef, err_t_pow]] = error_bound.coefficients(t)\n",
    "    integral_error_bound = 2 * CC(\n",
    "        err_t_coef(t=0) \n",
    "        * CC((2/pi)^(err_t_pow + 1)) \n",
    "        * CC(err_t_pow + 1).gamma_inc(CC(50*pi))\n",
    "    )\n",
    "    integral_contribution += integral_error_bound\n",
    "    return abs(integral_contribution).upper() / (2*pi) * n_sym^(sigma - offset)\n",
    "\n",
    "mellin_summands = mellin_transform.expand().operands()\n",
    "contribution_shifted_integrals = sum(\n",
    "    err\n",
    "    for args, err in tqdm(integral_estimate_asy(mellin_summands), total=len(mellin_summands))\n",
    ")\n",
    "contribution_shifted_integrals = dbt.evaluate(contribution_shifted_integrals, n=n).B(valid_from=N)\n",
    "contribution_shifted_integrals"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f8208dac-c362-4fa4-a90e-847d5ac507c3",
   "metadata": {},
   "source": [
    "### Putting it all together"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61e9f03b-59fe-4878-83ea-2b1d38f30442",
   "metadata": {},
   "outputs": [],
   "source": [
    "difference_asy = (\n",
    "    contribution_residues \n",
    "    + contribution_shifted_integrals \n",
    "    + contribution_tails_completion \n",
    "    + expansion_error\n",
    "    + contribution_tail_asy\n",
    ")\n",
    "difference_asy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "acfcea4a-cdef-4a75-962b-1b95f0f8da1c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# numeric value of constant in B-term\n",
    "CC(dbt.expansion_upper_bound(difference_asy.error_part()).subs(n=1))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c39d7d20-3eab-4746-a7e0-edd740fcd6aa",
   "metadata": {},
   "source": [
    "From Ramanujan's original statement, namely\n",
    "$$ R(n) - Q(n) = \\frac{2}{3} + \\frac{8}{135 (n + \\vartheta)}, $$\n",
    "we can now solve for $\\vartheta$ and compute the corresponding expansion:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c9dfcc89-4585-45e8-9c5a-19489c0e9670",
   "metadata": {},
   "outputs": [],
   "source": [
    "theta_asy = dbt.taylor_with_explicit_error(\n",
    "    lambda t: 1/(1 - t),\n",
    "    1 - (difference_asy - 2/3) * 135/8 * n,\n",
    "    order=4,\n",
    ") * n - n\n",
    "theta_asy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9fdb9951-a8f6-4bd4-a697-e0212d331c75",
   "metadata": {},
   "outputs": [],
   "source": [
    "# numeric value of constant in B-term\n",
    "CC(dbt.expansion_upper_bound(theta_asy.error_part()).subs(n=1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5d29d3b0-84b3-47eb-9bd7-0a557285f0a8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# lower bound is attained in limit.\n",
    "# check that our expansion proves the upper bound:\n",
    "bool(dbt.expansion_upper_bound(theta_asy, numeric=True) < 8/45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9c827188-3cb1-4d1d-8b9b-015ba6ab8210",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.6.beta6",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

